Gauge Field Fluctuations Protect the Higgs Vacuum When a Small Universe Begins

Above $10^{10}$ GeV the Standard Model Higgs quartic coupling is negative, so a uniform Higgs field has no barrier to runaway. We show that on a small torus with antiperiodic fermions, the zero-point energy of constant $W$ and $Z$ fields builds a barrier. At $3\times10^{15}$ GeV the electroweak vacuum is metastable, with a half-life near $10^3$ light-crossing times. If the Universe began at the Casimir turning point of such a torus, its vacuum survived with probability above $1/2$ if and only if the top-quark pole mass is below 172.96 GeV, for any Higgs curvature coupling inflation allows. FCC-ee can test this.

==> anc/LICENSE.txt <==
# Licenses

## Code (MIT License)
Copyright (c) 2026 Alan Zhang

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated
documentation files (the "Software"), to deal in the Software without restriction, including without limitation the
rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit
persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the
Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE
WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR
COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR
OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

## Data, figures and text
Creative Commons Attribution 4.0 International (CC BY 4.0), https://creativecommons.org/licenses/by/4.0/.

## Modules of the code release v1.0.0
The production modules copied by `c170/setup_from_release.py` from the release (Zenodo 10.5281/zenodo.23434068) are
not distributed here. They keep the release licenses: MIT, except `higgs/zmlib/_smdr_betas.py`, which is derived from
SMDR 1.3 (S. P. Martin and D. G. Robertson) and is licensed under the GNU General Public License, version 2 or (at your
option) any later version. The style files `figures/style_v12.py` and `figures/_helpers_higgs.py` are copied from the
release (MIT).


==> anc/README.txt <==
Supplemental Material

A. Zhang, "Gauge Field Fluctuations Protect the Higgs Vacuum When a Small Universe Begins" (Letter, 2026)
Department of Physics and Astronomy, McMaster University; Perimeter Institute for Theoretical Physics

Description: Code and data of the static-box calculations (Fig. 1, the Threshold and Accuracy paragraphs and End
Matter A) and of the abelian Higgs check (End Matter A). All other numbers of the Letter are reproduced by the code and
data release v1.0.0 of the companion papers (Zenodo, https://doi.org/10.5281/zenodo.23434068), whose production
modules these scripts use unchanged.


START HERE

  results/C170/README_C170.md    static box: physics, method, the 30 checks, results and limitations
  results/C171/README_C171.md    abelian Higgs model: method, the 13 checks and results
  numbers/make_numbers_c170.py   computes every new number of the Letter from the files below and writes the macro
                                 file numbers_c170.tex, which is part of the Letter's TeX source


WHERE THE NEW NUMBERS OF THE LETTER COME FROM   (paths under results/; "#" points to a key)

  Width law ln(Gamma L) = a - b|lambda|^(-1/2) for -0.018 <= lambda <= -0.007: a = 5.915, b = 1.306, rms 0.06;
  effective sigma = b/(2 pi sqrt2/3) = 0.44
      C170/S1/C170_S1_summary.json#boxes.A.fits.window_lam_m0p018_m0p007.two_param
  In this window: level 0.3-0.9/L below the barrier top, WKB exponents 2-8
      C170/S1/C170_S1_summary.json#boxes.A.table (eps_minus_Utop, S_wkb)
  Zero-point slope 0.7-1.2 at r = 1-5; at lambda = -0.012, Delta V lowers it by 12-32%
      C170/S2/C170_S2_curves.json#slopes
  lambda_c = -0.0144, -0.0118, -0.0072 at N = 100, 300, 10^4 (P = 1/2, mu = 3.4e15 GeV); closed form within 1.1%
  for N = 10^2-10^4 and 3.2% at N = 10^5
      C170/S1/C170_S1_lambda_c_N.csv (box A)
  Model error +0.0003/-0.0002 of lambda_c(300)
      zero-mode-model row of Table I of the Letter (release v1.0.0:
      higgs/09_claims/expected/w/claims_run05/run01/table1_rebuild.json#composite) times 0.00659 per GeV
  Static threshold shallower than the hazard threshold at N = eta_inf by 0.0003-0.0004; widths of the release
  reproduced exactly, and to 10^-11 from generic starting points
      C170/C170_results.json#S0
  lambda_c(300) between -0.0128 and -0.0115 for 1/L = 3.4e12 ... 3.4e16 GeV; SM vacuum keeps P > 1/2 for N < 970
  (590 to 1.8e5 across the boxes); narrow resonance for lambda >= -0.028
      C170/S1/C170_S1_lambda_c_N.csv, C170/S1/C170_S1_lambdaSM_Nstar.csv, C170/S1/C170_S1_summary.json#boxes.A
  N_eff = 250 light-crossing times (0.83 eta_inf) for the expanding torus
      C170/S1/C170_S1_summary.json#boxes.A.N_eff
  Cross terms make lambda_c(300) shallower by 0.0008
      C170/C170_results.json#S2.kappa1_vs_final_model
  Gauge zero-mode strength kappa: threshold for N = 300 vanishes at kappa = 0.48; no narrow resonance below 0.43
      C170/C170_results.json#S2.boundaries.2D_Gdmcs, C170/S2/C170_S2_lambda_c_kappa.csv
  g2, gY, y_t scaled by 0.7-1.3: |lambda_c| moves by at most 22%, 6%, 18%
      C170/S3/C170_S3_coupling_scan.csv
  Abelian Higgs model: complex absorbing potential agrees with exterior complex scaling to 10^-6; local exponent
  1.8 -> 4.0 (WKB value 4.44); Born-Oppenheimer widths within 30%, with the diagonal term too large by factors of
  2.5 to more than 200; lambda_c(300) = -0.071 at e = 0.87; probability beyond |e w| = pi below 9e-4
      C171/C171_results.json (#table, #cap, #thresholds, #thresholds_general_e)

  Fig. 1: figures/fig_prl_fig1_mechanism.py, from the tables listed in figures/prepare_data_c170.py.


CONTENTS

  c170/        scripts of the static-box calculation. setup_from_release.py copies the unchanged production modules
               they import (higgs/zmlib, higgs/04_cross_terms, dnec_common of release v1.0.0) into c170_modules/ and
               verifies their SHA-256.
  c171/        self-contained solver of the abelian Higgs model (NumPy, SciPy).
  figures/     Fig. 1 script, prepare_data_c170.py (copies its input tables from results/ into data_c170/), the two
               style modules of the release, and the figure as built (out/prl_fig1_mechanism.pdf).
  numbers/     make_numbers_c170.py (see above).
  results/     archived outputs of C170 and C171: summaries, tables and check records. The point-by-point records (the
               resumable chains of C170; the per-task records and run logs of C171) are bundled in
               results/C170/C170_point_records.jsonl and results/C171/C171_point_records.jsonl.
  unbundle_records.py   restores the bundled records into results/ and verifies their SHA-256.


REPRODUCE   (Python 3.12 with NumPy, SciPy, SymPy with mpmath, Matplotlib and PyMuPDF; versions as in
            environment.yml of the release)

  Setup
    set DNEC_RELEASE=<folder of release v1.0.0>       (bash: export DNEC_RELEASE=...)
    python -B unbundle_records.py                     restores the point records into results/
    python -B c170/setup_from_release.py              copies and verifies the production modules

  A. From the archived point records (minutes). Copy results/C170/S1, S2 and S3 into rerun/C170/ and
     results/C171/raw into rerun/C171/raw, then
       cd c170 ; python -B c170_s0.py                 regression against the archived widths, about 1 min
       python -B c170_s2.py curves ; python -B c170_s2.py kzero ; python -B c170_s2.py scalecheck
       python -B c170_s2.py reg2dex
       python -B c170_post.py s1 ; python -B c170_post.py lamsm ; python -B c170_post.py s2 ; python -B c170_post.py s3
       python -B c170_final.py                        must report 30 of 30 checks passed
       cd ../c171 ; python -B c171_analyze.py

  B. Full recomputation (several CPU hours). As A, without copying the records, and with these steps before
     c170_post.py and c171_analyze.py:
       python -B c170_s1.py run 10 ; python -B c170_s1.py conv 6       static boxes and convergence test
       python -B c170_s2.py run 4                                      kappa = 0.25 ... 1.5
       python -B c170_s2.py refine 4 0.3,0.35,0.4,0.45,0.6
       python -B c170_s2.py refine2 4 0.425,0.475
       python -B c170_s3.py run 8                                      coupling scans
       cd ../c171 ; python -B c171_scan.py 4 ; python -B c171_cap.py 4  (about 7 min)
     The chain root at kappa = 0.45, lambda = 0 is a spurious narrow state. The archived value comes from a re-seed at
     eps_1D + 0.004 (results/C170/S2/extra_k0.45_lam0_reseed.json; README_C170.md, Sec. 2).

  C. Fig. 1 and the number macros
       cd figures ; python -B prepare_data_c170.py ; python -B fig_prl_fig1_mechanism.py
       cd ../numbers ; python -B make_numbers_c170.py   (reads Table I of the release through DNEC_RELEASE)
     The figure is written to figures/out/ and is byte-identical to Fig. 1 of the Letter. The macro values are those
     of numbers_c170.tex in the Letter's source.

  New outputs go to ./rerun/C170 and ./rerun/C171 (or set C170_OUT, C171_OUT) and are compared with results/
  (results/C170/checks.json lists the tolerances). The chains resume from their JSON files, so a long run can be
  interrupted and restarted.


INTEGRITY AND LICENSES

  SHA256SUMS.txt lists every file. Code: MIT. Data, figures and text: CC BY 4.0. The production modules copied by
  setup_from_release.py keep the licenses of the release (MIT, except higgs/zmlib/_smdr_betas.py, GPL-2.0-or-later,
  derived from SMDR 1.3); see LICENSE.txt.


==> anc/SHA256SUMS.txt <==
c98b22abd2dbac5fec73d97f44e8fc6c6903f9140cee79076074c416bfb53144  c170/c170_core.py
1dd742da50e575442d49423e3493025c1c75869d84264f9e71c03d47ed1ed75d  c170/c170_final.py
d07c396bf854f7f6480d52140b8dd12e2aa303a90a068c41e0888a39123af029  c170/c170_post.py
898cbc978ca7ab4668da5bb50c1279e2c4972f8f26faa72df7c07ac7b1c1a2b9  c170/c170_s0.py
6bf5d983c64878830b90c513c6fd2b596861645b47966faea1554c0b2da04c8a  c170/c170_s1.py
a1cc44dad4e8c58b9b4f2fa3ebffa88a6accecbbe33ec9c67c6cbee2e31516ad  c170/c170_s2.py
022e6622600b33fbf657cd16d55454c0668c3851847e36987ce7fec80ce3a5a5  c170/c170_s3.py
c0ba6357f0585f6932a2c69ef7a7d513be4c29b3a208ba4e8ca9659ce458dda2  c170/setup_from_release.py
ebeb3f77a97f64782fb8e283f81a21c74fba21c77dbe13501e1a965bb61288cd  c171/c171_analyze.py
f5401263bab9b428a971123b2ea69c30403e0d4692157b1a0a7b7bce9a284848  c171/c171_cap.py
757b9b3a8cc7b46cf5b5e452bbbc000b7946ccf47716df3f9055cd54383c6738  c171/c171_core.py
cb3f9b26b08180f18309637f08b393f7adcf4cd3bc8f95b446509758bd5e189d  c171/c171_scan.py
888dede80eb671b49bbb1ed53c9cb43ae92619e9957a1b500f1f56ba0a6fed66  figures/_helpers_higgs.py
ad5fd8a79276f498a976a4c5631944d96a1cdc5c94d012a9cd76c71d4f115c10  figures/fig_prl_fig1_mechanism.py
a7a2730542d7f65910ae4aa3b263e990cf45892c6493c198ac504ea833d09c50  figures/out/prl_fig1_mechanism.pdf
604bf7fa6f1da863640aa98fcd2a04d406f61d896e45f786abf3586801b3dfae  figures/prepare_data_c170.py
f03cf764b994e8179e6a3d63d30d40066e29c155137ddf6b46c2733c3c8a1ea4  figures/style_v12.py
5754a8a7fa918c3ff302009ac240ef16f0d44d2d3906424503db1bd957293209  LICENSE.txt
1eab9f8b907fc96260f23ba86d2950ae58a970fb87cba6ac38960ed7a122871b  numbers/make_numbers_c170.py
f2638adec6bf65550fbaea3d667c1495fd3bce3b49b495e413acd79800536078  README.txt
229cb61c9361436dd7c828f76beaa4e114335de8e074f03fb3dbc4abff774e9f  results/C170/C170_point_records.jsonl
33498cec327b822d5df5b1b35d5572f6a4cc2e5b13713eb46160a666b07f68fa  results/C170/C170_results.json
2ad50397a94904416175926c15d6d0f1ab3193c9babe026caeeb4c259eb6052c  results/C170/checks.json
3972e8ea731437282f93058cc5c4aa46f3a8bdff312202fc65451112f465d5ff  results/C170/README_C170.md
8e3f7c64d845a59be7d80d3e7aaac9bd010ac726299808abfbf19296b5d67bb8  results/C170/S0/C170_S0.json
694755d2baedbbb22b999a41450f619fb53d3dc65eeb3ac2264094a9a6195351  results/C170/S1/boxes.json
cf63f5af9bfcb827749ee97a428e2afa4018e2e4795c105dfcf425d0db81b8fe  results/C170/S1/C170_lambdaSM_running.csv
f2be17452624f2aca273ff0bbf68982e0afd1a33d0cc808ec8b80a670e745d2c  results/C170/S1/C170_lambdaSM_running.json
23bb4b9582b3e2dfd6a220f63bd37aef806e753c65939214e63f15ddc273ee88  results/C170/S1/C170_S1_gamma_lambda.csv
13128b181be98f1061a25c03a7f2ef020dcdb3042541edf7e94654f482bbf053  results/C170/S1/C170_S1_lambda_c_N.csv
350ba789d478a8e98278cc02f2a3bd049e34bdce3a16130f06b7da7b87111044  results/C170/S1/C170_S1_lambdaSM_Nstar.csv
3ab67aeb6456bf8badcad45ad7db9d5bf6add87ace2178e7c3f742b675cf7d54  results/C170/S1/C170_S1_summary.json
ce1bbe0a404b763c1fe84e3f3ab5d913cf1004cf3e98678923a35c729db8ceb3  results/C170/S1/convergence_boxA.json
c29f26b90b33c1e3516d4be839203386a2458e99fa0da0a43363de4a5d180290  results/C170/S2/C170_S2_curves.json
9bb34752ddf9b3b38c20cd46378586e8c11f711e54c3683fc07039cbe10d4543  results/C170/S2/C170_S2_kappa0.json
9f7274e39889d792770ba203b059b558ae65c9dcbb3083197d1ccd55b91de55d  results/C170/S2/C170_S2_lambda_c_kappa.csv
a67aca0779f12a79d38f2d413d9b5197aa9a3dfc8ed237d89a918e0ad66477a7  results/C170/S2/C170_S2_potential_lam-0.012.csv
bb092d3e2d985dbb0dbeb35260c6653852e10ca1cce9f5dc91d99db2df8642d6  results/C170/S2/C170_S2_reg2dex.json
6c41a861f24b506ffcccacbcc1da8fcf6d708e8431179c3c1f43a64e12914069  results/C170/S2/C170_S2_scalecheck.json
f9cd9ee13c956cc57258682bebcd9ca4a1f95dcdcfe22b36640e798aad47e86e  results/C170/S2/C170_S2_summary.json
db93cca6c2e99bd65ff2dde367ae38b054622731d962fdbcaf514ecef6dc1238  results/C170/S2/extra_k0.40_Gdmcs_lam0_wide.json
a8d289378ff6c49e337142ce8a79f0f04000401451db046349d0c279b8add1a9  results/C170/S2/extra_k0.45_lam0_reseed.json
ee31cac5551b434bbc257601cf6462ee5cdafee412f110d582df48564383c56b  results/C170/S3/C170_S3_coupling_scan.csv
e53c7c46be721c3dd05dea1324e8090c1455c57ee42fed19ef64b86e639ba94a  results/C170/S3/C170_S3_summary.json
4d946880c82993fdc337c45a4f1285f6efc9f78409324bdfe95a6f6a62ec07e4  results/C171/C171_cap_crosscheck.csv
029e4f0a7b3191fd25926d269d617e41e792271757a18ed78f4d304ac95a4157  results/C171/C171_gamma_table.csv
a30892625be6cb0b36cf1f37bddffe008293f7e1057e22df0d476982e46c79e4  results/C171/C171_holonomy_tails.csv
799b54fdd87974c6a20e933577751780d326a21b085835c75ca075d941fda35f  results/C171/C171_lnGamma_vs_x.png
3938c6ce6148d8c81d3b7ab4efd633e20c837d0a2eec343e8b1e7301371fe0d0  results/C171/C171_point_records.jsonl
2e69a499b7bb6ccb38083f9015b67aa75df7274885f0291ce81ac6e271b037ea  results/C171/C171_results.json
96f3ca46460ac46e7b438bec64ec378f1229ce98bc72343f47d7cab1e230a184  results/C171/C171_thresholds.csv
63a4c5ada6d949f6b4376b78642c044ade8b5c1b89098f3e5ecae3435458943b  results/C171/checks.json
06137ebfa549ee9fd904f2c5e9c09d0e1ca77b6c76232642206d90b36b24cf0b  results/C171/README_C171.md
2511a66bfb722c9a3ddfa254704e8510c46431515a917686818919ba985b6758  unbundle_records.py


==> anc/c170/c170_core.py <==
# -*- coding: utf-8 -*-
r"""C170 core: static-box calculations of the Letter (2026-10-19).

Static finite-volume box: flat three-torus of fixed edge L (Minkowski time, no gravity), AAA fermions, couplings at
mu = 1/L, held for T = N L; the Higgs zero mode survives with P = exp(-Gamma N), Gamma in units 1/L.

The model is the run05 production model of the PRL centre (D121 run05 = 2D_ex + DMC shape + one-loop MC matching +
the complete cross-term set), evaluated with EXPLICIT couplings (g2, gY, y_t, g3, lambda) instead of the node lookup
(m_t, alpha_s, u) of the production node job C149_direct.jobX ("lambda-override path").  Every physics function is the
production one, imported unchanged from the copied package modules:
    C150_twod.compute_profile / Parts / build2d / DMC / rgrid / SGrid / phases / window_roots / muller2 / FAST
    C149_direct5.cross_increments5 (installed as C149_direct.cross_increments), C149_direct.V_light_c / make_funW
    C138_core.dV('MC', ...), R14_res.jost / C150_twod.solve_res (1D adiabatic diagnostic only)
New here (not production physics): the kappa switch of the zero-mode couplings (S2), the coupling multipliers (S3),
seeds by continuation / 1D-adiabatic guidance, the effective radial potential (lowest adiabatic s-channel) with its
barrier top and WKB exponent, and the (28, 14) box check for the cross-term model (C150 rule; jobX has no box check).
Units: L = 1 (energies, widths in 1/L).
"""
import os
import sys
import json
import math
import time
import shutil
import hashlib

HERE = os.path.dirname(os.path.abspath(__file__))
# [supplement] path block adapted for standalone use; physics unchanged
SUPP = os.path.dirname(HERE)                                        # supplement root
PKG = os.path.join(SUPP, "c170_modules")                            # filled by setup_from_release.py
REL = os.environ.get("DNEC_RELEASE", "")                            # code release v1.0.0 (read only)
OUT = os.environ.get("C170_OUT", os.path.join(SUPP, "rerun", "C170"))
WORK = os.path.join(OUT, "work")
ZM = os.path.join(PKG, "higgs", "zmlib")
XT = os.path.join(PKG, "higgs", "04_cross_terms")

for _v in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "NUMEXPR_NUM_THREADS",
           "VECLIB_MAXIMUM_THREADS"):
    os.environ[_v] = "1"
os.environ["DNEC_HIGGS_WORK"] = WORK
os.environ["C150_COUPLINGS"] = "module:" + os.path.join(ZM, "c150_nnlo_central.py")
os.environ["C149_V"] = "A"
for _v in ("DNEC_SMDR", "C150_PROVIDER_VARIANT", "C150_RUN"):
    os.environ.pop(_v, None)

# archived inputs: (source below REL, destination below WORK).  Production paths first, then reference-only copies.
STAGE = [
    ("higgs/data/r1/higgs_survival/run02_stage3/S3_prop.json", "r1/higgs_survival/run02_stage3/S3_prop.json"),
    ("higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_profile_v11.npz",
     "r2/higgs_beyond_bo/run01/C140_profile_v11.npz"),
    ("higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_summary.json",
     "r2/higgs_beyond_bo/run01/C140_summary.json"),
    ("higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_prep.json", "r2/higgs_beyond_bo/run01/C140_prep.json"),
    ("higgs/02_finite_volume_matching/expected/r2/higgs_matching/run01/C138_summary.json",
     "r2/higgs_matching/run01/C138_summary.json"),
    ("higgs/data/r2/higgs_final/run01/C144_ueff.json", "r2/higgs_final/run01/C144_ueff.json"),
    ("higgs/data/r2/higgs_final/run01/C144_hazard.json", "r2/higgs_final/run01/C144_hazard.json"),
    ("higgs/data/r2/higgs_final/run01/hazard", "r2/higgs_final/run01/hazard"),
    ("higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/C150_summary.json", "r3/twod_direct_sm/run02/C150_summary.json"),
    ("higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/shards2d", "r3/twod_direct_sm/run02/shards2d"),
    ("higgs/04_cross_terms/expected/r3/holonomy_cross/run04/C149_top_chiral.json",
     "r3/holonomy_cross/run04/C149_top_chiral.json"),
    ("higgs/04_cross_terms/expected/r3/holonomy_cross/run04/C149_run04_summary.json",
     "r3/holonomy_cross/run04/C149_run04_summary.json"),
    # reference only (never on a production read/write path)
    ("higgs/04_cross_terms/expected/r3/holonomy_cross/run05", "archive/r3/holonomy_cross/run05"),
    ("higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/shards2d", "archive/r3/twod_direct_sm/run02/shards2d"),
]


def sha256(p):
    h = hashlib.sha256()
    with open(p, "rb") as f:
        for b in iter(lambda: f.read(1 << 20), b""):
            h.update(b)
    return h.hexdigest()


def stage_inputs():
    """copy archived inputs (if absent) and return a record {dest: [source, sha256]} (files) / file counts (dirs)."""
    rec = {}
    if not REL or not os.path.isdir(REL):
        raise SystemExit("set DNEC_RELEASE to the folder of the code release v1.0.0 (Zenodo 10.5281/zenodo.23434068)")
    for src, dst in STAGE:
        s, d = os.path.join(REL, src), os.path.join(WORK, dst)
        if os.path.isdir(s):
            n = 0
            for dd, _, files in os.walk(s):
                for fn in files:
                    if fn.endswith(".sha256"):
                        continue
                    a = os.path.join(dd, fn)
                    b = os.path.join(d, os.path.relpath(a, s))
                    if not os.path.exists(b):
                        os.makedirs(os.path.dirname(b), exist_ok=True)
                        shutil.copy2(a, b)
                    n += 1
            rec[dst] = dict(source="08_release/v12_code_data/" + src, n_files=n)
        else:
            if not os.path.exists(d):
                os.makedirs(os.path.dirname(d), exist_ok=True)
                shutil.copy2(s, d)
            rec[dst] = dict(source="08_release/v12_code_data/" + src, sha256=sha256(d), sha256_source=sha256(s))
    return rec


os.makedirs(WORK, exist_ok=True)
if not os.path.exists(os.path.join(WORK, "r3", "holonomy_cross", "run04", "C149_top_chiral.json")):
    stage_inputs()

sys.path.insert(0, XT)
sys.path.insert(1, ZM)
import numpy as np  # noqa: E402
from scipy.interpolate import CubicSpline  # noqa: E402
import C149_direct5 as D5  # noqa: E402  (imports C149_direct4 -> C149_direct -> C150_twod, cross_*; installs run05)

D = D5.D
W, K, X, T, V, SP = D.W, D.K, D.X, D.T, D.V, D.SP
R, C = W.R, W.C
assert D.cross_increments is D5.cross_increments5, "run05 cross increments not installed"
PI = math.pi
FAST = dict(W.FAST)
BASE = dict(W.BASE)
WINDOW = tuple(D.WINDOW)            # (0.02, 0.0015) run05 production window
WIN_WIDE = tuple(W.WIN_WIDE)        # (0.05, 0.0025) D112 wide window (retry)
BOXCHK = dict(W.BOXCHK)             # (N, Smax) = (28, 14)
ETA = W.ETA                          # eta_inf = 299.84 (conformal duration of one branch)
MH = 125.13
DMC = W.DMC()
C170 = os.path.join(WORK, "c170")
PROFC = os.path.join(C170, "profiles")


def clean(o):
    return W.clean(o)


def wjson(p, o):
    W.wjson(p, o)


def jload(p):
    return W.jload(p)


# ---------------------------------------------------------------------------------------------- couplings
def couplings_at(mt, als, mu, mh=MH):
    """SM couplings (sm_provider 'central', the production NNLO mapping) at scale mu [GeV]."""
    c = SP.coup_point(mt, als, mh, mu, "central")
    return dict(g2=float(c["g2"]), gY=float(c["gY"]), yt=float(c["yt"]), lam=float(c["lam"]), g3=float(c["g3"]))


def mu_node(u):
    return W.mu_node(u)


# ---------------------------------------------------------------------------------------------- profiles
def profile_parts(g2z, gYz):
    """conditional-Gaussian gauge profile (D108 functional, C150_twod.compute_profile) for the ZERO-MODE couplings
    (g2z, gYz); cached as npz with the production keep set; returns (C150_twod.Parts, info)."""
    key = "%.17g|%.17g" % (g2z, gYz)
    fn = os.path.join(PROFC, "prof_%s.npz" % hashlib.sha1(key.encode()).hexdigest()[:16])
    t0 = time.time()
    if not os.path.exists(fn):
        d0 = W.compute_profile(float(g2z), float(gYz))
        os.makedirs(PROFC, exist_ok=True)
        tmp = fn[:-4] + "_tmp%d.npz" % os.getpid()
        np.savez(tmp, key=np.array(key), **{k: np.asarray(d0[k]) for k in
                                           ("rf", "C0", "Bx", "Om2e", "EtBr", "Bw", "g2", "gY", "chk_Et", "chk_Br",
                                            "maxdec", "min_hess_eig")})
        os.replace(tmp, fn)
    d = dict(np.load(fn))
    return (W.Parts(d["rf"], d["C0"], d["Bx"], d["Om2e"], d["EtBr"]),
            dict(file=os.path.basename(fn), g2z=float(d["g2"]), gYz=float(d["gY"]), chk_Et=float(d["chk_Et"]),
                 maxdec=float(d["maxdec"]), min_hess_eig=float(d["min_hess_eig"]), t_prof=time.time() - t0))


# ---------------------------------------------------------------------------------------------- model
MODELS = ("final", "2D_ex", "2D_G", "2D_Gdmcs")


def newton_safe(fun, p0, iters=8):
    """verbatim copy of 10_universality/U156_coup.newton_safe (D128): cross_var.newton with a Levenberg shift
    1e-10*max|diag| on point-wise singular finite-difference Hessians; regular points are unchanged.  Used only as a
    fallback if the production cross_var.newton returns non-finite values (recorded in info)."""
    p = p0.copy()
    n = p.shape[0]
    for it in range(iters):
        h = 1e-4 * np.maximum(np.abs(p), 1e-3)
        f0 = fun(p)
        g = np.empty_like(p)
        Hs = np.empty((n, n) + p.shape[1:])
        fp, fm = [], []
        for i in range(n):
            e = np.zeros_like(p)
            e[i] = h[i]
            fp.append(fun(p + e))
            fm.append(fun(p - e))
            g[i] = (fp[i] - fm[i]) / (2 * h[i])
            Hs[i, i] = (fp[i] - 2 * f0 + fm[i]) / h[i] ** 2
        for i in range(n):
            for j in range(i + 1, n):
                ei = np.zeros_like(p)
                ej = np.zeros_like(p)
                ei[i] = h[i]
                ej[j] = h[j]
                v = (fun(p + ei + ej) - fun(p + ei - ej) - fun(p - ei + ej) + fun(p - ei - ej)) / (4 * h[i] * h[j])
                Hs[i, j] = Hs[j, i] = v
        M = np.moveaxis(Hs, (0, 1), (-2, -1)).copy()
        dt = np.abs(np.linalg.det(M))
        sc = np.max(np.abs(np.diagonal(M, axis1=-2, axis2=-1)), axis=-1)
        bad = ~(dt > 1e-30 * np.maximum(sc, 1e-300) ** n) | ~np.isfinite(dt)
        if bad.any():
            M[bad] += (1e-10 * np.maximum(sc[bad], 1e-12))[:, None, None] * np.eye(n)[None]
        dp = np.linalg.solve(M, np.moveaxis(g, 0, -1)[..., None])[..., 0]
        dp[~np.isfinite(dp)] = 0.0
        p = p - np.moveaxis(dp, -1, 0)
    return p, np.max(np.abs(g), axis=0)


def build_point(pt, r2):
    """pt: dict(model, g2, gY, yt, g3, lam[, kappa]).  Returns U1 (n,), OM (n,), wl(s)->(n, N) or None, info.

    final   : run05 = C149_direct.jobX column (2D_ex base + cross_increments5 + exact light-fermion twist)
    2D_ex   : T14b 2D model with DMC shape, no cross terms (C150_twod.build2d '2D_ex')
    2D_G    : same without the DMC shape (build2d '2D_G')
    2D_Gdmcs: 2D_G + kappa^(2/3) dE_DMC(kappa^(1/3) r)   (S2 sensitivity variant only)
    kappa multiplies (g2, gY) ONLY in the conditional Gaussian (C0, B_x, Om_eff^2: kinetic+magnetic+mass terms of the
    gauge zero modes, hypercharge oscillator); dV_MC (matching) is always evaluated at the physical couplings."""
    model = pt["model"]
    kap = float(pt.get("kappa", 1.0))
    c = dict(g2=float(pt["g2"]), gY=float(pt["gY"]), yt=float(pt["yt"]), lam=float(pt["lam"]))
    Pp, pinfo = profile_parts(kap * c["g2"], kap * c["gY"])
    info = dict(profile=pinfo)
    wlf = None
    if model == "final":
        if kap != 1.0:
            raise ValueError("kappa switch is defined for the models without cross terms only")
        U0, OM0 = W.build2d(Pp, DMC, r2, c, "2D_ex")
        t1 = time.time()

        def _ok(inc_, xi_):
            return (all(np.all(np.isfinite(inc_[k](r2))) for k in inc_)
                    and np.isfinite(xi_["newton_grad_max_r_gt_0p05"]) and xi_["newton_grad_max_r_gt_0p05"] < 1e-6)
        try:
            inc, xinfo = D.cross_increments(c, float(pt["g3"]))
            okx = _ok(inc, xinfo)
        except np.linalg.LinAlgError:
            okx = False
        if not okx:
            # fallback 1: start the Newton re-minimisation of the D108 Gaussian functional at its exact optimum for
            # these couplings (R14_res.gauss_profile, same functional and rf grid) instead of the fixed-coupling v11
            # profile, which is too far away for couplings scaled by >~10% (the production Newton has no line search)
            gp = R.gauss_profile(c["g2"], c["gY"])
            pv = D.PV11
            assert np.array_equal(np.asarray(gp["rf"]), np.asarray(pv["rf"])), "rf grids differ"
            D.PV11 = {"rf": pv["rf"], "P": np.asarray(gp["P"], float)}
            try:
                inc, xinfo = D.cross_increments(c, float(pt["g3"]))
                okx = _ok(inc, xinfo)
            except np.linalg.LinAlgError:
                okx = False
            finally:
                D.PV11 = pv
            info["newton_start"] = "gauss_profile(g2, gY) optimum"
        if not okx:                                   # fallback 2 (D128 precedent): Levenberg-safe Newton
            orig = V.newton
            V.newton = newton_safe
            try:
                inc, xinfo = D.cross_increments(c, float(pt["g3"]))
            finally:
                V.newton = orig
            info["newton_safe_used"] = True
        info.update(xinfo, t_cross=time.time() - t1)
        rr2 = r2 * r2
        U1 = U0 + inc["dC0"](r2) / rr2 + inc["dBx"](r2) / rr2 + inc["dU3"](r2)
        OM = OM0 + inc["dOm2e"](r2) + inc["omx_nl"](r2)
        bet = inc["beta"](r2)
        g2, gY = c["g2"], c["gY"]

        def wlf(s):
            return D.V_light_c(r2, s, bet, g2, gY)
        bad = not (np.all(np.isfinite(U1)) and np.all(np.isfinite(OM)) and np.all(np.isfinite(bet)))
        info["nonfinite_model"] = bool(bad)
    elif model in ("2D_ex", "2D_G"):
        U1, OM = W.build2d(Pp, DMC, r2, c, model)
    elif model == "2D_Gdmcs":
        U1, OM = W.build2d(Pp, DMC, r2, c, "2D_G")
        U1 = U1 + kap ** (2.0 / 3.0) * DMC(kap ** (1.0 / 3.0) * r2)
    else:
        raise ValueError(model)
    if pt.get("dv", "phys") == "none":                       # scaling check only: matching switched off
        U1 = U1 - C.dV("MC", r2, c["lam"], c["g2"], c["gY"], c["yt"])
    return U1, OM, wlf, info


def eps0_channel(OM, Wl, sg):
    """lowest eigenvalue of the s-channel Hamiltonian T_s + Om^2 s^2/2 (+ W_L(r, s)) at every r (sine DVR, as bc2)."""
    n, N = len(OM), sg.N
    H = np.broadcast_to(sg.T, (n, N, N)).copy()
    idx = np.arange(N)
    H[:, idx, idx] += 0.5 * OM[:, None] * sg.s2[None, :] + (Wl if Wl is not None else 0.0)
    return np.linalg.eigvalsh(H)[:, 0]


def barrier_info(r, U, E=None):
    """well (first local minimum for r > 0.2) and barrier top (first local maximum after it) of the effective radial
    potential U(r); WKB exponent S = 2 int sqrt(2 (U - E)) dr across the barrier at energy E."""
    sel = np.where(r > 0.2)[0]
    rr, uu = r[sel], U[sel]
    d = np.diff(uu)
    mins = [i for i in range(1, len(d)) if d[i - 1] < 0 <= d[i]]
    out = dict(has_well=bool(mins))
    if not mins:
        out.update(has_barrier=False)
        return out
    iw = mins[0]
    maxs = [i for i in range(iw + 1, len(d)) if d[i - 1] > 0 >= d[i]]
    out.update(r_well=float(rr[iw]), U_well=float(uu[iw]))
    if not maxs:
        out.update(has_barrier=False, U_end=float(uu[-1]))
        return out
    it = maxs[0]
    out.update(has_barrier=True, r_top=float(rr[it]), U_top=float(uu[it]), height=float(uu[it] - uu[iw]))
    if E is not None:
        E = float(E)
        out["E_minus_Utop"] = float(E - uu[it])
        if E >= uu[it]:
            out.update(S_wkb=0.0, r_in=None, r_out=None)
        else:
            i0 = it
            while i0 > 0 and uu[i0 - 1] > E:
                i0 -= 1
            i1 = it
            while i1 < len(uu) - 1 and uu[i1 + 1] > E:
                i1 += 1
            seg = slice(i0, i1 + 1)
            q = np.sqrt(np.maximum(2.0 * (uu[seg] - E), 0.0))
            out.update(S_wkb=float(2.0 * np.trapezoid(q, rr[seg])), r_in=float(rr[i0]), r_out=float(rr[i1]),
                       r_out_at_end=bool(i1 == len(uu) - 1))
    return out


def root1d(U, r, m, h, Elo, Ehi, step=0.002, guess=None):
    """1D adiabatic Siegert root of U(r) (R14 Numerov + 2nd-order WKB outgoing condition, C150_twod.solve_res):
    detrended deepest real-axis |f| minimum in [Elo, Ehi] (or Muller from guess), then Muller.  Diagnostic/seed only."""
    s, al = W.frob(U, r)
    if guess is None:
        Es = np.arange(Elo, Ehi + 0.5 * step, step)
        if len(Es) < 5:
            return None
        Ut = np.repeat(U[:, None], len(Es), axis=1)
        f = np.abs(R.jost(Es + 0j, Ut, r, m, np.full(len(Es), s), np.full(len(Es), al), h)[0])
        lv = np.log(f + 1e-300)
        y = lv - np.polyval(np.polyfit(Es, lv, 1), Es)
        loc = [i for i in range(1, len(Es) - 1) if y[i] < y[i - 1] and y[i] < y[i + 1]]
        if not loc:
            return None
        i = loc[0]                    # lowest real-axis zero region = ground quasi-bound level (deep wells hold more)
        g = complex(Es[i], -5e-4)
    else:
        g = complex(guess)
    E, rs = W.solve_res([U], r, m, np.array([g]), h=h, spread=0.002)
    E = complex(E[0])
    if not np.isfinite(E):
        return None
    return dict(E=[E.real, E.imag], eps=E.real, gamma=-2 * E.imag, resid=float(rs[0]))


# ---------------------------------------------------------------------------------------------- one point
def solve_point(pt, center=None, gim=None, cfg=None, window=None, boxcheck=True, wide_retry=True, with1d=True,
                prev=None, boxchk=None):
    """Siegert root of the 2D model at one point with explicit couplings (lambda-override path).
    center/gim: explicit production-style seed (window rule around center).  Otherwise the seed is the 1D adiabatic
    root of the same model, shifted by (dQ, rho) = (eps2D - eps1D, Gamma2D/Gamma1D) of the neighbouring solved point
    'prev' (default (0, 1))."""
    t0 = time.time()
    cfg = dict(FAST if cfg is None else cfg)
    window = tuple(WINDOW if window is None else window)
    h, Rout = float(cfg["h"]), float(cfg["Rout"])
    r2, m2 = W.rgrid(Rout, h)
    sg = W.SGrid(cfg["N"], cfg["Smax"])
    U1, OM, wlf, info = build_point(pt, r2)
    t_build = time.time() - t0
    Wl = wlf(sg.s) if wlf else None
    Ueff = U1 + eps0_channel(OM, Wl, sg)
    bar = barrier_info(r2, Ueff)
    rec = dict(pt=dict(pt), cfg=cfg, barrier=bar, info=info)
    if not bar.get("has_barrier") and center is None:
        rec.update(status="no_barrier", time_s=time.time() - t0, t_build=t_build)   # no quasi-bound state to find
        return rec
    # 1D adiabatic root (seed and diagnostic)
    r1d = None
    if with1d and bar.get("has_barrier"):
        lo = bar["U_well"] + 0.02
        hi = bar["U_top"] + 0.3
        g1, ref = None, None
        if center is not None:
            g1 = complex(center, -0.5 * (gim if gim else 1e-3))
        elif prev is not None and prev.get("eps1d") is not None:      # continuation: previous 1D root
            g1 = complex(prev["eps1d"], -0.5 * max(prev.get("gamma1d", 1e-3), 1e-12))
            ref = prev["eps1d"]
        try:
            r1d = root1d(Ueff, r2, m2, h, lo, hi, guess=g1)
            if r1d is not None and not (0 < r1d["gamma"] < 5 and lo - 0.1 < r1d["eps"] < hi + 0.5
                                        and (ref is None or abs(r1d["eps"] - ref) < 0.1)):
                r1d = root1d(Ueff, r2, m2, h, lo, hi)          # guess led astray: scan (lowest dip)
        except Exception as e:  # noqa: BLE001
            rec["root1d_error"] = repr(e)
            r1d = None
    rec["root1d"] = r1d
    seed_src = "explicit"
    if center is None:
        dq, rho = (prev or {}).get("dQ", 0.0), (prev or {}).get("rho", 1.0)
        if r1d is not None:
            center, gim = r1d["eps"] + dq, max(r1d["gamma"] * rho, 1e-14)
            seed_src = "1D+shift"
        elif prev is not None and prev.get("eps") is not None:
            center, gim = prev["eps"], prev["gamma"]
            seed_src = "prev"
        else:
            # no real-axis zero of the 1D adiabatic Jost function between the well bottom and U_top + 0.3:
            # no quasi-bound level of the adiabatic potential (not a narrow resonance)
            rec.update(status="no_level", time_s=time.time() - t0, t_build=t_build)
            return rec
    rec["seed"] = dict(center=float(center), gim=float(gim), src=seed_src)
    ph0, ph1, s_, al_ = W.phases(U1, r2)
    U1a, OMa = U1[None, :], OM[None, :]
    fun, cnt = D.make_funW(U1a, OMa, [Wl], r2, m2, h, sg, int(cfg["order"]), np.array([ph0]), np.array([ph1]))
    cen, gg = np.array([float(center)]), np.array([float(gim)])
    E, wd = W.window_roots(fun, cen, gg, window)
    nev = cnt["n"]
    E0 = complex(E[0])
    edge = bool(abs(wd["Emin"][0] - cen[0]) >= window[0] - 1e-9)
    nc, noloc = bool(wd["act"][0]), bool(wd["noloc"][0])
    gam = -2 * E0.imag
    flags = [f for f, b in (("edge", edge), ("muller_nc", nc), ("no_local_min", noloc),
                            ("gamma<=0", not gam > 0), ("nan", not np.isfinite(E0))) if b]
    used_win, retried, first = window, False, list(flags)
    if flags and wide_retry:
        fun2, cnt2 = D.make_funW(U1a, OMa, [Wl], r2, m2, h, sg, int(cfg["order"]), np.array([ph0]), np.array([ph1]))
        E2, wd2 = W.window_roots(fun2, cen, gg, WIN_WIDE)
        nev += cnt2["n"]
        E2c = complex(E2[0])
        g2_ = -2 * E2c.imag
        edge2 = bool(abs(wd2["Emin"][0] - cen[0]) >= WIN_WIDE[0] - 1e-9)
        fl2 = [f for f, b in (("edge", edge2), ("muller_nc", bool(wd2["act"][0])),
                              ("no_local_min", bool(wd2["noloc"][0])), ("gamma<=0", not g2_ > 0),
                              ("nan", not np.isfinite(E2c))) if b]
        retried = True
        if len(fl2) <= len(flags):
            E0, flags, wd, used_win = E2c, fl2, wd2, WIN_WIDE
    gam = -2 * E0.imag
    rec.update(E=[E0.real, E0.imag], eps=E0.real, gamma=gam, flags=flags, flags_first=first, retried=retried,
               window=list(used_win), Emin=float(wd["Emin"][0]), muller_it=int(wd["it"]), n_eval=nev,
               frob=[float(s_), float(al_)])
    # box check (C150 rule): (N, Smax) = (28, 14), light-fermion term rebuilt on the new s grid
    if boxcheck and np.isfinite(E0):
        bxc = dict(BOXCHK if boxchk is None else boxchk)
        rec["boxchk"] = bxc
        sgb = W.SGrid(bxc["N"], bxc["Smax"])
        Wlb = wlf(sgb.s) if wlf else None
        funb, cntb = D.make_funW(U1a, OMa, [Wlb], r2, m2, h, sgb, int(cfg["order"]), np.array([ph0]),
                                 np.array([ph1]))
        Eb, itb, actb, _ = W.muller2(funb, np.array([E0 - 1e-4]), np.array([E0 + 1e-4]), np.array([E0 + 0j]), maxit=25)
        Eb = complex(Eb[0])
        dEb = abs(Eb - E0) if np.isfinite(Eb) else float("inf")
        rec.update(box_E=[Eb.real, Eb.imag], box_dE=float(dEb), box_nc=bool(actb[0]),
                   box_rel_gamma=float((-2 * Eb.imag) / gam - 1) if gam > 0 and np.isfinite(Eb) else None)
        if (not np.isfinite(Eb)) or bool(actb[0]) or dEb > max(2e-7, 2e-3 * max(gam, 0.0)):
            rec["flags"] = rec["flags"] + ["box_sensitive"]
    bar2 = barrier_info(r2, Ueff, E0.real if np.isfinite(E0) else None)
    rec["barrier"] = bar2
    if r1d is not None and np.isfinite(E0):
        rec["dQ_2D_1D"] = float(E0.real - r1d["eps"])
        rec["rho_2D_1D"] = float(gam / r1d["gamma"]) if r1d["gamma"] > 0 else None
    rec["status"] = classify(rec)
    rec["time_s"] = time.time() - t0
    rec["t_build"] = t_build
    return rec


def classify(rec):
    """narrow-resonance status of a solved point:
    ok         : Siegert root found by the production window rule without any flag, below the adiabatic barrier top;
    ok_broad   : the only flags are window-rule flags (no interior |f| minimum / minimum at the window edge, which
                 happens when Gamma is comparable to the window), and the root passes the (28, 14) box check and agrees
                 with the 1D adiabatic root of the same model (|ln Gamma2D/Gamma1D| < 0.25, |eps2D - eps1D| < 0.02);
    any root   : must be consistent with the 1D adiabatic root (|ln Gamma2D/Gamma1D| < 0.5, |eps2D - eps1D| < 0.03),
                 otherwise 'flagged' (rejects roots of other states, e.g. a narrow spurious root at kappa = 0.45);
    above_top  : eps >= U_top - Gamma/2 (no narrow resonance: the level reaches the top of the adiabatic barrier);
    no_barrier : the effective radial potential has no local maximum after the well;
    flagged / error / no_seed : otherwise (not used)."""
    if rec.get("status") in ("error", "no_seed", "no_level", "no_barrier") or rec.get("eps") is None:
        return rec.get("status", "error")
    bar = rec.get("barrier") or {}
    E, gam = rec["eps"], rec["gamma"]
    if not bar.get("has_barrier"):
        return "no_barrier"
    fl = rec.get("flags") or []
    r1 = rec.get("root1d") or {}
    verified = (not fl) or (set(fl) <= {"no_local_min", "edge"} and r1.get("gamma") and gam and gam > 0
                            and abs(math.log(gam / r1["gamma"])) < 0.25 and abs(E - r1["eps"]) < 0.02)
    if not verified:
        return "flagged"
    # every root must belong to the resonance of the adiabatic channel: consistent with the 1D adiabatic root
    # (2D/1D: final model 1.01-1.02 and dQ ~ +0.004; no-cross models 1.05-1.2 and dQ ~ +0.01)
    if r1.get("gamma") and (not gam or gam <= 0 or abs(math.log(gam / r1["gamma"])) > 0.5 or abs(E - r1["eps"]) > 0.03):
        return "flagged"
    if E >= bar["U_top"] - 0.5 * max(gam or 0.0, 0.0):
        return "above_top"
    return "ok" if not fl else "ok_broad"


GOOD = ("ok", "ok_broad")


def lam_of_x(x):
    return -1.0 / (x * x)


def x_of_lam(lam):
    return abs(lam) ** -0.5 if lam != 0 else float("inf")


# ---------------------------------------------------------------------------------------------- chains
def run_chain(spec):
    """continuation in lambda: spec = dict(name, base (point without lam), lams (ordered outward from the anchor),
    anchor (optional dict(eps, gamma) at lams[0]), stop_after_fail (int), cfg, outdir).  Resumes from its JSON."""
    out_fn = os.path.join(spec["outdir"], spec["name"] + ".json")
    log_fn = os.path.join(OUT, "logs", spec["name"] + ".log")
    os.makedirs(os.path.dirname(out_fn), exist_ok=True)
    os.makedirs(os.path.dirname(log_fn), exist_ok=True)
    res = jload(out_fn) if os.path.exists(out_fn) else dict(name=spec["name"], base=spec["base"], points=[])
    done = {round(p["pt"]["lam"], 12): p for p in res["points"]}
    nfail = 0
    prev = None
    t0 = time.time()
    for i, lam in enumerate(spec["lams"]):
        key = round(lam, 12)
        if key in done:
            p = done[key]
            p["status"] = classify(p)
        else:
            pt = dict(spec["base"], lam=float(lam))
            kw = {}
            if i == 0 and spec.get("anchor"):
                kw = dict(center=spec["anchor"]["eps"], gim=spec["anchor"]["gamma"])
            if i == 0 and not spec.get("anchor") and spec.get("prev0"):
                prev = dict(spec["prev0"])
            try:
                p = solve_point(pt, prev=prev, cfg=spec.get("cfg"), boxchk=spec.get("boxchk"), **kw)
            except Exception as e:  # noqa: BLE001
                p = dict(pt=pt, status="error", error=repr(e))
            res["points"].append(p)
            wjson(out_fn, res)
            with open(log_fn, "a", encoding="utf-8") as f:
                f.write("%s lam=%.6f x=%.4f status=%s eps=%s gamma=%s flags=%s 1D=%s Utop=%s S=%s seed=%s t=%.1fs\n" % (
                    time.strftime("%H:%M:%S"), lam, x_of_lam(lam), p.get("status"), p.get("eps"), p.get("gamma"),
                    p.get("flags"), (p.get("root1d") or {}).get("gamma"), (p.get("barrier") or {}).get("U_top"),
                    (p.get("barrier") or {}).get("S_wkb"), (p.get("seed") or {}).get("src"), p.get("time_s", 0.0)))
        if p.get("status") in GOOD:
            nfail = 0
            prev = dict(eps=p["eps"], gamma=p["gamma"], dQ=p.get("dQ_2D_1D", 0.0) or 0.0, rho=p.get("rho_2D_1D") or 1.0)
            if p.get("root1d"):
                prev.update(eps1d=p["root1d"]["eps"], gamma1d=p["root1d"]["gamma"])
            if spec.get("stop_gamma_below") is not None and p["gamma"] < spec["stop_gamma_below"]:
                break
            if spec.get("stop_gamma_above") is not None and p["gamma"] > spec["stop_gamma_above"]:
                break
        else:
            nfail += 1
            if nfail >= spec.get("stop_after_fail", 2):
                break
    res["time_s_total"] = res.get("time_s_total", 0.0) + (time.time() - t0)
    wjson(out_fn, res)
    return res


def prune_chain(fn, drop=("flagged", "error", "no_seed")):
    """remove points whose (re)classified status is in 'drop' (they are recomputed when the chain resumes);
    the removed records are appended to <fn>.pruned.json for the record."""
    d = jload(fn)
    keep, gone = [], []
    for p in d["points"]:
        p["status"] = classify(p)
        (gone if p["status"] in drop else keep).append(p)
    if gone:
        pf = fn[:-5] + ".pruned.json"
        old = jload(pf) if os.path.exists(pf) else []
        wjson(pf, old + gone)
        d["points"] = keep
        wjson(fn, d)
    return [(p["pt"]["lam"], p.get("flags")) for p in gone]


def status_update(upd):
    p = os.path.join(OUT, "STATUS.json")
    try:
        st = jload(p)
    except Exception:  # noqa: BLE001
        st = {}
    for k, v in upd.items():
        if isinstance(v, dict) and isinstance(st.get(k), dict):
            st[k].update(v)
        else:
            st[k] = v
    st["updated_utc"] = time.strftime("%Y-%m-%dT%H:%M:%SZ", time.gmtime())
    wjson(p, st)
    return st


==> anc/c170/c170_final.py <==
# -*- coding: utf-8 -*-
"""C170 final assembly: C170_results.json, checks.json, top-level CSV copies, timing summary.
Inputs: the per-step summaries written by c170_s0.py, c170_post.py (s1, lamsm, s2, s3), c170_s2.py (curves, kzero,
scalecheck, reg2dex) and c170_s1.py conv.  Usage: python -B c170_final.py
"""
import os
import sys
import math
import json
import glob
import shutil
import time
import platform

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import c170_core as CC  # noqa: E402
import numpy as np  # noqa: E402
from scipy.optimize import brentq  # noqa: E402
from scipy.interpolate import CubicSpline  # noqa: E402

O = CC.OUT


def J(rel):
    p = os.path.join(O, rel)
    return CC.jload(p) if os.path.exists(p) else None


def chain_times(pattern):
    tot, n, mx = 0.0, 0, 0.0
    for fn in glob.glob(os.path.join(O, pattern)):
        if fn.endswith(".pruned.json"):
            continue
        for p in CC.jload(fn)["points"]:
            t = p.get("time_s") or 0.0
            tot += t
            n += 1
            mx = max(mx, t)
    return dict(n_points=n, cpu_s_sum_of_points=round(tot, 1), max_point_s=round(mx, 1),
                mean_point_s=round(tot / n, 1) if n else None)


def kappa_boundaries(s2):
    """kappa_thr: where lambda_c(300, 1/2) -> 0- (Gamma(kappa, lambda = 0) = ln2/300, interpolated in kappa, ln Gamma);
    kappa_min: smallest kappa with a narrow resonance at lambda = 0 (between the largest kappa without and the smallest
    kappa with a narrow resonance there)."""
    out = {}
    tgt = math.log(2) / 300
    for model in ("2D_Gdmcs", "2D_G"):
        rows = sorted([(v["kappa"], v) for k, v in s2.items() if v["model"] == model], key=lambda z: z[0])
        at0 = [(kap, (v["at"].get("0") or {})) for kap, v in rows]
        narrow0 = [(kap, a.get("Gamma")) for kap, a in at0 if a.get("status") in CC.GOOD]
        none0 = [(kap, a.get("status")) for kap, a in at0 if a and a.get("status") not in CC.GOOD]
        ent = dict(lambda0_status={("%.4f" % kap): dict(status=a.get("status"), Gamma=a.get("Gamma"),
                                                       eps_2D=a.get("eps") if a.get("status") in CC.GOOD else None,
                                                       U_top=a.get("U_top"), U_well=a.get("U_well"), S_wkb=a.get("S_wkb"),
                                                       eps_1D=a.get("eps_1D"), Gamma_1D=a.get("Gamma_1D"),
                                                       eps1D_minus_Utop=a.get("eps1D_minus_Utop"))
                                   for kap, a in at0 if a},
                   note="status 'flagged' at lambda = 0 (kappa = 0.35-0.425): no 2D root consistent with the adiabatic "
                        "level, and that level lies above the barrier top (eps1D_minus_Utop > 0): no narrow resonance")
        if narrow0 and none0:
            kmin_hi = min(k for k, _ in narrow0)
            below = [k for k, _ in none0 if k < kmin_hi]
            ent["kappa_min_bracket"] = [max(below) if below else None, kmin_hi]
        if len(narrow0) >= 2:
            ks = np.array([k for k, _ in narrow0])
            lg = np.log(np.array([g for _, g in narrow0]))
            for i in range(len(ks) - 1):
                if (lg[i] - math.log(tgt)) * (lg[i + 1] - math.log(tgt)) <= 0:
                    kt = ks[i] + (math.log(tgt) - lg[i]) * (ks[i + 1] - ks[i]) / (lg[i + 1] - lg[i])
                    ent["kappa_thr_N300_P05"] = dict(kappa=float(kt), bracket=[float(ks[i]), float(ks[i + 1])],
                                                     method="linear in ln Gamma(kappa, lambda = 0)")
            if "kappa_thr_N300_P05" not in ent and lg.min() < math.log(tgt):
                ent["kappa_thr_N300_P05"] = dict(kappa=None, note="Gamma(lambda=0) below ln2/300 at every kappa with a "
                                                                  "narrow resonance at lambda = 0: kappa_thr <= kappa_min")
        out[model] = ent
    return out


def main():
    t0 = time.time()
    s0 = J("S0/C170_S0.json")
    s1 = J("S1/C170_S1_summary.json")
    lsm = J("S1/C170_lambdaSM_running.json")
    conv = J("S1/convergence_boxA.json")
    s2 = J("S2/C170_S2_summary.json")
    s2c = J("S2/C170_S2_curves.json")
    s2k0 = J("S2/C170_S2_kappa0.json")
    s2sc = J("S2/C170_S2_scalecheck.json")
    s2reg = J("S2/C170_S2_reg2dex.json")
    s3 = J("S3/C170_S3_summary.json")
    boxes = J("S1/boxes.json")
    R = dict(meta=dict(
        task="static boxes A-E (mu_b, mu_b/10, mu_b/100, 10 mu_b, mu_b/1000); lambda_SM and N* per box; "
             "lambda_SM(mu) grid",
        run="C170", date="2026-10-19",
        code="c170/ (production modules copied unchanged from the code release v1.0.0: higgs/zmlib, "
             "higgs/04_cross_terms C149_direct4/5, C149_coulomb)",
        work_tree="<C170_OUT>/work",
        environment=dict(python=platform.python_version(), numpy=np.__version__, platform=platform.platform(),
                         processor=platform.processor(), cpu_count=os.cpu_count()),
        units="L = 1: energies eps, widths Gamma in 1/L; lambda, g2, gY, y_t, g3 MS-bar at mu = 1/L; mu in GeV",
        setting="static flat three-torus of fixed edge L (Minkowski time, no gravity, no turning point), AAA fermions, "
                "SM couplings at mu = 1/L, held for T = N L: P = exp(-Gamma N)",
        model="run05 production model (PRL centre): 2D (r, |w|) model with conditional-Gaussian SU(2)xU(1) zero modes, "
              "DMC shape correction, one-loop MC finite-volume matching (mu = 1/L), complete cross-term set; "
              "numerics FAST (N, Smax, h, Rout) = (24, 12, 0.004, 16), window (0.02, 0.0015), box check (28, 14)",
        definitions=dict(
            lambda_c="Gamma(lambda_c) N = -ln P at fixed (g2, gY, y_t, g3) of the box",
            x="|lambda|^(-1/2)",
            status_point="ok / ok_broad = narrow resonance (see README); above_top, no_level, no_barrier = none",
            status_threshold="interpolated (inside the computed narrow range), extrapolated (linear in x beyond the "
                             "range, extrap_dx given), beyond_narrow (target width larger than every narrow width: "
                             "the level reaches the barrier top first; not a valid threshold)",
            N_eff="static duration of box A that reproduces the run05 hazard threshold: N_eff = -ln P / Gamma_A("
                  "lambda_c^hazard)",
            Nstar="ln 2 / Gamma(lambda_SM): duration after which the SM zero mode of that box survives with P = 1/2")))
    R["S0"] = s0
    # ---------------------------------------------------------------- S1
    if s1:
        S1 = dict(definition=s1["definition"], boxes={})
        lamc_mu = []
        for b, v in s1["boxes"].items():
            S1["boxes"][b] = {k: v[k] for k in ("mu_GeV", "mu_over_mu_b", "couplings", "n_points", "n_good",
                                                "narrow_range", "cease", "thresholds", "fits", "lam_SM",
                                                "max_box_rel_gamma", "max_abs_ln_ratio_2D_1D", "duplicate_start_point")}
            S1["boxes"][b]["table"] = [{k: t[k] for k in ("lam", "x", "eps", "Gamma", "status", "flags", "U_top", "r_top",
                                                          "U_well", "r_well", "eps_minus_Utop", "S_wkb", "eps_1D",
                                                          "Gamma_1D", "box_rel_gamma", "window", "retried", "time_s")}
                                       for t in v["table"]]
            if "N_eff" in v:
                S1["N_eff_boxA"] = v["N_eff"]
            for kP, d in v["thresholds"].items():
                for N, t in d.items():
                    if t:
                        lamc_mu.append(dict(box=b, mu_GeV=v["mu_GeV"], P=kP, N=float(N), lam_c=t["lam_c"],
                                            status=t["status"]))
        S1["lambda_c_vs_mu"] = lamc_mu
        # coupling-mismatch check: box A (172.6 couplings) at lambda_SM(m_t) vs the archived u = 0 widths at their own
        # couplings (m_t = 172.2, 173.0)
        arch = CC.jload(os.path.join(CC.WORK, "archive", "r3", "holonomy_cross", "run05", "shards", "X_main_u0.0000.json"))
        mm = {}
        for mt in ("172.2", "173.0"):
            x = [c for c in arch["cols"] if abs(c["mt"] - float(mt)) < 1e-6][0]
            gA = s1["boxes"]["A"]["lam_SM"][mt].get("Gamma_direct")
            if gA:
                mm[mt] = dict(lam=x["lam"], Gamma_archived_own_couplings=x["gamma"], Gamma_boxA_couplings=gA,
                              ratio_boxA_over_archived=gA / x["gamma"],
                              d_yt=s1["boxes"]["A"]["couplings"]["yt"] - x["yt"])
        S1["coupling_mismatch_check_boxA"] = mm
        S1["convergence_boxA"] = conv
        R["S1"] = S1
    R["lambda_SM_running"] = lsm
    R["boxes_input"] = boxes
    # ---------------------------------------------------------------- S2
    if s2:
        S2 = dict(decision_DMC=(
            "The DMC shape correction is KEPT in transported form: the zero-mode Hamiltonian (gauge kinetic + magnetic + "
            "mass terms + body-frame angular term + hypercharge oscillator) with couplings kappa*(g2, gY) is unitarily "
            "equivalent to kappa^(2/3) times the kappa = 1 Hamiltonian at r' = kappa^(1/3) r (x -> kappa^(-1/3) x), so "
            "the exact-minus-Gaussian energy obeys dE_DMC(kappa; r) = kappa^(2/3) dE_DMC(1; kappa^(1/3) r) exactly; "
            "no new DMC run is needed and the model reduces to the production 2D_ex at kappa = 1 ('2D_Gdmcs', main). "
            "Keeping dE_DMC unscaled would attach the kappa = 1 correction to a different Hamiltonian (it would even "
            "survive at kappa = 0). Dropping it ('2D_G') gives the strict variational bracket. The exact scaling was "
            "verified numerically without the matching (scalecheck)."),
            models={"2D_Gdmcs": "main (transported DMC shape; = 2D_ex at kappa = 1)", "2D_G": "DMC shape dropped"},
            kappa_scan={k: {kk: v[kk] for kk in ("model", "kappa", "threshold_N300_P05", "at", "n_points", "n_good",
                                                  "narrow_lam_range", "table")} for k, v in s2.items()},
            kappa0=s2k0, curves=s2c, scalecheck=s2sc, regression_2D_ex=s2reg, boundaries=kappa_boundaries(s2))
        # kappa = 1 comparison with the full model (S1 box A)
        if s1:
            pts = s1["boxes"]["A"]["table"]
            g = sorted([t for t in pts if t["status"] in CC.GOOD], key=lambda t: t["x"])
            xs = np.array([t["x"] for t in g])
            lg = np.log([t["Gamma"] for t in g])
            sp = CubicSpline(xs, lg)
            full_g012 = float(math.exp(sp(CC.x_of_lam(-0.012))))
            full_thr = s1["boxes"]["A"]["thresholds"]["P=0.5"]["300"]["lam_c"]
            cmp = dict(final_model_boxA=dict(lam_c_N300_P05=full_thr, Gamma_lam_m0p012=full_g012))
            for m in ("2D_Gdmcs", "2D_G"):
                kk = "S2_%s_k1.0000" % m
                if kk in s2:
                    t = s2[kk]["threshold_N300_P05"]
                    gg = (s2[kk]["at"].get("-0.012") or {}).get("Gamma")
                    cmp[m + "_kappa1"] = dict(lam_c_N300_P05=t["lam_c"] if t else None, Gamma_lam_m0p012=gg,
                                              dlam_c_vs_final=(t["lam_c"] - full_thr) if t else None,
                                              Gamma_ratio_vs_final=(gg / full_g012) if gg else None)
            S2["kappa1_vs_final_model"] = cmp
        R["S2"] = S2
    # ---------------------------------------------------------------- S3
    R["S3"] = s3
    # ---------------------------------------------------------------- timings
    R["timings"] = dict(S1=chain_times("S1/chains/*.json"), S2=chain_times("S2/chains/*.json"),
                        S3=chain_times("S3/chains/*.json"), S0_s=(s0 or {}).get("time_s"),
                        note="cpu_s_sum_of_points = sum of single-process wall times per point (chains ran in parallel, "
                             "6-10 workers); per-point log lines with times are in logs/*.log")
    CC.wjson(os.path.join(O, "C170_results.json"), R)
    # ---------------------------------------------------------------- checks
    chk = []

    def add(name, what, value, reference, tol, passed, src):
        chk.append(dict(name=name, what=what, value=value, reference=reference, tolerance=tol, passed=bool(passed),
                        computed_from=src))
    if s0:
        for k, v in s0["regression"].items():
            p = v["prod_seed"]
            add("S0_%s_gamma_prod_seed" % k, "Gamma of the lambda-override path (archived node couplings, production "
                "seed) vs archived run05 shard", abs(p["rel_gamma"]), 0.0, "rel <= 1e-8", abs(p["rel_gamma"]) <= 1e-8,
                "S0/C170_S0.json#regression/%s/prod_seed/rel_gamma" % k)
            add("S0_%s_eps_prod_seed" % k, "Re E vs archived", abs(p["d_eps"]), 0.0, "abs <= 1e-10", abs(p["d_eps"]) <= 1e-10,
                "S0/C170_S0.json#regression/%s/prod_seed/d_eps" % k)
            if "generic_seed" in v:
                gs = v["generic_seed"]
                add("S0_%s_gamma_generic_seed" % k, "Gamma with this work's generic seed (1D adiabatic root) vs archived",
                    abs(gs["rel_gamma"]), 0.0, "rel <= 1e-8", abs(gs["rel_gamma"]) <= 1e-8,
                    "S0/C170_S0.json#regression/%s/generic_seed/rel_gamma" % k)
        mx = max(abs(d["diff"]) for m in s0["couplings_vs_archive_u0"].values() for d in m.values())
        add("S0_couplings_sm_provider", "sm_provider couplings at mu_b vs archived node couplings (g2, gY, y_t, lam, g3)",
            mx, 0.0, "abs <= 1e-15", mx <= 1e-15, "S0/C170_S0.json#couplings_vs_archive_u0")
        ref02 = {"P1=0.9": 0.00030, "P1=0.5": 0.00036, "P1=0.1": 0.00042}
        for kP, r in s0["static_threshold_archived_u0"]["rows"].items():
            add("S0_static_minus_hazard_%s" % kP, "static threshold of the archived u = 0 widths (N = eta_inf) minus "
                "the run05 hazard threshold (PRL: shallower by 0.0003-0.0004; run02 values 0.00030/0.00036/0.00042)",
                r["shallower_by"], ref02[kP], "abs <= 3e-5", abs(r["shallower_by"] - ref02[kP]) <= 3e-5,
                "S0/C170_S0.json#static_threshold_archived_u0/rows/%s/shallower_by" % kP)
    if s1:
        A = s1["boxes"]["A"]
        g = A["lam_SM"]["172.6"]["Gamma_direct"]
        add("S1_boxA_Gamma_lamSM_vs_archive", "box A at lambda_SM(172.6) (continuation seed) vs archived run05 u = 0 width",
            abs(g / 7.147016111909779e-4 - 1), 0.0, "rel <= 1e-8", abs(g / 7.147016111909779e-4 - 1) <= 1e-8,
            "S1/C170_S1_summary.json#boxes/A/lam_SM/172.6/Gamma_direct")
        mb = max(v["max_box_rel_gamma"] for v in s1["boxes"].values())
        add("S1_box_check", "max relative change of Gamma under the (N, Smax) = (28, 14) box check, all narrow points",
            mb, 0.0, "<= 1e-5", mb <= 1e-5, "S1/C170_S1_summary.json#boxes/*/max_box_rel_gamma")
        mr = max(v["max_abs_ln_ratio_2D_1D"] for v in s1["boxes"].values())
        add("S1_2D_vs_1D_adiabatic", "max |ln(Gamma_2D/Gamma_1D adiabatic)| over narrow points (report: 2D exceeds the "
            "adiabatic 1D width by 1.0-1.8% in the final model)", mr, 0.018, "<= 0.05", mr <= 0.05,
            "S1/C170_S1_summary.json#boxes/*/max_abs_ln_ratio_2D_1D")
        dups = [abs(d["rel_gamma"]) for v in s1["boxes"].values() for d in v["duplicate_start_point"]]
        add("S1_start_point_reproducible", "start point computed twice (up and down chains)", max(dups) if dups else None,
            0.0, "rel <= 1e-10", (max(dups) if dups else 0) <= 1e-10, "S1/C170_S1_summary.json#boxes/*/duplicate_start_point")
        ref = {"P=0.9": 0.77, "P=0.5": 0.82, "P=0.1": 0.87}
        for kP, r in (s1["boxes"]["A"].get("N_eff") or {}).items():
            add("S1_N_eff_over_eta_%s" % kP, "N_eff/eta_inf of box A at the run05 hazard threshold vs report "
                "I/(Gamma(0) eta_inf) (D128, earlier model)", r["N_eff_over_eta"], ref[kP], "abs <= 0.03",
                abs(r["N_eff_over_eta"] - ref[kP]) <= 0.03, "S1/C170_S1_summary.json#boxes/A/N_eff/%s" % kP)
        if s0 and R["S1"].get("coupling_mismatch_check_boxA"):
            mmc = R["S1"]["coupling_mismatch_check_boxA"]
            sl_hi = math.log(mmc["173.0"]["ratio_boxA_over_archived"]) / 0.4      # d ln Gamma / d m_t at fixed lambda
            sl_lo = math.log(mmc["172.2"]["ratio_boxA_over_archived"]) / -0.4     # (box couplings minus own couplings)
            for kP in ("P=0.9", "P=0.5", "P=0.1"):
                k0 = kP.replace("P=", "P1=")
                rr = s0["static_threshold_archived_u0"]["rows"][k0]
                a = rr["I_over_Gamma0_eta"]
                dm = rr["mc_hazard"] - 172.6
                pred = a / math.exp((sl_hi if dm > 0 else sl_lo) * dm)
                b = s1["boxes"]["A"]["N_eff"][kP]["N_eff_over_eta"]
                add("S1_N_eff_vs_archived_u0_%s" % kP, "N_eff/eta from box A (fixed 172.6 couplings) vs the archived u = 0 "
                    "value I/(Gamma0 eta) at the critical m_t (own couplings) corrected by the measured coupling effect "
                    "Gamma_A/Gamma_own = exp(s (m_c - 172.6)), s from the 172.2/173.0 columns", b,
                    dict(archived=a, corrected=pred, m_c=rr["mc_hazard"]), "abs <= 0.005", abs(pred - b) <= 0.005,
                    "C170_results.json#S1/N_eff_boxA, #S1/coupling_mismatch_check_boxA; S0 static_threshold_archived_u0")
        if conv:
            for name in ("BASE", "Rout14", "N32_S16"):
                rr = [abs(r["rel_gamma"]) for r in conv["rows"] if r["cfg"] == name and r.get("rel_gamma") is not None]
                if rr:
                    add("S1_convergence_%s" % name, "max relative change of Gamma, box A points x = 6..18, FAST -> %s"
                        % name, max(rr), 0.0, "<= 1e-3", max(rr) <= 1e-3, "S1/convergence_boxA.json")
    if lsm:
        mx = max(abs(v["diff"]) for v in lsm["check_vs_boxes"].values())
        add("lambdaSM_grid_vs_coup_point", "lambda_SM(mu) log grid (linear interpolation in ln mu) vs coup_point at the "
            "box scales", mx, 0.0, "abs <= 1e-7", mx <= 1e-7, "S1/C170_lambdaSM_running.json#check_vs_boxes")
    if s2reg:
        add("S2_2D_ex_path_vs_archive", "no-cross-term path (2D_ex, box A couplings, lambda_SM) vs archived T14b run02 root",
            abs(s2reg["rel_gamma"]), 0.0, "rel <= 1e-8", abs(s2reg["rel_gamma"]) <= 1e-8, "S2/C170_S2_reg2dex.json")
    if s2sc:
        mx = max(abs(r["rel_gamma"]) for r in s2sc["rows"])
        add("S2_exact_zero_mode_scaling", "without the matching, Gamma(kappa, kappa^2 lam) = kappa^(2/3) Gamma(1, lam) "
            "(kappa = 0.5, 1.5; grids not scaled)", mx, 0.0, "rel <= 1e-4", mx <= 1e-4, "S2/C170_S2_scalecheck.json")
    if s2k0:
        npos = sum(v["n_positive_slope"] for k, v in s2k0.items() if isinstance(v, dict) and "n_positive_slope" in v)
        add("S2_kappa0_no_barrier", "kappa = 0: number of grid points with dU/dr > 0 for lambda in [-0.04, -1e-4], "
            "r in (0.02, min(16, r_series)]", npos, 0, "== 0", npos == 0, "S2/C170_S2_kappa0.json")
    if s2c:
        red = [s2c["slopes"]["1.00"][r]["reduction"] for r in ("1.0", "2.0", "3.0", "4.0", "5.0")]
        add("S2_kappa1_slope_reduction", "kappa = 1 (box A couplings, lambda = -0.012): local slope reduction of the zero-"
            "point energy by dV_MC at r = 1-5 (report: 10-33%)", [min(red), max(red)], [0.10, 0.33], "inside +-0.03",
            min(red) >= 0.07 and max(red) <= 0.36, "S2/C170_S2_curves.json#slopes/1.00")
    CC.wjson(os.path.join(O, "checks.json"), dict(package="C170", n_checks=len(chk),
                                                 n_pass=sum(1 for c in chk if c["passed"]), checks=chk))
    # ---------------------------------------------------------------- top-level CSV copies
    for src, dst in (("S1/C170_S1_gamma_lambda.csv", "C170_gamma_lambda_boxes.csv"),
                     ("S1/C170_S1_lambda_c_N.csv", "C170_lambda_c_N_boxes.csv"),
                     ("S1/C170_S1_lambdaSM_Nstar.csv", "C170_lambdaSM_Nstar_boxes.csv"),
                     ("S1/C170_lambdaSM_running.csv", "C170_lambdaSM_running.csv"),
                     ("S2/C170_S2_lambda_c_kappa.csv", "C170_lambda_c_kappa.csv"),
                     ("S2/C170_S2_potential_lam-0.012.csv", "C170_potential_kappa_lam-0.012.csv"),
                     ("S3/C170_S3_coupling_scan.csv", "C170_coupling_scan_lambda_c.csv")):
        if os.path.exists(os.path.join(O, src)):
            shutil.copy2(os.path.join(O, src), os.path.join(O, dst))
    print("checks: %d/%d passed" % (sum(1 for c in chk if c["passed"]), len(chk)))
    for c in chk:
        print("  %-5s %-40s %s" % ("PASS" if c["passed"] else "FAIL", c["name"], c["value"]))
    print("time %.1fs" % (time.time() - t0))


if __name__ == "__main__":
    sys.stdout.reconfigure(encoding="utf-8")
    main()


==> anc/c170/c170_post.py <==
# -*- coding: utf-8 -*-
"""C170 post-processing: S1 tables, thresholds lambda_c(N; P), fits, N_eff, lambda_SM / N* per box, lambda_SM(mu) grid;
S2 lambda_c(kappa); S3 coupling-scan thresholds and logarithmic derivatives.  Writes the CSV tables and the per-step JSON
summaries (S1/C170_S1_summary.json, S2/..., S3/...); c170_final.py assembles C170_results.json and checks.json.
Usage: python -B c170_post.py s1 | lamsm | s2 | s3 | all
"""
import os
import sys
import math
import json
import glob

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import c170_core as CC  # noqa: E402
import numpy as np  # noqa: E402
from scipy.interpolate import CubicSpline  # noqa: E402
from scipy.optimize import brentq, curve_fit  # noqa: E402

NLIST = [10, 30, 100, 300, 1e3, 1e4, 1e5, 1e6]
PLIST = {"P=0.9": 0.9, "P=0.5": 0.5, "P=0.1": 0.1}
HAZ = {"P=0.9": -0.009133908342503662, "P=0.5": -0.012141512452939195, "P=0.1": -0.015184854005126681}  # run05 lam_c
HAZ_I_OVER = {"P=0.9": 0.77, "P=0.5": 0.82, "P=0.1": 0.87}                                             # report c07
GOOD = CC.GOOD


def load_chains(pattern):
    pts = {}
    dup = []
    for fn in sorted(glob.glob(pattern)):
        if fn.endswith(".pruned.json"):
            continue
        d = CC.jload(fn)
        for p in d["points"]:
            p["status"] = CC.classify(p)
            k = round(p["pt"]["lam"], 12)
            if k in pts:
                q = pts[k]
                if p.get("gamma") and q.get("gamma"):
                    dup.append(dict(lam=p["pt"]["lam"], rel_gamma=p["gamma"] / q["gamma"] - 1, d_eps=p["eps"] - q["eps"]))
                continue
            p["_chain"] = os.path.basename(fn)
            pts[k] = p
    return [pts[k] for k in sorted(pts)], dup


def interp_table(points):
    """GOOD points sorted by x = |lambda|^(-1/2) -> arrays and spline of ln Gamma(x)."""
    g = [p for p in points if p.get("status") in GOOD and p["pt"]["lam"] < 0]
    x = np.array([CC.x_of_lam(p["pt"]["lam"]) for p in g])
    o = np.argsort(x)
    x = x[o]
    lg = np.log(np.array([g[i]["gamma"] for i in o]))
    keep = np.concatenate([[True], np.diff(x) > 1e-9])
    x, lg = x[keep], lg[keep]
    return x, lg, (CubicSpline(x, lg) if len(x) >= 4 else None)


def threshold(x, lg, sp, target_lng, cease_x=None):
    """x_c with ln Gamma(x_c) = target (ln Gamma decreasing in x); linear extrapolation outside, flagged.
    cease_x: x of the first computed point below the narrow range without a narrow resonance; a target width larger
    than the largest narrow width is then 'beyond_narrow' (extrapolated into the regime where the level reaches the
    barrier top: no valid threshold of a narrow resonance)."""
    if sp is None:
        return None
    if lg.max() >= target_lng >= lg.min():
        xs = brentq(lambda z: float(sp(z)) - target_lng, x[0], x[-1])
        return dict(x_c=xs, lam_c=CC.lam_of_x(xs), status="interpolated", extrap_dx=0.0)
    if target_lng > lg.max():                      # needs a larger width: more negative lambda than computed
        e, sl = 0, float(np.polyfit(x[:3], lg[:3], 1)[0])
    else:                                          # needs a smaller width: lambda closer to 0 than computed
        e, sl = -1, float(np.polyfit(x[-3:], lg[-3:], 1)[0])
    xs = x[e] + (target_lng - lg[e]) / sl
    st = "extrapolated"
    if target_lng > lg.max() and cease_x is not None:
        st = "beyond_narrow"
    return dict(x_c=xs, lam_c=CC.lam_of_x(xs), status=st, extrap_dx=float(xs - x[e]))


def fits(x, lg, window=None):
    sel = np.ones(len(x), bool) if window is None else (x >= window[0]) & (x <= window[1])
    xs, ys = x[sel], lg[sel]
    out = {}
    if len(xs) >= 3:
        b1, a1 = np.polyfit(xs, ys, 1)
        out["two_param"] = dict(a=float(a1), b=float(-b1), rms=float(np.sqrt(np.mean((a1 + b1 * xs - ys) ** 2))),
                                n=int(len(xs)), x_range=[float(xs.min()), float(xs.max())])
    if len(xs) >= 5:
        def f(xx, a, b, p):
            return a - b * xx ** (2 * p)                        # |lambda|^-p = x^(2p)
        try:
            popt, pcov = curve_fit(f, xs, ys, p0=[out["two_param"]["a"], out["two_param"]["b"], 0.5], maxfev=20000)
            out["three_param"] = dict(a=float(popt[0]), b=float(popt[1]), p=float(popt[2]),
                                      p_err=float(math.sqrt(max(pcov[2, 2], 0.0))),
                                      rms=float(np.sqrt(np.mean((f(xs, *popt) - ys) ** 2))))
        except Exception as e:  # noqa: BLE001
            out["three_param"] = repr(e)
    return out


def s1():
    B = CC.jload(os.path.join(CC.OUT, "S1", "boxes.json"))
    summ = dict(definition=dict(
        P="survival probability exp(-Gamma N); Gamma = full width in units 1/L; N = T/L (static box held for T)",
        lambda_c="lambda at mu = 1/L with Gamma(lambda_c) N = -ln P at fixed (g2, gY, y_t, g3) of the box",
        interpolation="cubic spline of ln Gamma against x = |lambda|^(-1/2) through the narrow-resonance points "
                      "(status ok / ok_broad); outside the computed range: linear extrapolation in x from the last "
                      "three points (flag 'extrapolated', extrap_dx = distance in x)",
        status="see c170_core.classify"), boxes={})
    rows_g, rows_c, rows_sm = [], [], []
    for b in ("D", "A", "B", "C", "E"):
        pts, dup = load_chains(os.path.join(CC.OUT, "S1", "chains", "S1_%s_*.json" % b))
        if not pts:
            continue
        bx = B[b]
        x, lg, sp = interp_table(pts)
        tab = []
        for p in pts:
            bar = p.get("barrier") or {}
            r1 = p.get("root1d") or {}
            tab.append(dict(lam=p["pt"]["lam"], x=CC.x_of_lam(p["pt"]["lam"]), eps=p.get("eps"), Gamma=p.get("gamma"),
                            status=p.get("status"), flags=p.get("flags"), U_top=bar.get("U_top"), r_top=bar.get("r_top"),
                            U_well=bar.get("U_well"), r_well=bar.get("r_well"), eps_minus_Utop=bar.get("E_minus_Utop"),
                            S_wkb=bar.get("S_wkb"), eps_1D=r1.get("eps"), Gamma_1D=r1.get("gamma"),
                            box_dE=p.get("box_dE"), box_rel_gamma=p.get("box_rel_gamma"), window=p.get("window"),
                            retried=p.get("retried"), time_s=p.get("time_s")))
            rows_g.append([b, bx["mu_GeV"], p["pt"]["lam"], CC.x_of_lam(p["pt"]["lam"]), p.get("eps"), p.get("gamma"),
                           p.get("status"), bar.get("U_top"), bar.get("r_top"), bar.get("E_minus_Utop"), bar.get("S_wkb"),
                           r1.get("gamma"), p.get("box_dE")])
        good = [t for t in tab if t["status"] in GOOD]
        bad = [t for t in tab if t["status"] not in GOOD]
        cease = None
        if good:
            xg = min(t["x"] for t in good)
            below = [t for t in bad if t["x"] < xg and t["status"] in ("above_top", "no_barrier")]
            if below:
                t2 = max(below, key=lambda t: t["x"])
                cease = dict(last_narrow=dict(lam=CC.lam_of_x(xg), x=xg),
                             first_not_narrow=dict(lam=t2["lam"], x=t2["x"], status=t2["status"],
                                                   eps_minus_Utop=t2["eps_minus_Utop"], Gamma=t2["Gamma"]))
            else:
                cease = dict(last_narrow=dict(lam=CC.lam_of_x(xg), x=xg), first_not_narrow=None,
                             note="no non-narrow point computed below the last narrow one (chain end or flags)")
        thr = {}
        cx = (cease or {}).get("first_not_narrow") or {}
        for kP, P in PLIST.items():
            thr[kP] = {}
            for N in NLIST:
                r = threshold(x, lg, sp, math.log(-math.log(P) / N), cease_x=cx.get("x"))
                thr[kP]["%g" % N] = r
                if r:
                    rows_c.append([b, bx["mu_GeV"], P, N, r["lam_c"], r["x_c"], r["status"], r["extrap_dx"]])
        ft = dict(all=fits(x, lg), window_lam_m0p018_m0p007=fits(x, lg, (abs(-0.018) ** -0.5, abs(-0.007) ** -0.5)))
        smt = {}
        for mt, lsm in bx["lam_SM"].items():
            ent = dict(lam_SM=lsm, x=CC.x_of_lam(lsm) if lsm < 0 else None)
            if lsm < 0:
                direct = [p for p in pts if abs(p["pt"]["lam"] - lsm) < 1e-14]
                if direct and direct[0].get("status") in GOOD:
                    ent["Gamma_direct"] = direct[0]["gamma"]
                    ent["eps_direct"] = direct[0]["eps"]
                xo = [i for i in range(len(x)) if abs(x[i] - ent["x"]) > 1e-9]
                if len(xo) >= 4 and x[xo].min() < ent["x"] < x[xo].max():
                    ent["Gamma_interp_without_point"] = float(math.exp(CubicSpline(x[xo], lg[xo])(ent["x"])))
                gsel = ent.get("Gamma_direct") or ent.get("Gamma_interp_without_point")
                if gsel:
                    ent["Nstar_ln2_over_Gamma"] = math.log(2) / gsel
                    ent["N_P0.9"] = -math.log(0.9) / gsel
            else:
                ent["Nstar_ln2_over_Gamma"] = None
                ent["note"] = "lambda_SM >= 0: no instability of the zero mode"
            smt[mt] = ent
            rows_sm.append([b, bx["mu_GeV"], float(mt), lsm, ent.get("Gamma_direct"), ent.get("Gamma_interp_without_point"),
                            ent.get("Nstar_ln2_over_Gamma")])
        summ["boxes"][b] = dict(mu_GeV=bx["mu_GeV"], mu_over_mu_b=bx["mu_over_mu_b"], couplings=bx["couplings"],
                                n_points=len(tab), n_good=len(good), table=tab, duplicate_start_point=dup,
                                narrow_range=dict(x=[float(x.min()), float(x.max())] if len(x) else None,
                                                  lam=[CC.lam_of_x(float(x.min())), CC.lam_of_x(float(x.max()))]
                                                  if len(x) else None),
                                cease=cease, thresholds=thr, fits=ft, lam_SM=smt,
                                max_box_rel_gamma=max([abs(t["box_rel_gamma"]) for t in good
                                                       if t.get("box_rel_gamma") is not None] or [None]),
                                max_abs_ln_ratio_2D_1D=max([abs(math.log(t["Gamma"] / t["Gamma_1D"])) for t in good
                                                            if t.get("Gamma_1D")] or [None]))
        if b == "A":
            ne = {}
            for kP, P in PLIST.items():
                lh = HAZ[kP]
                if sp is not None and x.min() <= CC.x_of_lam(lh) <= x.max():
                    g = float(math.exp(sp(CC.x_of_lam(lh))))
                    ne[kP] = dict(lam_c_hazard=lh, Gamma_A=g, N_eff=-math.log(P) / g, N_eff_over_eta=-math.log(P) / g / CC.ETA,
                                  report_I_over_Gamma0_eta=HAZ_I_OVER[kP])
            summ["boxes"][b]["N_eff"] = ne
    # CSV tables
    od = os.path.join(CC.OUT, "S1")
    with open(os.path.join(od, "C170_S1_gamma_lambda.csv"), "w", encoding="utf-8", newline="\n") as f:
        f.write("# C170 S1 static boxes, run05 final model at fixed (g2, gY, y_t, g3) of (172.60, 0.1180, 125.13) at mu; "
                "Gamma, eps in 1/L; status ok/ok_broad = narrow resonance (see README)\n")
        f.write("box,mu_GeV,lambda,x_abs_lambda_m1_2,eps,Gamma,status,U_top,r_top,eps_minus_Utop,S_wkb,Gamma_1D_adiabatic,"
                "box_check_dE\n")
        for r in rows_g:
            f.write(",".join("" if v is None else (("%.10g" % v) if isinstance(v, float) else str(v)) for v in r) + "\n")
    with open(os.path.join(od, "C170_S1_lambda_c_N.csv"), "w", encoding="utf-8", newline="\n") as f:
        f.write("# C170 S1 static thresholds: Gamma(lambda_c) N = -ln P; status interpolated/extrapolated (extrap_dx in x)\n")
        f.write("box,mu_GeV,P,N,lambda_c,x_c,status,extrap_dx\n")
        for r in rows_c:
            f.write(",".join("" if v is None else (("%.10g" % v) if isinstance(v, float) else str(v)) for v in r) + "\n")
    with open(os.path.join(od, "C170_S1_lambdaSM_Nstar.csv"), "w", encoding="utf-8", newline="\n") as f:
        f.write("# C170 S1: SM quartic lambda_SM(mu) (sm_provider central, alpha_s 0.1180, M_h 125.13) in each box, "
                "width of the box model at lambda_SM (box couplings of m_t = 172.6), N* = ln2/Gamma\n")
        f.write("box,mu_GeV,m_t,lambda_SM,Gamma_direct,Gamma_interp_without_point,Nstar\n")
        for r in rows_sm:
            f.write(",".join("" if v is None else (("%.10g" % v) if isinstance(v, float) else str(v)) for v in r) + "\n")
    CC.wjson(os.path.join(od, "C170_S1_summary.json"), summ)
    short = {b: dict(n=v["n_points"], good=v["n_good"], cease=v["cease"], narrow=v["narrow_range"],
                     lamc_P05={N: (t["lam_c"], t["status"]) if t else None for N, t in v["thresholds"]["P=0.5"].items()},
                     fit2=v["fits"]["all"].get("two_param"), fit3=v["fits"]["all"].get("three_param"),
                     fitwin=v["fits"]["window_lam_m0p018_m0p007"].get("two_param"),
                     Neff=v.get("N_eff"), lamSM=v["lam_SM"], box=v["max_box_rel_gamma"], r21=v["max_abs_ln_ratio_2D_1D"],
                     dup=v["duplicate_start_point"])
             for b, v in summ["boxes"].items()}
    print(json.dumps(CC.clean(short), indent=1))
    return summ


def lamsm():
    """lambda_SM(mu) on a log grid 1e10 GeV ... M-bar_P for m_t = 172.2/172.6/173.0 (+ g2, gY, y_t, g3 at 172.6)."""
    mus = np.logspace(10.0, math.log10(CC.SP.MPBAR), 400)
    cols = {}
    for mt in (172.2, 172.6, 173.0):
        d = CC.SP.couplings(mt, 0.1180, 125.13, mus, "central")
        cols["lam_%.1f" % mt] = np.asarray(d["lam"], float)
        if mt == 172.6:
            for k in ("g2", "gY", "yt", "g3"):
                cols["%s_172.6" % k] = np.asarray(d[k], float)
    # consistency with coup_point at the box scales
    chk = {}
    B = CC.jload(os.path.join(CC.OUT, "S1", "boxes.json"))
    for b, bx in B.items():
        lp = float(np.interp(math.log(bx["mu_GeV"]), np.log(mus), cols["lam_172.6"]))
        chk[b] = dict(lam_grid_interp=lp, lam_box=bx["lam_SM"]["172.6"], diff=lp - bx["lam_SM"]["172.6"])
    p = os.path.join(CC.OUT, "S1", "C170_lambdaSM_running.csv")
    names = ["lam_172.2", "lam_172.6", "lam_173.0", "g2_172.6", "gY_172.6", "yt_172.6", "g3_172.6"]
    with open(p, "w", encoding="utf-8", newline="\n") as f:
        f.write("# SM MS-bar couplings (sm_provider 'central' = production NNLO mapping; alpha_s(M_Z) = 0.1180, M_h = 125.13;"
                " m_t = pole mass in GeV), mu from 1e10 GeV to M-bar_P = %.4g GeV; mu_b = M-bar_P/722 = %.6g GeV\n"
                % (CC.SP.MPBAR, CC.SP.MU_B))
        f.write("mu_GeV,log10_mu," + ",".join(names) + "\n")
        for i, mu in enumerate(mus):
            f.write("%.8e,%.6f," % (mu, math.log10(mu)) + ",".join("%.10e" % cols[n][i] for n in names) + "\n")
    zero = {}
    for mt in (172.2, 172.6, 173.0):
        lv = cols["lam_%.1f" % mt]
        idx = np.where(np.diff(np.sign(lv)) != 0)[0]
        zero["%.1f" % mt] = [float(np.exp(np.interp(0.0, [lv[i], lv[i + 1]], [math.log(mus[i]), math.log(mus[i + 1])])))
                             if lv[i] > lv[i + 1] else float(np.exp(np.interp(0.0, [lv[i + 1], lv[i]],
                                                                              [math.log(mus[i + 1]), math.log(mus[i])])))
                             for i in idx]
        zero["min_%.1f" % mt] = dict(lam_min=float(lv.min()), mu_at_min=float(mus[int(np.argmin(lv))]))
    out = dict(file=os.path.relpath(p, CC.OUT), n=len(mus), check_vs_boxes=chk, lambda_zero_crossing_GeV=zero)
    CC.wjson(os.path.join(CC.OUT, "S1", "C170_lambdaSM_running.json"), out)
    print(json.dumps(CC.clean(out), indent=1))
    return out


def lam_threshold(points, target_g):
    """lambda with Gamma = target from a cubic spline of ln Gamma(lambda) over the narrow-resonance points (lambda <= 0);
    returns dict or None; flags extrapolation (linear in lambda from the end points)."""
    g = sorted([p for p in points if p.get("status") in GOOD], key=lambda p: p["pt"]["lam"])
    if len(g) < 2:
        return None
    lam = np.array([p["pt"]["lam"] for p in g])
    lg = np.log(np.array([p["gamma"] for p in g]))
    tl = math.log(target_g)
    sp = CubicSpline(lam, lg) if len(lam) >= 4 else None
    for i in range(len(lam) - 1):                       # ln Gamma decreases with lambda (towards 0-)
        if (lg[i] - tl) * (lg[i + 1] - tl) <= 0:
            if sp is not None:
                lc = brentq(lambda z: float(sp(z)) - tl, lam[i], lam[i + 1])
            else:
                lc = lam[i] + (tl - lg[i]) * (lam[i + 1] - lam[i]) / (lg[i + 1] - lg[i])
            return dict(lam_c=float(lc), status="interpolated", bracket=[float(lam[i]), float(lam[i + 1])])
    if tl > lg.max():
        i0, i1 = 0, 1
    else:
        i0, i1 = -2, -1
    sl = (lg[i1] - lg[i0]) / (lam[i1] - lam[i0])
    lc = lam[i1 if tl < lg.max() else i0] + (tl - lg[i1 if tl < lg.max() else i0]) / sl
    if lc > 0 or (tl < lg.min() and lam.max() >= 0):
        return dict(lam_c=None, status="none_at_lambda_le_0", range=[float(lam.min()), float(lam.max())],
                    note="the width stays above the target up to lambda = 0 (Gamma(0) = %.4g)" % math.exp(lg[-1]))
    return dict(lam_c=float(lc), status="extrapolated", range=[float(lam.min()), float(lam.max())])


def s2():
    tgt = math.log(2.0) / 300.0
    files = sorted(glob.glob(os.path.join(CC.OUT, "S2", "chains", "S2_*_k*_*.json")))
    keys = sorted(set(os.path.basename(f).rsplit("_", 1)[0] for f in files if not f.endswith(".pruned.json")))
    out, rows = {}, []
    for k in keys:
        pts, dup = load_chains(os.path.join(CC.OUT, "S2", "chains", k + "_*.json"))
        pts = [p for p in pts if not p.get("_chain", "").endswith(".pruned.json")]
        model = k.split("_k")[0].replace("S2_", "")
        kap = float(k.split("_k")[1].split("_")[0])
        at = {}
        for lam0 in (-0.012, 0.0):
            q = [p for p in pts if abs(p["pt"]["lam"] - lam0) < 1e-12]
            if q:
                q = q[0]
                bar = q.get("barrier") or {}
                at["%g" % lam0] = dict(status=q.get("status"), Gamma=q.get("gamma") if q.get("status") in GOOD else None,
                                       Gamma_raw=q.get("gamma"), eps=q.get("eps"), U_top=bar.get("U_top"),
                                       U_well=bar.get("U_well"), r_top=bar.get("r_top"), S_wkb=bar.get("S_wkb"),
                                       has_barrier=bar.get("has_barrier"), flags=q.get("flags"),
                                       box_rel_gamma=q.get("box_rel_gamma"),
                                       eps_1D=(q.get("root1d") or {}).get("eps"), Gamma_1D=(q.get("root1d") or {}).get("gamma"),
                                       eps1D_minus_Utop=((q.get("root1d") or {}).get("eps") - bar["U_top"])
                                       if (q.get("root1d") and bar.get("U_top") is not None) else None)
        thr = lam_threshold(pts, tgt)
        good = [p for p in pts if p.get("status") in GOOD]
        tab = [dict(lam=p["pt"]["lam"], status=p.get("status"), eps=p.get("eps"), Gamma=p.get("gamma"),
                    U_top=(p.get("barrier") or {}).get("U_top"), U_well=(p.get("barrier") or {}).get("U_well"),
                    has_barrier=(p.get("barrier") or {}).get("has_barrier"), S_wkb=(p.get("barrier") or {}).get("S_wkb"),
                    Gamma_1D=(p.get("root1d") or {}).get("gamma"), box_rel_gamma=p.get("box_rel_gamma"),
                    flags=p.get("flags")) for p in pts]
        out[k] = dict(model=model, kappa=kap, threshold_N300_P05=thr, at=at, n_points=len(pts), n_good=len(good),
                      narrow_lam_range=[min(p["pt"]["lam"] for p in good), max(p["pt"]["lam"] for p in good)] if good else None,
                      table=tab)
        if thr:
            st_thr = thr["status"]
        elif good:
            st_thr = "none_at_lambda_le_0"
        else:
            st_thr = "no narrow resonance"
        rows.append([model, kap, thr["lam_c"] if thr else None, st_thr,
                     (at.get("-0.012") or {}).get("Gamma"), (at.get("-0.012") or {}).get("status"),
                     (at.get("0") or {}).get("Gamma"), (at.get("0") or {}).get("status"),
                     out[k]["narrow_lam_range"][0] if good else None, out[k]["narrow_lam_range"][1] if good else None])
    od = os.path.join(CC.OUT, "S2")
    with open(os.path.join(od, "C170_S2_lambda_c_kappa.csv"), "w", encoding="utf-8", newline="\n") as f:
        f.write("# C170 S2 kappa switch (box A couplings, 2D model without cross terms): static lambda_c(N = 300, P = 1/2); "
                "Gamma at lambda = -0.012 and at lambda = 0 (units 1/L); 2D_Gdmcs = DMC shape transported by the exact "
                "zero-mode scaling (main), 2D_G = DMC shape dropped\n")
        f.write("model,kappa,lambda_c_N300_P05,status,Gamma_lam-0.012,status_lam-0.012,Gamma_lam0,status_lam0,"
                "narrow_lam_min,narrow_lam_max\n")
        for r in sorted(rows, key=lambda z: (z[0], z[1])):
            f.write(",".join("" if v is None else (("%.10g" % v) if isinstance(v, float) else str(v)) for v in r) + "\n")
    CC.wjson(os.path.join(od, "C170_S2_summary.json"), out)
    print(json.dumps(CC.clean({k: dict(thr=v["threshold_N300_P05"], at=v["at"], n=v["n_points"], good=v["n_good"],
                                       rng=v["narrow_lam_range"]) for k, v in out.items()}), indent=1))
    return out


def s3():
    """S3: lambda_c(N = 300; P) per (coupling, s) and logarithmic derivatives; s = 1 from S1 box A."""
    base_pts, _ = load_chains(os.path.join(CC.OUT, "S1", "chains", "S1_A_*.json"))
    xb, lgb, spb = interp_table(base_pts)
    res = {"1.00": {}}
    for kP, P in PLIST.items():
        res["1.00"][kP] = threshold(xb, lgb, spb, math.log(-math.log(P) / 300.0))
    scan = {}
    rows = []
    for g in ("g2", "gY", "yt"):
        scan[g] = {"1.00": res["1.00"]}
        for s in (0.7, 0.85, 1.15, 1.3):
            pts, _ = load_chains(os.path.join(CC.OUT, "S3", "chains", "S3_%s_s%.2f_*.json" % (g, s)))
            pts = [p for p in pts if not p.get("_chain", "").endswith(".pruned.json")]
            if not pts:
                continue
            x, lg, sp = interp_table(pts)
            ent = {}
            for kP, P in PLIST.items():
                ent[kP] = threshold(x, lg, sp, math.log(-math.log(P) / 300.0))
            ent["n_good"] = int(len(x))
            ent["newton_grad_max"] = max([(p.get("info") or {}).get("newton_grad_max_r_gt_0p05") or 0.0 for p in pts])
            ent["newton_safe_used"] = any((p.get("info") or {}).get("newton_safe_used") for p in pts)
            ent["Gamma_at_lam_m0p012"] = float(math.exp(sp(CC.x_of_lam(-0.012)))) if sp is not None and \
                x.min() <= CC.x_of_lam(-0.012) <= x.max() else None
            scan[g]["%.2f" % s] = ent
            for kP in PLIST:
                t = ent[kP]
                rows.append([g, s, kP, t["lam_c"] if t else None, t["status"] if t else None])
        for kP in PLIST:
            rows.append([g, 1.0, kP, res["1.00"][kP]["lam_c"], res["1.00"][kP]["status"]])
    der = {}
    for g in scan:
        der[g] = {}
        for kP in PLIST:
            d = {}
            for a, b in (("0.85", "1.15"), ("0.70", "1.30")):
                if a in scan[g] and b in scan[g] and scan[g][a][kP] and scan[g][b][kP]:
                    la, lb = abs(scan[g][a][kP]["lam_c"]), abs(scan[g][b][kP]["lam_c"])
                    d["sym_%s_%s" % (a, b)] = (math.log(lb) - math.log(la)) / (math.log(float(b)) - math.log(float(a)))
            l1 = abs(res["1.00"][kP]["lam_c"])
            for a in ("0.70", "0.85", "1.15", "1.30"):
                if a in scan[g] and scan[g][a][kP]:
                    d["one_sided_%s" % a] = (math.log(abs(scan[g][a][kP]["lam_c"])) - math.log(l1)) / math.log(float(a))
            sv = [float(s) for s in ("0.70", "0.85", "1.00", "1.15", "1.30") if s in scan[g] and scan[g][s][kP]]
            if len(sv) >= 3:
                yv = [math.log(abs(scan[g]["%.2f" % s][kP]["lam_c"])) for s in sv]
                cf = np.polyfit(np.log(sv), yv, 2)
                d["quadratic_fit_slope_at_1"] = float(cf[1])
                d["quadratic_fit_curvature"] = float(2 * cf[0])
            der[g][kP] = d
    d128 = {"g2": {"P=0.5": 0.66}, "gY": {"P=0.5": 0.16}, "yt": {"P=0.9": 0.575, "P=0.5": 0.627, "P=0.1": 0.649}}
    out = dict(definition="lambda_c(N = 300; P) of box A (run05 final model) with one coupling multiplied by s in all "
                          "sectors; derivatives d ln|lambda_c| / d ln g", thresholds=scan, derivatives=der,
               D128_hazard_derivatives=d128,
               D128_note="D128: hazard (whole turn), earlier model (run02), +-10%; g2 and gY nearly equal at P1 = 0.9 and 0.1")
    od = os.path.join(CC.OUT, "S3")
    os.makedirs(od, exist_ok=True)
    with open(os.path.join(od, "C170_S3_coupling_scan.csv"), "w", encoding="utf-8", newline="\n") as f:
        f.write("# C170 S3: static threshold lambda_c(N = 300; P) of box A (mu = mu_b) with one coupling scaled by s in all "
                "sectors (run05 final model)\n")
        f.write("coupling,s,P,lambda_c,status\n")
        for r in sorted(rows, key=lambda z: (z[0], z[2], z[1])):
            f.write(",".join("" if v is None else (("%.10g" % v) if isinstance(v, float) else str(v)) for v in r) + "\n")
    CC.wjson(os.path.join(od, "C170_S3_summary.json"), out)
    print(json.dumps(CC.clean(dict(der=der, thr={g: {s: {k: (v[k]["lam_c"] if v.get(k) else None) for k in PLIST}
                                                       for s, v in d.items()} for g, d in scan.items()})), indent=1))
    return out


if __name__ == "__main__":
    sys.stdout.reconfigure(encoding="utf-8")
    md = sys.argv[1] if len(sys.argv) > 1 else "all"
    if md in ("s1", "all"):
        s1()
    if md in ("lamsm", "all"):
        lamsm()
    if md in ("s2", "all"):
        s2()
    if md in ("s3", "all"):
        s3()


==> anc/c170/c170_s0.py <==
# -*- coding: utf-8 -*-
"""C170 S0 regression (mandatory first step).

(a) lambda-override path with the couplings of the archived run05 node job at u = 0 (columns m_t = 172.6 and 173.0,
    alpha_s = 0.1180) and the production seeds of C149_direct.jobX (T14b root + run01 seed shift, window (0.02, 0.0015))
    -> widths vs the archived shard (target: relative difference <= 1e-8);
(b) the same with the generic seed of this work (1D adiabatic root, no production seed);
(c) the same at node u = 5.0 (m_t = 172.6) -> override path at mu_b/105 (box-C-like scale);
(d) sm_provider couplings at mu_b for (172.6/173.0, 0.1180, 125.13) vs the couplings recorded in the archived shard;
(e) static threshold of the archived u = 0 widths for N = eta_inf = 299.84 vs the hazard threshold of run05.
Usage: python -B c170_s0.py
"""
import os
import sys
import math
import time
import json

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import c170_core as CC  # noqa: E402
import numpy as np  # noqa: E402
from scipy.interpolate import CubicSpline  # noqa: E402
from scipy.optimize import brentq  # noqa: E402

W, D = CC.W, CC.D
ARCH = os.path.join(CC.WORK, "archive", "r3", "holonomy_cross", "run05")
TGT = {"P1=0.9": 0.9, "P1=0.5": 0.5, "P1=0.1": 0.1}


def main():
    t0 = time.time()
    stage = CC.stage_inputs()
    CC.status_update({"stage": "S0 running", "S0": {"state": "running"}})
    sh0 = CC.jload(os.path.join(ARCH, "shards", "X_main_u0.0000.json"))
    sh5 = CC.jload(os.path.join(ARCH, "shards", "X_main_u5.0000.json"))
    summ = CC.jload(os.path.join(ARCH, "C149_run05_summary.json"))
    out = dict(stage_record=stage, archived_cfg=sh0["cfg"], archived_window=sh0["window"])
    mu_b = CC.mu_node(0.0)
    out["mu_b_GeV"] = mu_b
    # (d) couplings
    dc = {}
    for x in sh0["cols"]:
        if round(x["mt"], 2) in (172.6, 173.0):
            c = CC.couplings_at(x["mt"], x["als"], mu_b)
            dc["%.1f" % x["mt"]] = {k: dict(sm_provider=c[k], archived=x[k], diff=c[k] - x[k]) for k in
                                    ("g2", "gY", "yt", "lam", "g3")}
    out["couplings_vs_archive_u0"] = dc
    # (a), (b), (c)
    reg = {}
    for tag, sh, u, mts in (("u0", sh0, 0.0, (172.6, 173.0)), ("u5", sh5, 5.0, (172.6,))):
        for x in sh["cols"]:
            if round(x["mt"], 2) not in mts:
                continue
            pt = dict(model="final", g2=x["g2"], gY=x["gY"], yt=x["yt"], g3=x["g3"], lam=x["lam"])
            e14, _ = D.t14_root(x["mt"], x["als"], u)
            dq, rat = D.seed_shift(x["lam"])
            cen, gim = e14.real + dq, -2 * e14.imag * rat
            ra = CC.solve_point(pt, center=cen, gim=gim)
            rows = dict(archived=dict(eps=x["Q"], gamma=x["gamma"], center=x["center"], Emin=x["Emin"]),
                        prod_seed=dict(center=cen, gim=gim, center_minus_archived=cen - x["center"],
                                       eps=ra["eps"], gamma=ra["gamma"], Emin=ra["Emin"], flags=ra["flags"],
                                       rel_gamma=ra["gamma"] / x["gamma"] - 1, d_eps=ra["eps"] - x["Q"],
                                       box_dE=ra.get("box_dE"), barrier=ra["barrier"], root1d=ra.get("root1d"),
                                       status=ra["status"], time_s=ra["time_s"], info=ra["info"]))
            if tag == "u0":
                rb = CC.solve_point(pt)
                rows["generic_seed"] = dict(seed=rb.get("seed"), eps=rb.get("eps"), gamma=rb.get("gamma"),
                                            flags=rb.get("flags"), status=rb.get("status"),
                                            rel_gamma=(rb["gamma"] / x["gamma"] - 1) if rb.get("gamma") else None,
                                            d_eps=(rb["eps"] - x["Q"]) if rb.get("eps") else None,
                                            time_s=rb.get("time_s"))
            reg["%s_mt%.1f" % (tag, x["mt"])] = rows
            print(tag, x["mt"], json.dumps(CC.clean({k: v for k, v in rows["prod_seed"].items()
                                                     if k in ("rel_gamma", "d_eps", "flags", "status", "time_s")})),
                  flush=True)
    out["regression"] = reg
    # (e) static threshold of the archived u = 0 widths, N = eta_inf
    mts = np.array([x["mt"] for x in sh0["cols"]])
    lam = np.array([x["lam"] for x in sh0["cols"]])
    gam = np.array([x["gamma"] for x in sh0["cols"]])
    xx = np.abs(lam) ** -0.5
    o = np.argsort(xx)
    spx = CubicSpline(xx[o], np.log(gam[o]))
    spm = CubicSpline(mts, np.log(gam))
    spl = CubicSpline(mts, lam)
    st = {}
    for k, P in TGT.items():
        tg = math.log(-math.log(P) / CC.ETA)
        xc = brentq(lambda z: spx(z) - tg, xx.min(), xx.max())
        mc = brentq(lambda z: spm(z) - tg, mts.min(), mts.max())
        lam_h = summ["lam_c"][k]
        st[k] = dict(lam_c_static_x_spline=-1 / xc ** 2, lam_c_static_mt_spline=float(spl(mc)), mc_static=mc,
                     lam_c_hazard=lam_h, mc_hazard=summ["crit"]["0.1180"][k],
                     shallower_by=(-1 / xc ** 2) - lam_h, shallower_by_mt_spline=float(spl(mc)) - lam_h,
                     I_over_Gamma0_eta=-math.log(P) / (math.exp(float(spx(abs(lam_h) ** -0.5))) * CC.ETA))
    out["static_threshold_archived_u0"] = dict(N=CC.ETA, rows=st,
                                               note="ln gamma(u=0) interpolated (cubic spline) over the 10 archived "
                                                    "columns m_t = 172.0..173.8 against |lambda|^(-1/2) and against m_t")
    out["time_s"] = time.time() - t0
    CC.wjson(os.path.join(CC.OUT, "S0", "C170_S0.json"), out)
    worst = max(abs(v["prod_seed"]["rel_gamma"]) for v in reg.values())
    worstb = max(abs(v["generic_seed"]["rel_gamma"]) for v in reg.values() if "generic_seed" in v)
    CC.status_update({"stage": "S0 done", "S0": {"state": "done", "max_rel_gamma_prod_seed": worst,
                                                  "max_rel_gamma_generic_seed": worstb,
                                                  "file": "S0/C170_S0.json", "time_s": out["time_s"]}})
    print(json.dumps(CC.clean(dict(worst_prod=worst, worst_generic=worstb, static=st, couplings=dc)), indent=1))


if __name__ == "__main__":
    sys.stdout.reconfigure(encoding="utf-8")
    main()


==> anc/c170/c170_s1.py <==
# -*- coding: utf-8 -*-
"""C170 S1: static boxes with the run05 final model, lambda varied freely at fixed (g2, gY, y_t, g3).

Boxes (couplings of (m_t, alpha_s, M_h) = (172.60, 0.1180, 125.13) at mu = 1/L, sm_provider 'central'):
  A mu = mu_b (node u = 0), B mu_b/10, C mu_b/100, D 10 mu_b, E mu_b/1000 (coarser grid).
lambda grid in x = |lambda|^(-1/2); every box also contains lambda_SM(mu) for m_t = 172.2, 172.6, 173.0.
Two continuation chains per box start at lambda_SM(mu; 172.6) (box A: anchored on the archived run05 root):
'up' (x increasing, towards lambda -> 0-) and 'down' (x decreasing, towards more negative lambda; stops after two
consecutive points without a narrow resonance).  Chains resume from their JSON files in results/.../C170/S1/chains.
Usage: python -B c170_s1.py run [nw] | conv [nw]
"""
import os
import sys
import time
import json
from concurrent.futures import ProcessPoolExecutor

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import c170_core as CC  # noqa: E402
import numpy as np  # noqa: E402

BOXF = {"A": 1.0, "B": 0.1, "C": 0.01, "D": 10.0, "E": 0.001}
MTS = (172.2, 172.6, 173.0)
ALS = 0.1180
XFULL = sorted(set([5.0, 5.5, 5.75, 6.0, 6.5, 7.0] + [round(7.25 + 0.25 * i, 2) for i in range(20)]
                   + [12.5, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0]))
XCOARSE = [5.5, 5.75, 6.0, 6.5, 7.5, 8.5, 9.5, 10.5, 11.5, 12.5]   # 5.75, 6.0 added (cease refinement)
XEXTRA = {"E": [14.0, 16.0, 18.0, 19.0], "D": [13.5, 14.5, 16.0, 17.0, 18.0]}
CHAINS = os.path.join(CC.OUT, "S1", "chains")


def boxes():
    mub = CC.mu_node(0.0)
    out = {}
    for b, f in BOXF.items():
        mu = mub * f
        c = CC.couplings_at(172.6, ALS, mu)
        lsm = {"%.1f" % mt: CC.couplings_at(mt, ALS, mu)["lam"] for mt in MTS}
        out[b] = dict(mu_GeV=mu, mu_over_mu_b=f, couplings=c, lam_SM=lsm)
    return out


def grid(b, B):
    xs = list(XFULL if b in ("A", "B", "C") else XCOARSE + XEXTRA[b])
    lsm = [v for v in B["lam_SM"].values() if v < 0]
    lams = sorted(set([round(CC.lam_of_x(x), 12) for x in xs] + [round(v, 15) for v in lsm]))
    return lams


def specs():
    B = boxes()
    arch = CC.jload(os.path.join(CC.WORK, "archive", "r3", "holonomy_cross", "run05", "shards", "X_main_u0.0000.json"))
    a0 = [x for x in arch["cols"] if round(x["mt"], 2) == 172.6][0]
    out = []
    for b, bx in B.items():
        c = bx["couplings"]
        base = dict(model="final", g2=c["g2"], gY=c["gY"], yt=c["yt"], g3=c["g3"])
        lams = grid(b, bx)
        l0 = bx["lam_SM"]["172.6"]
        up = [l0] + sorted([l for l in lams if l > l0 + 1e-15])                       # towards 0-
        dn = [l0] + sorted([l for l in lams if l < l0 - 1e-15], reverse=True)        # more negative
        anchor = None
        if b == "A":
            assert abs(a0["lam"] - l0) < 1e-15 and abs(a0["g2"] - c["g2"]) < 1e-15
            anchor = dict(eps=a0["Q"], gamma=a0["gamma"])
        for tag, ls in (("up", up), ("down", dn)):
            out.append(dict(name="S1_%s_%s" % (b, tag), base=base, lams=ls, anchor=anchor, stop_after_fail=2,
                            outdir=CHAINS, box=b))
    return out, B


def run(nw=10):
    t0 = time.time()
    sp, B = specs()
    CC.wjson(os.path.join(CC.OUT, "S1", "boxes.json"), B)
    CC.status_update({"stage": "S1 running (%d chains)" % len(sp),
                      "running": ["S1 chains: " + ", ".join(s["name"] for s in sp)],
                      "resume": "cd code/.../C170/higgs/c170; python -B c170_s1.py run 10   (chains resume from "
                                "results/.../C170/S1/chains/*.json)"})
    with ProcessPoolExecutor(max_workers=max(1, min(nw, 14, len(sp)))) as ex:
        res = list(ex.map(CC.run_chain, sp))
    summ = {r["name"]: dict(n=len(r["points"]), ok=sum(1 for p in r["points"] if p.get("status") == "ok"),
                            last=[(p["pt"]["lam"], p.get("status")) for p in r["points"][-2:]]) for r in res}
    CC.status_update({"stage": "S1 chains done", "running": [],
                      "S1": {"state": "chains done", "chains": summ, "time_s": time.time() - t0}})
    print(json.dumps(CC.clean(summ), indent=1))


def conv(nw=6):
    """numerical convergence: BASE configuration (N, Smax, h) = (32, 14, 0.002) and Rout = 14 at selected box-A
    points, seeded with the FAST root."""
    t0 = time.time()
    fa = CC.jload(os.path.join(CHAINS, "S1_A_up.json"))["points"] + CC.jload(os.path.join(CHAINS, "S1_A_down.json"))["points"]
    sel = []
    for xt in (6.0, 7.5, 9.0, 10.5, 12.0, 14.0, 16.0, 18.0):
        cand = [p for p in fa if p.get("status") == "ok" and abs(CC.x_of_lam(p["pt"]["lam"]) - xt) < 1e-6]
        if cand:
            sel.append(cand[0])
    jobs = []
    for p in sel:
        for name, cfg in (("BASE", dict(CC.BASE)), ("Rout14", dict(CC.FAST, Rout=14.0)),
                          ("N32_S16", dict(CC.FAST, N=32, Smax=16.0))):
            jobs.append((p, name, cfg))
    with ProcessPoolExecutor(max_workers=max(1, min(nw, 14, len(jobs)))) as ex:
        outs = list(ex.map(_conv_job, jobs))
    CC.wjson(os.path.join(CC.OUT, "S1", "convergence_boxA.json"), dict(rows=outs, time_s=time.time() - t0))
    print(json.dumps(CC.clean(outs), indent=1))


def _conv_job(a):
    p, name, cfg = a
    r = CC.solve_point(dict(p["pt"]), center=p["eps"], gim=p["gamma"], cfg=cfg, window=(0.004, 0.0004), with1d=False)
    return dict(lam=p["pt"]["lam"], x=CC.x_of_lam(p["pt"]["lam"]), cfg=name, gamma_fast=p["gamma"], eps_fast=p["eps"],
                gamma=r.get("gamma"), eps=r.get("eps"), flags=r.get("flags"),
                rel_gamma=(r["gamma"] / p["gamma"] - 1) if r.get("gamma") else None,
                d_eps=(r["eps"] - p["eps"]) if r.get("eps") else None, time_s=r.get("time_s"))


if __name__ == "__main__":
    sys.stdout.reconfigure(encoding="utf-8")
    md = sys.argv[1] if len(sys.argv) > 1 else "run"
    nw = int(sys.argv[2]) if len(sys.argv) > 2 else 10
    if md == "run":
        run(nw)
    elif md == "conv":
        conv(nw)


==> anc/c170/c170_s2.py <==
# -*- coding: utf-8 -*-
"""C170 S2: gauge zero-mode strength kappa (box A couplings, 2D model without cross terms).

kappa multiplies g2 and gY only in the zero-mode Hamiltonian: the SU(2)xU(1) conditional Gaussian (kinetic, magnetic and
mass terms of the gauge zero modes -> C0, B_x, Om_eff^2, i.e. also the hypercharge oscillator and the Higgs couplings
(g2 x.T + gY Y w) Phi); the one-loop matching dV_MC(r) stays at the physical couplings.
Models: '2D_Gdmcs' (main) = conditional Gaussian + DMC shape transported with the exact zero-mode scaling
        dE_DMC(kappa; r) = kappa^(2/3) dE_DMC(1; kappa^(1/3) r)  (= production 2D_ex at kappa = 1);
        '2D_G' (bracket) = DMC shape dropped (strict variational model at every kappa).
Numerics: FAST for kappa >= 1; for kappa < 1 the s box is scaled with the zero-mode length kappa^(-1/3)
(N = 24 k^-1/3, Smax = 12 k^-1/3; box check 28/14 k^-1/3).
Usage: python -B c170_s2.py run [nw] | refine nw k1,k2,... | refine2 nw k1,k2,... | curves | kzero | scalecheck | reg2dex
"""
import os
import sys
import math
import time
import json
from concurrent.futures import ProcessPoolExecutor

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import c170_core as CC  # noqa: E402
import numpy as np  # noqa: E402

W, C = CC.W, CC.C
KAPPAS = [0.25, 0.5, 0.75, 1.0, 1.25, 1.5]
MODELS = ["2D_Gdmcs", "2D_G"]
TARGET = math.log(2.0) / 300.0                       # Gamma for P = 1/2 at N = 300
UP = [-0.012, -0.010, -0.008, -0.006, -0.005, -0.004, -0.003, -0.002, -0.0015, -0.001, -0.0005, -0.0002, 0.0]
DOWN = [-0.012, -0.014, -0.016, -0.018, -0.020, -0.023, -0.026, -0.030, -0.035, -0.040]
CHAINS = os.path.join(CC.OUT, "S2", "chains")


def boxA():
    return CC.couplings_at(172.6, 0.1180, CC.mu_node(0.0))


def cfg_for(k):
    if k >= 1.0:
        return dict(CC.FAST), dict(CC.BOXCHK)
    f = k ** (-1.0 / 3.0)
    return (dict(CC.FAST, N=int(round(24 * f)), Smax=12.0 * f),
            dict(N=int(round(28 * f)), Smax=14.0 * f))


def chain_specs(kappas, models, up=UP, down=DOWN, tag=""):
    c = boxA()
    out = []
    for k in kappas:
        cfg, bxc = cfg_for(k)
        for m in models:
            base = dict(model=m, kappa=float(k), g2=c["g2"], gY=c["gY"], yt=c["yt"], g3=c["g3"])
            nm = "S2_%s_k%.4f%s" % (m, k, tag)
            out.append(dict(name=nm + "_up", base=base, lams=list(up), stop_after_fail=99, stop_gamma_below=TARGET / 30,
                            cfg=cfg, boxchk=bxc, prev0=dict(dQ=0.012, rho=1.07), outdir=CHAINS))
            out.append(dict(name=nm + "_down", base=base, lams=list(down), stop_after_fail=2,
                            stop_gamma_above=TARGET * 30, cfg=cfg, boxchk=bxc, prev0=dict(dQ=0.012, rho=1.07),
                            outdir=CHAINS))
    return out


def _prof(k):
    c = boxA()
    return CC.profile_parts(k * c["g2"], k * c["gY"])[1]


def run(nw=4, kappas=None, tag=""):
    t0 = time.time()
    ks = kappas or KAPPAS
    with ProcessPoolExecutor(max_workers=max(1, min(nw, len(ks)))) as ex:     # profiles first (cached on disk)
        pinf = list(ex.map(_prof, ks))
    sp = chain_specs(ks, MODELS, tag=tag)
    CC.status_update({"stage": "S2 running (%d chains)" % len(sp),
                      "S2": {"state": "running", "chains": [s["name"] for s in sp],
                             "resume": "python -B c170_s2.py run %d   (chains resume from S2/chains/*.json)" % nw}})
    with ProcessPoolExecutor(max_workers=max(1, min(nw, 14, len(sp)))) as ex:
        res = list(ex.map(CC.run_chain, sp))
    summ = {r["name"]: [(p["pt"]["lam"], p.get("status"), p.get("gamma")) for p in r["points"]] for r in res}
    CC.status_update({"S2": {"state": "chains done", "time_s": time.time() - t0, "profiles": pinf}})
    print(json.dumps(CC.clean(summ), indent=1))


# ------------------------------------------------------------------------------------------ potentials (figure)
def potential_parts(k, lam, r, model="2D_Gdmcs"):
    """effective radial potential of the 2D model (lowest s channel = 3/2 Om_eff for the quadratic channel) and parts."""
    c = boxA()
    cent = 3.0 / (8 * r * r)
    quart = lam * r ** 4 / 4
    dv = C.dV("MC", r, lam, c["g2"], c["gY"], c["yt"])
    if k == 0.0:
        zp = np.zeros_like(r)
        dmc = np.zeros_like(r)
    else:
        Pp, _ = CC.profile_parts(k * c["g2"], k * c["gY"])
        om = np.sqrt(np.maximum(Pp.om2(r), 0.0))
        zp = Pp.c0bx(r) + 1.5 * om                         # C0 + B_x + (3/2) Om_eff (gauge + hypercharge zero point)
        dmc = k ** (2.0 / 3.0) * CC.DMC(k ** (1.0 / 3.0) * r) if model == "2D_Gdmcs" else np.zeros_like(r)
    return dict(cent=cent, zp=zp, dmc=dmc, quart=quart, dV=dv, U_with=cent + zp + dmc + quart + dv,
                U_without=cent + zp + dmc + quart)


def curves():
    r = np.round(np.arange(0.05, 16.0001, 0.01), 4)
    rows, cols, info = [r], ["r"], {}
    for k in (0.0, 0.5, 1.0):
        d = potential_parts(k, -0.012, r)
        for nm in ("U_with", "U_without", "zp", "dmc", "dV", "quart", "cent"):
            rows.append(d[nm])
            cols.append("%s_k%.2f" % (nm, k))
        info["%.2f" % k] = dict(with_dV=CC.barrier_info(r, d["U_with"]), without_dV=CC.barrier_info(r, d["U_without"]))
    p = os.path.join(CC.OUT, "S2", "C170_S2_potential_lam-0.012.csv")
    os.makedirs(os.path.dirname(p), exist_ok=True)
    with open(p, "w", encoding="utf-8", newline="\n") as f:
        f.write("# C170 S2: effective radial potential U(r) of the 2D model at box A couplings, lambda = -0.012, units 1/L;"
                " U_with = cent + zp + dmc + quart + dV, U_without = same without the one-loop matching dV; "
                "zp = C0 + B_x + (3/2) Om_eff with zero-mode couplings kappa*(g2, gY); dmc = kappa^(2/3) dE_DMC(kappa^(1/3) r);"
                " kappa = 0: gauge zero modes decoupled (zp = dmc = 0)\n")
        f.write(",".join(cols) + "\n")
        for i in range(len(r)):
            f.write(",".join("%.8e" % c_[i] for c_ in rows) + "\n")
    # local slopes: zero-point (incl. DMC) vs matching, r = 1..5
    sl = {}
    for k in (0.25, 0.5, 0.75, 1.0, 1.25, 1.5):
        d = potential_parts(k, -0.012, r)
        z = d["zp"] + d["dmc"]
        dz, ddv = np.gradient(z, r), np.gradient(d["dV"], r)
        sl["%.2f" % k] = {"%.1f" % x: dict(dzp_dr=float(np.interp(x, r, dz)), ddV_dr=float(np.interp(x, r, ddv)),
                                           reduction=float(-np.interp(x, r, ddv) / np.interp(x, r, dz)))
                          for x in (1.0, 2.0, 3.0, 4.0, 5.0)}
    c = boxA()
    sig0 = 1.5 * c["g2"] + 0.75 * math.hypot(c["g2"], c["gY"])
    out = dict(barriers=info, slopes=sl, sigma0_boxA=sig0, file=os.path.relpath(p, CC.OUT))
    CC.wjson(os.path.join(CC.OUT, "S2", "C170_S2_curves.json"), out)
    print(json.dumps(CC.clean(out), indent=1)[:6000])


def kzero():
    """kappa = 0: gauge zero modes decoupled; Higgs radial potential U = 3/(8 r^2) + lam r^4/4 + dV_MC(r) (1D):
    is there a local maximum (barrier) for lam < 0?  Fine grid r = 0.02 ... 30."""
    c = boxA()
    r0 = np.round(np.arange(0.02, 16.0001, 0.002), 4)
    out = {}
    dv0 = C.dV("MC", r0, -1e-12, c["g2"], c["gY"], c["yt"])
    r = r0
    for lam in (-0.0001, -0.0005, -0.001, -0.002, -0.004, -0.006, -0.008, -0.010, -0.012, -0.016, -0.020, -0.030, -0.040):
        rmax = min(16.0, 0.9 * 2 * math.pi / math.sqrt(3 * abs(lam)))      # m_h^2 = 3 lam r^2 inside the FV series radius
        r = r0[r0 <= rmax]
        dv = C.dV("MC", r, lam, c["g2"], c["gY"], c["yt"])
        U = 3.0 / (8 * r * r) + lam * r ** 4 / 4 + dv
        dU = np.gradient(U, r)
        b = CC.barrier_info(r, U)
        out["%g" % lam] = dict(max_dU_dr=float(dU.max()), r_at_max_dU=float(r[int(np.argmax(dU))]),
                               n_positive_slope=int((dU > 0).sum()), barrier=b, r_max=float(r[-1]),
                               max_dV_slope=float(np.gradient(dv, r).max()))
    r = r0
    dvs = np.gradient(dv0, r)
    out["dV_slope_lam0"] = {"%.1f" % x: float(np.interp(x, r, dvs)) for x in (0.5, 1, 2, 3, 4, 5, 8, 12, 16)}
    out["note"] = ("kappa = 0: C0 = B_x = Om_eff = dE_DMC = 0 (the Gaussian collapses: gauge zero modes are free), the "
                   "s channel is a free particle with threshold 0, so the radial problem is U(r) = 3/(8r^2) + lam r^4/4 "
                   "+ dV_MC(r) at the physical couplings")
    CC.wjson(os.path.join(CC.OUT, "S2", "C170_S2_kappa0.json"), out)
    print(json.dumps(CC.clean({k: (v if not isinstance(v, dict) or "barrier" not in v else
                                   dict(max_dU_dr=v["max_dU_dr"], r=v["r_at_max_dU"], npos=v["n_positive_slope"],
                                        has_barrier=v["barrier"].get("has_barrier")))
                               for k, v in out.items()}), indent=1))


def scalecheck():
    """exact zero-mode scaling without matching: H(kappa, lam) = kappa^(2/3) H(1, lam/kappa^2)  (2D_G, dV off)."""
    c = boxA()
    base = dict(model="2D_G", g2=c["g2"], gY=c["gY"], yt=c["yt"], g3=c["g3"], dv="none")
    rows = []
    r1 = CC.solve_point(dict(base, kappa=1.0, lam=-0.012), prev=dict(dQ=0.012, rho=1.07))
    for k in (0.5, 1.5):
        cfg, bxc = cfg_for(k)
        rk = CC.solve_point(dict(base, kappa=k, lam=-0.012 * k * k), center=k ** (2 / 3) * r1["eps"],
                            gim=k ** (2 / 3) * r1["gamma"], cfg=cfg, boxchk=bxc)
        rows.append(dict(kappa=k, lam=-0.012 * k * k, eps=rk["eps"], gamma=rk["gamma"], flags=rk["flags"],
                         eps_pred=k ** (2 / 3) * r1["eps"], gamma_pred=k ** (2 / 3) * r1["gamma"],
                         rel_gamma=rk["gamma"] / (k ** (2 / 3) * r1["gamma"]) - 1,
                         rel_eps=rk["eps"] / (k ** (2 / 3) * r1["eps"]) - 1))
    out = dict(ref=dict(kappa=1.0, lam=-0.012, eps=r1["eps"], gamma=r1["gamma"], flags=r1["flags"]), rows=rows)
    CC.wjson(os.path.join(CC.OUT, "S2", "C170_S2_scalecheck.json"), out)
    print(json.dumps(CC.clean(out), indent=1))


def reg2dex():
    """no-cross-term path regression: 2D_ex at box A couplings and lambda_SM(172.6) vs the archived T14b run02 root."""
    c = boxA()
    d = CC.jload(os.path.join(CC.WORK, "archive", "r3", "twod_direct_sm", "run02", "shards2d", "2Dex_main_u0.0000.json"))
    x = [y for y in d["cols"] if round(y["mt"], 2) == 172.6][0]
    pt = dict(model="2D_ex", g2=c["g2"], gY=c["gY"], yt=c["yt"], g3=c["g3"], lam=c["lam"])
    r = CC.solve_point(pt, center=x["center"], gim=x["gim"], window=tuple(d["window"]))
    out = dict(archived=dict(Q2=x["Q2"], gamma2=x["gamma2"], lam=x["lam"], g2=x["g2"], center=x["center"]),
               mine=dict(eps=r["eps"], gamma=r["gamma"], flags=r["flags"]),
               rel_gamma=r["gamma"] / x["gamma2"] - 1, d_eps=r["eps"] - x["Q2"], d_lam=c["lam"] - x["lam"])
    CC.wjson(os.path.join(CC.OUT, "S2", "C170_S2_reg2dex.json"), out)
    print(json.dumps(CC.clean(out), indent=1))


REF_UP = [-0.008, -0.006, -0.005, -0.004, -0.003, -0.002, -0.0015, -0.001, -0.0005, -0.0002, 0.0]


REF2_UP = [-0.001, -0.0005, -0.0002, 0.0]


def refine2(nw, kappas):
    """second refinement (kappa_min / kappa_thr brackets): lambda = -0.001 ... 0, first seed shift (dQ, rho) = (0.006,
    1.1) (the 2D-1D offset of the no-cross models near the barrier top; the default 0.012 can land the window on a
    spurious narrow state there)."""
    with ProcessPoolExecutor(max_workers=max(1, min(nw, len(kappas)))) as ex:
        list(ex.map(_prof, kappas))
    c = boxA()
    sp = []
    for k in kappas:
        cfg, bxc = cfg_for(k)
        for m in MODELS:
            base = dict(model=m, kappa=float(k), g2=c["g2"], gY=c["gY"], yt=c["yt"], g3=c["g3"])
            sp.append(dict(name="S2_%s_k%.4f_up" % (m, k), base=base, lams=list(REF2_UP), stop_after_fail=99,
                           cfg=cfg, boxchk=bxc, prev0=dict(dQ=0.006, rho=1.1), outdir=CHAINS))
    with ProcessPoolExecutor(max_workers=max(1, min(nw, 14, len(sp)))) as ex:
        res = list(ex.map(CC.run_chain, sp))
    CC.status_update({"S2": {"state": "refinement 2 done", "refine2_kappas": kappas}})
    print(json.dumps(CC.clean({r["name"]: [(p["pt"]["lam"], p.get("status"), p.get("gamma")) for p in r["points"]]
                               for r in res}), indent=1))


def refine(nw, kappas):
    """kappa refinement near the vanishing threshold: up chains only, lambda = -0.008 ... 0."""
    t0 = time.time()
    with ProcessPoolExecutor(max_workers=max(1, min(nw, len(kappas)))) as ex:
        list(ex.map(_prof, kappas))
    c = boxA()
    sp = []
    for k in kappas:
        cfg, bxc = cfg_for(k)
        for m in MODELS:
            base = dict(model=m, kappa=float(k), g2=c["g2"], gY=c["gY"], yt=c["yt"], g3=c["g3"])
            sp.append(dict(name="S2_%s_k%.4f_up" % (m, k), base=base, lams=list(REF_UP), stop_after_fail=99,
                           stop_gamma_below=TARGET / 30, cfg=cfg, boxchk=bxc, prev0=dict(dQ=0.012, rho=1.07),
                           outdir=CHAINS))
    CC.status_update({"S2": {"state": "refinement running", "refine_kappas": kappas,
                             "resume_refine": "python -B c170_s2.py refine %d %s" % (nw, ",".join("%g" % k for k in kappas))}})
    with ProcessPoolExecutor(max_workers=max(1, min(nw, 14, len(sp)))) as ex:
        res = list(ex.map(CC.run_chain, sp))
    CC.status_update({"S2": {"state": "refinement done", "refine_time_s": time.time() - t0}})
    print(json.dumps(CC.clean({r["name"]: [(p["pt"]["lam"], p.get("status"), p.get("gamma")) for p in r["points"]]
                               for r in res}), indent=1))


if __name__ == "__main__":
    sys.stdout.reconfigure(encoding="utf-8")
    md = sys.argv[1] if len(sys.argv) > 1 else "run"
    nw = int(sys.argv[2]) if len(sys.argv) > 2 else 4
    if md == "run":
        run(nw)
    elif md == "refine":
        refine(nw, [float(z) for z in sys.argv[3].split(",")])
    elif md == "refine2":
        refine2(nw, [float(z) for z in sys.argv[3].split(",")])
    elif md == "curves":
        curves()
    elif md == "kzero":
        kzero()
    elif md == "scalecheck":
        scalecheck()
    elif md == "reg2dex":
        reg2dex()


==> anc/c170/c170_s3.py <==
# -*- coding: utf-8 -*-
"""C170 S3: coupling scans of the static box A threshold (run05 final model, N = 300, P = 0.9/0.5/0.1).

One of g2, gY, y_t is multiplied by s = 0.7, 0.85, 1.15, 1.3 in ALL sectors (zero-mode Gaussian profile, one-loop
matching, cross terms incl. the light-fermion twist and the SU(3)-top variational term through m_t = y_t r/sqrt 2);
g3 and lambda are not scaled (lambda is the scanned variable).  lambda grid x = |lambda|^(-1/2) = 7.0 ... 12.5;
two continuation chains per variant from x = 9.0.
Usage: python -B c170_s3.py run [nw] [order]   (order 'first': s = 0.85, 1.15 for all three, then 0.7, 1.3)
"""
import os
import sys
import time
import json
from concurrent.futures import ProcessPoolExecutor

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import c170_core as CC  # noqa: E402

SCALES_FIRST = [0.85, 1.15]
SCALES_SECOND = [0.7, 1.3]
COUPS = ["g2", "gY", "yt"]
XS = [7.0, 7.5, 8.0, 8.5, 9.0, 9.5, 10.0, 10.5, 11.0, 11.5, 12.0, 12.5]
X0 = 9.0
CHAINS = os.path.join(CC.OUT, "S3", "chains")


def specs(scales):
    c = CC.couplings_at(172.6, 0.1180, CC.mu_node(0.0))
    out = []
    lam = [CC.lam_of_x(x) for x in XS]
    l0 = CC.lam_of_x(X0)
    up = [l0] + sorted([l for l in lam if l > l0 + 1e-15])
    dn = [l0] + sorted([l for l in lam if l < l0 - 1e-15], reverse=True)
    for s in scales:
        for g in COUPS:
            base = dict(model="final", g2=c["g2"], gY=c["gY"], yt=c["yt"], g3=c["g3"])
            base[g] = c[g] * s
            base["scan"] = dict(coupling=g, s=s)
            nm = "S3_%s_s%.2f" % (g, s)
            for tag, ls in (("up", up), ("down", dn)):
                out.append(dict(name="%s_%s" % (nm, tag), base=base, lams=ls, stop_after_fail=2,
                                prev0=dict(dQ=0.0041, rho=1.012), outdir=CHAINS))
    return out


def run(nw=12, which="all"):
    t0 = time.time()
    sc = SCALES_FIRST + SCALES_SECOND if which == "all" else (SCALES_FIRST if which == "first" else SCALES_SECOND)
    sp = specs(sc)
    CC.status_update({"stage": "S3 running (%d chains)" % len(sp),
                      "S3": {"state": "running", "scales": sc,
                             "resume": "python -B c170_s3.py run %d %s  (chains resume from S3/chains)" % (nw, which)}})
    with ProcessPoolExecutor(max_workers=max(1, min(nw, 14, len(sp)))) as ex:
        res = list(ex.map(CC.run_chain, sp))
    summ = {r["name"]: [(round(p["pt"]["lam"], 6), p.get("status"), p.get("gamma")) for p in r["points"]] for r in res}
    CC.status_update({"S3": {"state": "chains done (%s)" % which, "time_s": time.time() - t0}})
    print(json.dumps(CC.clean(summ), indent=1))


if __name__ == "__main__":
    sys.stdout.reconfigure(encoding="utf-8")
    md = sys.argv[1] if len(sys.argv) > 1 else "run"
    nw = int(sys.argv[2]) if len(sys.argv) > 2 else 12
    which = sys.argv[3] if len(sys.argv) > 3 else "all"
    if md == "run":
        run(nw, which)


==> anc/c170/setup_from_release.py <==
"""Copy the unchanged production modules used by C170 from the code release v1.0.0 into ./c170_modules and verify
their SHA-256 against the list below (the same hashes as in the release's SHA256SUMS.txt).  Set DNEC_RELEASE to the
release folder first.
Usage: python -B setup_from_release.py
"""
import hashlib
import os
import shutil
import sys

MODULES = [
 [
  "dnec_common/__init__.py",
  "3fa54a646cefc4591582ab0915c2aa3cab16dde29650a48a17d28c4fbbfbc43e"
 ],
 [
  "dnec_common/io.py",
  "9a793d09177181edb5df13faf68ce0908d1812cea712e635965f4b1eb74b9feb"
 ],
 [
  "dnec_common/paths.py",
  "0302137cb9b33bf6328e086e5cae402a0e765351905203797e237ce0eadd9299"
 ],
 [
  "higgs/04_cross_terms/C149_coulomb.py",
  "2dc4e4e9a0678e61f56b09b114990b1614db040b8536047f45b320dbd3924e68"
 ],
 [
  "higgs/04_cross_terms/C149_direct4.py",
  "addebb35752e24908f982fe3df25adf3c339c775dd4d4455d2e6305aaa603a5f"
 ],
 [
  "higgs/04_cross_terms/C149_direct5.py",
  "d84afad13b04e9226d0e9683ebbc2ba495857ce143e693df71d906142a83a74f"
 ],
 [
  "higgs/04_cross_terms/C149_top.py",
  "09294058dd68c1ffcd126e9d96a1abab8f944aec3a712c60c33e8674b6643eb8"
 ],
 [
  "higgs/zmlib/_smdr_betas.py",
  "a5411d0a5a15ae22057f19c04f6657f37e3317dc29a0942fdf4133f00f3dbf0b"
 ],
 [
  "higgs/zmlib/_zpaths.py",
  "e820c98569ec89f8cb0a8d76a6a6c1bb57d5547219f38a983498f504e1fbec65"
 ],
 [
  "higgs/zmlib/C138_core.py",
  "947ce48e98460b449781e11625223b4586fed6f683ae8bcbef2630d351355dd1"
 ],
 [
  "higgs/zmlib/C140_beyond_bo.py",
  "7de15941f856493a7d4a6a40ee3caa8d2c205e344f0d2b7efc7c51bc6485023c"
 ],
 [
  "higgs/zmlib/C149_direct.py",
  "452700dcddc7de7b593d68c88fa66f3acf3183cb8582e6406a4982bce379daae"
 ],
 [
  "higgs/zmlib/c150_nnlo_central.py",
  "2a76947d2312e3f2aea42a43b2c20205e252d0a28fff3fff511077225f542fa4"
 ],
 [
  "higgs/zmlib/C150_twod.py",
  "9bb1372719028800ce4cb8805cfb37da66e8a287d9f130cc41f795d13e185446"
 ],
 [
  "higgs/zmlib/cross_2d.py",
  "0beb394324a489de380c8a7e823623741462850ee2d0c4ccf9ddcc8b8e4b8b2c"
 ],
 [
  "higgs/zmlib/cross_core.py",
  "4711622918de49565e4ff492f283d87134f6df88aaec5fe88594de13c5f7cf4d"
 ],
 [
  "higgs/zmlib/cross_kappa.py",
  "4778fa72626e3757a8e24304b477ec7243fb3579f7142f6638d192c38032aed4"
 ],
 [
  "higgs/zmlib/cross_var.py",
  "27c95f226b67819f209381e88521b6e8da9f37b5249edf1e1fa56bc04198566f"
 ],
 [
  "higgs/zmlib/hr_core.py",
  "845fda717f684cdf35bdfb2c076fe0328013bb27dcace84bdc16cbb91295c04b"
 ],
 [
  "higgs/zmlib/hr_part2.py",
  "622e59c1a6c629981d33dea07454aeacb59368dc85a03d399f9194ed1ae481e9"
 ],
 [
  "higgs/zmlib/hr_post.py",
  "7b276ffaab71ecc8943f0bde544f87a9c47624410375f90f1fedec075e5cadf1"
 ],
 [
  "higgs/zmlib/hr_potential.py",
  "09e09cac06748dd61cdd23ef1e7c365e545f25effd2a6a325b2a328df7b311bb"
 ],
 [
  "higgs/zmlib/PACKAGE_PATCHES.json",
  "986fa802953f9e802ac6054712c05dc2aab9c582e13bb86c4325abc09dc78b7c"
 ],
 [
  "higgs/zmlib/qcd.py",
  "5ccd826bac49f3f335a909d0729c2bbedeac37ce0830cc585f3f9bc4b694f4ba"
 ],
 [
  "higgs/zmlib/R14_fv.py",
  "18b4db54989160c70da362a3fb1ac52405d69ac2c5fde03695852244b04d9a62"
 ],
 [
  "higgs/zmlib/R14_res.py",
  "62b355e673b5f9470b762d8b0367a3b9e071dca3486110df5595a6902a23ae06"
 ],
 [
  "higgs/zmlib/R14_rge.py",
  "d909eadc9a0099b5017afef4595467766027f290d87bb4d2f0c2482674eecd12"
 ],
 [
  "higgs/zmlib/README.md",
  "2e0654a25cd3f25a5eed200d6180fbc97de528fda5fab30911da7e6e5aa3c7cd"
 ],
 [
  "higgs/zmlib/sm_provider.py",
  "03ec7b4278987722f0f0f9ed57d9726af01f927c242f987f4d582a545ca863c0"
 ],
 [
  "higgs/zmlib/sm_rge.py",
  "c2c77b7d87a878cd2cb961e38f8d447748bb0db8ee9d12aebd56d4b6af5c6003"
 ]
]
HERE = os.path.dirname(os.path.abspath(__file__))
DST = os.path.join(os.path.dirname(HERE), "c170_modules")
REL = os.environ.get("DNEC_RELEASE", "")
if not REL or not os.path.isdir(REL):
    sys.exit("set DNEC_RELEASE to the folder of the code release v1.0.0 (Zenodo 10.5281/zenodo.23434068)")
bad = 0
for rel, h in MODULES:
    src = os.path.join(REL, *rel.split("/"))
    dst = os.path.join(DST, *rel.split("/"))
    os.makedirs(os.path.dirname(dst), exist_ok=True)
    shutil.copy2(src, dst)
    got = hashlib.sha256(open(dst, "rb").read()).hexdigest()
    ok = got == h
    bad += not ok
    print(("ok  " if ok else "BAD ") + rel)
sys.exit(1 if bad else 0)


==> anc/c171/c171_analyze.py <==
"""C171 analysis: collect raw results -> C171_results.json, CSV tables, checks.json, diagnostic PNG."""
import os
os.environ["OPENBLAS_NUM_THREADS"] = "1"
import sys
import json
import math
import glob
import csv
import warnings
import numpy as np
from scipy.interpolate import CubicSpline
from scipy.optimize import brentq

warnings.filterwarnings("ignore")
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
import c171_core as C
from c171_scan import lam_list, E_SM, X_MAX, RES, RAW

B = C.B_ASYM                      # (2 pi sqrt2 / 3) * 3/2 = pi sqrt2
LN2 = math.log(2.0)


def wkb_TS(Lam, E, c2L=0.0):
    """Langer-corrected BO potential U = 1.5 r + c2L/r^2 + Lam r^4/4: classical period T(E) and barrier action S(E)."""
    U = lambda r: 1.5 * r + c2L / r ** 2 + Lam / 4.0 * r ** 4
    lm = C.bo_landmarks(Lam, E, 1.5, c2=max(c2L, 1e-12))
    if lm["above"]:
        return float("nan"), float("nan")
    rb = lm["rb"]
    r2 = brentq(lambda r: U(r) - E, 1e-12 if c2L <= 0 else lm["rmin"], rb, xtol=1e-15)
    r1 = 0.0 if c2L <= 0 else brentq(lambda r: U(r) - E, 1e-10, lm["rmin"], xtol=1e-15)
    invp = lambda r: 1.0 / math.sqrt(max(2.0 * (E - U(r)), 1e-300)) if r > 0 else 1.0 / math.sqrt(2.0 * E)
    T = 2.0 * C._int_between(invp, r1, r2)
    kap = lambda r: math.sqrt(max(2.0 * (U(r) - E), 0.0))
    S = 2.0 * C._int_between(kap, r2, lm["r3"])
    return T, S


def load(name):
    p = os.path.join(RAW, name + ".json")
    return json.load(open(p, encoding="utf-8")) if os.path.exists(p) else None


def gam_of(run):
    return run["Gamma_flux"] if run.get("Gamma_flux") else run["Gamma_rq"]


def main():
    lams = lam_list()
    oned = load("oneD_all")
    ext = load("oneD_ext") or {}
    jnames = sorted([k for k in lams if k.startswith("j")])
    rows = []
    # ------------------------------------------------------------------ convergence study
    conv = {}
    for jn in ["j00", "j08", "j12", "j16", "j21", "j23"]:
        base = load(f"conv_{jn}_base")
        if base is None:
            continue
        lg0 = base["rich_lnG"]["R1"]
        E0 = base["rich_E"]["R1"]
        var = {}
        for f in glob.glob(os.path.join(RAW, f"conv_{jn}_*.json")):
            d = json.load(open(f, encoding="utf-8"))
            vn = os.path.basename(f)[len(f"conv_{jn}_"):-5]
            var[vn] = dict(dlnG=d["rich_lnG"]["R1"] - lg0, dE=d["rich_E"]["R1"] - E0,
                           lnG_R1=d["rich_lnG"]["R1"], E_R1=d["rich_E"]["R1"],
                           G_h=[gam_of(r) for r in d["runs"]], E_h=[r["E_re"] for r in d["runs"]],
                           grid=d["grid"])
        spread_lnG = max(abs(v["dlnG"]) for v in var.values())
        spread_E = max(abs(v["dE"]) for v in var.values())
        conv[jn] = dict(Lam=lams[jn], x=abs(lams[jn]) ** -0.5, variants=var, max_abs_dlnG=spread_lnG,
                        max_abs_dE=spread_E)
    conv_x = np.array([conv[k]["x"] for k in conv])
    conv_s = np.array([conv[k]["max_abs_dlnG"] for k in conv])
    conv_e = np.array([conv[k]["max_abs_dE"] for k in conv])

    def var_err(x):  # parameter-variation error interpolated in x (log), conservative: max of neighbours
        if len(conv_x) == 0:
            return 0.0, 0.0
        o = np.argsort(conv_x)
        xs, ss, ee = conv_x[o], conv_s[o], conv_e[o]
        i = np.searchsorted(xs, x)
        lo, hi = max(i - 1, 0), min(i, len(xs) - 1)
        return float(max(ss[lo], ss[hi])), float(max(ee[lo], ee[hi]))

    fine = {}
    for jn in ["j08", "j16"]:
        d = load(f"fine_{jn}")
        if d:
            fine[jn] = dict(hs=d["hs"], G_h=[gam_of(r) for r in d["runs"]], E_h=[r["E_re"] for r in d["runs"]],
                            rich_lnG=d["rich_lnG"], rich_E=d["rich_E"])
    # ------------------------------------------------------------------ main table
    for name in jnames + ["SM_lam-0.010", "SM_lam-0.013"]:
        d = load("main_" + name)
        if d is None:
            continue
        Lam = lams[name]
        x = abs(Lam) ** -0.5
        G_h = [gam_of(r) for r in d["runs"]]
        Grq_h = [r["Gamma_rq"] for r in d["runs"]]
        E_h = [r["E_re"] for r in d["runs"]]
        rl, re_ = d["rich_lnG"], d["rich_E"]
        lnG = rl.get("R2", rl["R1"])
        E = re_.get("R2", re_["R1"])
        verr_lnG, verr_E = var_err(x)
        err_lnG = abs(rl["R1"] - lnG) + verr_lnG + 1e-12
        err_E = abs(re_["R1"] - E) + verr_E + 1e-14
        o = oned[name]
        rec = dict(name=name, Lam=Lam, x=x, E_exact=E, E_err=err_E, Gamma_exact=math.exp(lnG),
                   Gamma_rel_err=err_lnG, lnG_exact=lnG, h=d["hs"], Gamma_h=G_h, Gamma_rq_h=Grq_h, E_h=E_h,
                   h_ratio_lnG=(math.log(G_h[0]) - math.log(G_h[1])) / (math.log(G_h[1]) - math.log(G_h[2])),
                   rq_vs_flux_rel=abs(Grq_h[-1] / G_h[-1] - 1.0), resid=d["runs"][-1]["resid"],
                   grid=d["grid"], landmarks=d["landmarks"],
                   holonomy=d["runs"][-1]["holonomy_tail"], P_well=d["runs"][-1]["P_well_over_unscaled"],
                   E_BO=o["res_BO"]["E_re"], Gamma_BO=o["res_BO"]["Gamma"],
                   E_BOD=o["res_BOD"]["E_re"], Gamma_BOD=o["res_BOD"]["Gamma"],
                   BO_shoot_reldiff=o["res_BO"]["rel_diff_alt"], BOD_shoot_reldiff=o["res_BOD"]["rel_diff_alt"],
                   WKB_BO=o["wkb_BO"], WKB_BOD=o["wkb_BOD"],
                   S_BO_at_Eexact=C.barrier_action(Lam, E, 0.0), S_asym=B * x)
        T_e, S_e_ = wkb_TS(Lam, E, 0.0)
        rec["T_BO_at_Eexact"] = T_e
        rec["lnGamma_WKB_at_Eexact"] = -S_e_ - math.log(T_e) if T_e == T_e else float("nan")
        rec["ratio_exact_WKB_at_Eexact"] = math.exp(lnG - rec["lnGamma_WKB_at_Eexact"]) if T_e == T_e else float("nan")
        rec["A_eff"] = rec["Gamma_exact"] * math.exp(B * x)
        rec["ratio_exact_BO"] = rec["Gamma_exact"] / rec["Gamma_BO"]
        rec["ratio_exact_BOD"] = rec["Gamma_exact"] / rec["Gamma_BOD"]
        rows.append(rec)
    R = {r["name"]: r for r in rows}
    J = [R[j] for j in jnames if j in R]
    xs = np.array([r["x"] for r in J])
    lnG = np.array([r["lnG_exact"] for r in J])
    lnBO = np.log([r["Gamma_BO"] for r in J])
    lnBOD = np.log([r["Gamma_BOD"] for r in J])
    b_ex = -np.gradient(lnG, xs)
    b_bo = -np.gradient(lnBO, xs)
    b_bod = -np.gradient(lnBOD, xs)
    S_e = np.array([r["S_BO_at_Eexact"] for r in J])
    dS = np.gradient(S_e, xs)
    for r, a, b_, c, s in zip(J, b_ex, b_bo, b_bod, dS):
        r["b_exact"], r["b_BO"], r["b_BOD"], r["dS_BO_at_Eexact_dx"] = float(a), float(b_), float(c), float(s)
        r["b_pred_energy_shift"] = B - 1.2601 * r["E_exact"] * r["x"] ** (-2.0 / 3.0)
    # extended 1D slopes
    ext_rows = []
    if ext:
        ex = sorted(ext.values(), key=lambda v: v["x"])
        # join with main 1D at x<=10 for derivative continuity
        xx = np.array([v["x"] for v in ex])
        for lab in ("BO", "BOD"):
            lg = np.log([v["res_" + lab]["Gamma"] for v in ex])
            bb = -np.gradient(lg, xx)
            for v, bv in zip(ex, bb):
                v["b_" + lab] = float(bv)
        for v in ex:
            ext_rows.append(dict(x=v["x"], Lam=v["Lam"], E_BO=v["res_BO"]["E_re"], Gamma_BO=v["res_BO"]["Gamma"],
                                 b_BO=v["b_BO"], E_BOD=v["res_BOD"]["E_re"], Gamma_BOD=v["res_BOD"]["Gamma"],
                                 b_BOD=v["b_BOD"],
                                 b_pred_BO=B - 1.2601 * v["res_BO"]["E_re"] * v["x"] ** (-2.0 / 3.0)))
    # ------------------------------------------------------------------ thresholds
    cs = CubicSpline(xs, lnG)
    cs_bo = CubicSpline(xs, lnBO)
    cs_bod = CubicSpline(xs, lnBOD)
    lin = lambda x: np.interp(x, xs, lnG)
    thr = []
    Ns = [10, 300, 1e4, 1e6, 1e8, 1e10, 1e12, 1e14, 1e16]
    errs = np.array([r["Gamma_rel_err"] for r in J])
    for N in Ns:
        target = math.log(LN2 / N)
        rec = dict(N=N, lnN=math.log(N), Gamma_target=LN2 / N)
        for lab, f in (("exact", cs), ("BO", cs_bo), ("BOD", cs_bod)):
            fx = lambda x: float(f(x)) - target
            if fx(xs[0]) * fx(xs[-1]) > 0:
                rec["x_c_" + lab] = None
                continue
            xc = brentq(fx, xs[0], xs[-1], xtol=1e-12)
            rec["x_c_" + lab] = xc
            rec["Lam_c_" + lab] = -1.0 / xc ** 2
            rec["sqrtLam_c_" + lab] = 1.0 / xc
        if rec.get("x_c_exact"):
            xc = rec["x_c_exact"]
            bloc = -float(cs(xc, 1))
            elnG = float(np.interp(xc, xs, errs))
            xlin = brentq(lambda x: lin(x) - target, xs[0], xs[-1])
            dx = elnG / bloc + abs(xlin - xc) * 0.1
            rec["b_local"] = bloc
            rec["x_c_err"] = dx
            rec["Lam_c_err"] = 2.0 * dx / xc ** 3
            rec["sqrtLam_c_lnN"] = (1.0 / xc) * math.log(N)
            rec["dsqrtLam_d_invlnN"] = math.log(N) ** 2 / (xc ** 2 * bloc)
        thr.append(rec)
    # thresholds for general e: e^{2/3} F(Lambda_c) N = ln 2  ->  lambda_c = e^2 Lambda_c
    thr_e = []
    for ee in (E_SM, 0.5):
        for N in (10, 300, 1e4, 1e6):
            target = math.log(LN2 / (N * ee ** (2.0 / 3.0)))
            fx = lambda x: float(cs(x)) - target
            if fx(xs[0]) * fx(xs[-1]) > 0:
                continue
            xc = brentq(fx, xs[0], xs[-1], xtol=1e-12)
            thr_e.append(dict(e=ee, N=N, Lam_c=-1.0 / xc ** 2, lam_c=-ee ** 2 / xc ** 2,
                              sigma0=1.5 * ee))
    # linear fit of |Lam_c|^{1/2} vs 1/ln N (exact) over the large-N points
    fitpts = [t for t in thr if t.get("x_c_exact") and t["N"] >= 1e4]
    u = np.array([1.0 / t["lnN"] for t in fitpts])
    v = np.array([t["sqrtLam_c_exact"] for t in fitpts])
    p1 = np.polyfit(u, v, 1)
    p2 = np.polyfit(u, v, 2)
    fit = dict(points_N=[t["N"] for t in fitpts], linear=dict(slope=p1[0], intercept=p1[1],
               max_resid=float(np.max(abs(np.polyval(p1, u) - v)))),
               quadratic=dict(coef=p2.tolist()))
    # asymptotic regime: WKB (Langer BO) at the exact energy; eps(x) extrapolated with eps0 + c x^-2 fit
    xfit = xs[-6:]
    efit = np.array([r["E_exact"] for r in J])[-6:]
    pe = np.polyfit(xfit ** -2.0, efit, 1)
    eps0 = float(pe[1])
    eps_of = lambda x: float(np.interp(x, xs, [r["E_exact"] for r in J])) if x <= xs[-1] else float(np.polyval(pe, x ** -2.0))
    xa = np.geomspace(2.0, 2000.0, 61)
    lnGw = []
    for x in xa:
        T_, S_ = wkb_TS(-1.0 / x ** 2, eps_of(x), 0.0)
        lnGw.append(-S_ - math.log(T_))
    lnGw = np.array(lnGw)
    b_w = -np.gradient(lnGw, xa)
    wkb_asym = dict(eps0=eps0, eps_fit=pe.tolist(), x=xa.tolist(), lnGamma_WKB=lnGw.tolist(), b_WKB=b_w.tolist(),
                    b_pred=(B - 1.2601 * np.array([eps_of(x) for x in xa]) * xa ** (-2.0 / 3.0)).tolist())
    ratio_tail = J[-1]["ratio_exact_WKB_at_Eexact"]
    # large-N thresholds from Gamma_asym(x) = ratio_tail * Gamma_WKB(eps(x); x) (anchored at the smallest |Lambda|)
    csw = CubicSpline(xa, lnGw + math.log(ratio_tail))
    asym_thr = []
    for N in [1e6, 1e10, 1e16, 1e20, 1e30, 1e50, 1e100, 1e200, 1e300]:
        target = math.log(LN2 / N)
        fx = lambda x: float(csw(x)) - target
        if fx(xa[0]) * fx(xa[-1]) > 0:
            continue
        xc = brentq(fx, xa[0], xa[-1])
        bl = -float(csw(xc, 1))       # d|Lam_c|^{1/2}/d(1/ln N) = (ln N)^2 / (x_c^2 b_local)
        asym_thr.append(dict(N=N, x_c=xc, sqrtLam_c=1.0 / xc, sqrtLam_c_lnN=math.log(N) / xc,
                             b_local=bl, dsqrtLam_d_invlnN=math.log(N) ** 2 / (xc ** 2 * bl)))
    # ------------------------------------------------------------------ SM-like and direct scaling checks
    sm = {}
    for lab, lam_phys in (("lam-0.010", -0.010), ("lam-0.013", -0.013)):
        r = R.get("SM_" + lab)
        dd = load(f"direct_e{E_SM:.4f}_{lab}")
        if r is None:
            continue
        rec = dict(e=E_SM, sigma0=1.5 * E_SM, lam=lam_phys, Lam=r["Lam"], x=r["x"],
                   F=r["Gamma_exact"], F_rel_err=r["Gamma_rel_err"],
                   Gamma_phys=E_SM ** (2.0 / 3.0) * r["Gamma_exact"], E_phys=E_SM ** (2.0 / 3.0) * r["E_exact"],
                   Gamma_BO_phys=E_SM ** (2.0 / 3.0) * r["Gamma_BO"], Gamma_BOD_phys=E_SM ** (2.0 / 3.0) * r["Gamma_BOD"],
                   WKB_asym_exponent=B * r["x"], holonomy_scaled=r["holonomy"])
        if dd:
            Gd = math.exp(dd["rich_lnG"].get("R2", dd["rich_lnG"]["R1"]))
            rec["Gamma_direct"] = Gd
            rec["E_direct"] = dd["rich_E"].get("R2", dd["rich_E"]["R1"])
            rec["scaling_rel_diff"] = abs(Gd / rec["Gamma_phys"] - 1.0)
            rec["holonomy_direct"] = dd["runs"][-1]["holonomy_tail"]
            for N in (10, 300, 1e4, 1e6):
                rec[f"survival_N{N:g}"] = math.exp(-Gd * N)
        sm[lab] = rec
    d05 = load("direct_e0.5_j12")
    scal05 = None
    if d05 and "j12" in R:
        Gd = math.exp(d05["rich_lnG"].get("R2", d05["rich_lnG"]["R1"]))
        scal05 = dict(e=0.5, lam=d05["Lam"], Lam=R["j12"]["Lam"], Gamma_direct=Gd,
                      Gamma_scaled=0.5 ** (2.0 / 3.0) * R["j12"]["Gamma_exact"],
                      rel_diff=abs(Gd / (0.5 ** (2.0 / 3.0) * R["j12"]["Gamma_exact"]) - 1.0),
                      E_direct=d05["rich_E"].get("R2", d05["rich_E"]["R1"]),
                      E_scaled=0.5 ** (2.0 / 3.0) * R["j12"]["E_exact"],
                      holonomy_direct=d05["runs"][-1]["holonomy_tail"])
    # ------------------------------------------------------------------ CAP cross-check
    cap = []
    for f in sorted(glob.glob(os.path.join(RAW, "cap_*.json"))):
        d = json.load(open(f, encoding="utf-8"))
        jn = d["name"].split("_")[1]
        r = R.get(jn)
        if r is None:
            continue
        cap.append(dict(name=d["name"], Lam=d["Lam"], x=r["x"], h=d["h"], Nj=d["Nj"], Rc=d["Rc"], rmax=d["rmax"],
                        Gamma_cap0=d["Gamma0"], Gamma_cap1=d["Gamma1"], Gamma_cap_err1=d["Gamma_err1"],
                        E_cap1=d["E1"][0], E_cap0=d["E0"][0], eta_opt1=d["eta_opt1"],
                        Gamma_ecs=r["Gamma_exact"], E_ecs=r["E_exact"],
                        rel_diff_G1=abs(d["Gamma1"] / r["Gamma_exact"] - 1.0),
                        rel_diff_G0=abs(d["Gamma0"] / r["Gamma_exact"] - 1.0),
                        dE1=d["E1"][0] - r["E_exact"]))
    # ------------------------------------------------------------------ e -> 0: inverted quartic alone
    nogauge = None
    try:
        Lam = -0.03
        g = abs(Lam) / 4.0
        E0 = complex(1.0, -1.7) * g ** (1.0 / 3.0)
        tmax = C.ray_tmax(Lam, 1.0, 1.0, 0.5, 30.0, sigma0=0.0)
        f = lambda E: C.shoot_1d(E, Lam, -0.125, 1.0, 0.5, tmax, 0.05, 0.0, 1e-11)[0]
        E = E0
        for _ in range(40):
            fE = f(E)
            dE = -fE / ((f(E + 1e-6) - fE) / 1e-6)
            E += dE
            if abs(dE) < 1e-12:
                break
        nogauge = dict(Lam=Lam, E_re=E.real, E_im=E.imag, arg_deg=math.degrees(math.atan2(E.imag, E.real)),
                       Gamma_over_ReE=-2 * E.imag / E.real)
    except Exception as exc:
        nogauge = dict(error=str(exc))
    # ------------------------------------------------------------------ checks
    checks = []

    def chk(name, ok, **kw):
        checks.append(dict(check=name, passed=bool(ok), **kw))

    nar = [r for r in J if r["Gamma_exact"] > 1e-11]
    chk("flux_vs_rayleigh_gamma_agree", max(r["rq_vs_flux_rel"] for r in nar) < 1e-4,
        max_rel=max(r["rq_vs_flux_rel"] for r in nar), note="Gamma > 1e-11; below that Im E(RQ) hits the 1e-15 floor")
    chk("rayleigh_floor_below_1e-11", True,
        values={r["name"]: r["rq_vs_flux_rel"] for r in J if r["Gamma_exact"] <= 1e-11})
    hr = [r["h_ratio_lnG"] for r in J]
    chk("h2_convergence_ratio_near_4", all(3.3 < q < 4.7 for q in hr), ratios=hr)
    chk("parameter_variation_dlnG_small", max(conv_s) < 2e-4 if len(conv_s) else False,
        max_abs_dlnG={k: conv[k]["max_abs_dlnG"] for k in conv}, max_abs_dE={k: conv[k]["max_abs_dE"] for k in conv})
    chk("residuals_small", max(r["resid"] for r in J) < 1e-10, max_resid=max(r["resid"] for r in J))
    chk("BO_bounds_E_BO<E_exact<E_BOD", all(r["E_BO"] < r["E_exact"] < r["E_BOD"] for r in J if not r["landmarks"]["above"]),
        detail=[[r["x"], r["E_BO"], r["E_exact"], r["E_BOD"]] for r in J])
    sel1d = [(r["name"], r["Gamma_BO"], r["BO_shoot_reldiff"], r["Gamma_BOD"], r["BOD_shoot_reldiff"]) for r in J]
    big = [max(q[2] if q[1] > 1e-14 else 0.0, q[4] if q[3] > 1e-14 else 0.0) for q in sel1d]
    chk("1D_shooting_alt_params_agree_Gamma>1e-14", max(big) < 1e-7, max_rel=max(big),
        below_1em14={q[0]: [q[1], q[2], q[3], q[4]] for q in sel1d if q[1] <= 1e-14 or q[3] <= 1e-14},
        note="1D Newton/shooting floor ~1e-21 absolute in Gamma (real-part rounding x derivative error)")
    if fine:
        fr = {}
        for jn, fd in fine.items():
            fr[jn] = dict(R1_fine=fd["rich_lnG"]["R1"], R2_main=R[jn]["lnG_exact"],
                          dlnG=fd["rich_lnG"]["R1"] - R[jn]["lnG_exact"], dE=fd["rich_E"]["R1"] - R[jn]["E_exact"])
        chk("finest_h_0.0025_consistent", all(abs(q["dlnG"]) < 1e-5 for q in fr.values()), detail=fr)
    if cap:
        chk("CAP_vs_ECS_gamma", all(c["rel_diff_G1"] < max(3e-3, 3 * c["Gamma_cap_err1"] / c["Gamma_ecs"]) for c in cap),
            detail=[[c["name"], c["Gamma_ecs"], c["Gamma_cap1"], c["rel_diff_G1"], c["Gamma_cap_err1"], c["dE1"]] for c in cap])
    for lab, rec in sm.items():
        if "scaling_rel_diff" in rec:
            chk(f"e_scaling_direct_e{E_SM:.4f}_{lab}", rec["scaling_rel_diff"] < 1e-4, rel_diff=rec["scaling_rel_diff"])
    if scal05:
        chk("e_scaling_direct_e0.5", scal05["rel_diff"] < 1e-4, rel_diff=scal05["rel_diff"])
    if nogauge and "arg_deg" in nogauge:
        chk("no_gauge_modes_no_narrow_resonance", abs(nogauge["arg_deg"] + 60.0) < 1e-6 and nogauge["Gamma_over_ReE"] > 3,
            **nogauge)
    # ------------------------------------------------------------------ write outputs
    out = dict(
        task="abelian Higgs zero-mode resonance (exact 2D)", run="C171",
        units="e = 1 scaled units (lengths e^{-1/3}/L, energies e^{2/3}/L, L = 1); Lambda = lambda/e^2; "
              "general e: Gamma = e^{2/3} F(Lambda), E = e^{2/3} eps(Lambda)",
        model="H = -1/2 Lap_2D(r) - 1/2 Lap_3D(w) + 1/2 e^2 r^2 s^2 + (lambda/4) r^4, m=0, s-wave",
        B_asym=B,
        method_A="psi-form 2D-radial FD (2nd order, h = 0.02/0.01/0.005 x e^{-1/3}, Richardson on ln Gamma), smooth "
                 "exterior complex scaling in r (theta=0.45, transition 0.6), sine DVR in s (S=10, ds=0.14), "
                 "ARPACK shift-invert with exact block-tridiagonal LU; Gamma from the discrete flux identity",
        method_B="CAP -i eta ((r-Rc)/(rmax-Rc))^2, 4th-order FD in r, odd-HO basis in s (w0=2.5), eta-trajectory "
                 "(Riss-Meyer first-order corrected)",
        table=rows, convergence=conv, finest_h=fine, thresholds=thr, thresholds_general_e=thr_e, threshold_fit=fit,
        thresholds_asymptotic_BO_scaled=asym_thr, SM_like=sm, scaling_e05=scal05, cap=cap,
        oneD_extended=ext_rows, wkb_asymptotic=wkb_asym, no_gauge_modes=nogauge)
    with open(os.path.join(RES, "C171_results.json"), "w", encoding="utf-8") as f:
        json.dump(out, f, indent=1, default=lambda o: float(o) if isinstance(o, np.floating) else str(o))
    with open(os.path.join(RES, "checks.json"), "w", encoding="utf-8") as f:
        json.dump(checks, f, indent=1, default=lambda o: float(o) if isinstance(o, np.floating) else str(o))
    # CSV: Gamma table
    with open(os.path.join(RES, "C171_gamma_table.csv"), "w", newline="", encoding="utf-8") as f:
        w = csv.writer(f)
        w.writerow(["name", "Lambda", "x=|Lambda|^-1/2", "eps_exact", "eps_err", "Gamma_exact", "Gamma_rel_err",
                    "Gamma_h0.02", "Gamma_h0.01", "Gamma_h0.005", "eps_BO", "Gamma_BO", "eps_BOD", "Gamma_BOD",
                    "Gamma_exact/Gamma_BO", "Gamma_exact/Gamma_BOD", "E_WKB_BOD(BS)", "Gamma_WKB_BOD_Kemble",
                    "E_WKB_BO(BS)", "Gamma_WKB_BO_Kemble", "S_asym=4.443x", "exp(-S_asym)", "A_eff=Gamma*exp(S_asym)",
                    "S_BO(eps_exact)", "b_exact", "b_BO", "b_BOD", "dS_BO(eps_exact)/dx", "barrier_top_U_BOD",
                    "above_barrier", "Gamma_WKB_BO_at_eps_exact=exp(-S)/T", "Gamma_exact/Gamma_WKB_BO_at_eps_exact"])
        for r in rows:
            w.writerow([r["name"], f"{r['Lam']:.8f}", f"{r['x']:.6f}", f"{r['E_exact']:.10f}", f"{r['E_err']:.1e}",
                        f"{r['Gamma_exact']:.8e}", f"{r['Gamma_rel_err']:.1e}"] +
                       [f"{g:.8e}" for g in r["Gamma_h"]] +
                       [f"{r['E_BO']:.10f}", f"{r['Gamma_BO']:.8e}", f"{r['E_BOD']:.10f}", f"{r['Gamma_BOD']:.8e}",
                        f"{r['ratio_exact_BO']:.6f}", f"{r['ratio_exact_BOD']:.6f}",
                        f"{r['WKB_BOD']['E_BS']:.6f}", f"{r['WKB_BOD']['Gamma_Kemble']:.6e}",
                        f"{r['WKB_BO']['E_BS']:.6f}", f"{r['WKB_BO']['Gamma_Kemble']:.6e}",
                        f"{r['S_asym']:.6f}", f"{math.exp(-r['S_asym']):.6e}", f"{r['A_eff']:.6e}",
                        f"{r['S_BO_at_Eexact']:.6f}", f"{r.get('b_exact', float('nan')):.5f}",
                        f"{r.get('b_BO', float('nan')):.5f}", f"{r.get('b_BOD', float('nan')):.5f}",
                        f"{r.get('dS_BO_at_Eexact_dx', float('nan')):.5f}", f"{r['landmarks']['Umax']:.6f}",
                        int(r["landmarks"]["above"]), f"{math.exp(r['lnGamma_WKB_at_Eexact']):.6e}",
                        f"{r['ratio_exact_WKB_at_Eexact']:.5f}"])
    with open(os.path.join(RES, "C171_thresholds.csv"), "w", newline="", encoding="utf-8") as f:
        w = csv.writer(f)
        w.writerow(["N", "Gamma_target=ln2/N", "Lambda_c_exact", "Lambda_c_err", "|Lambda_c|^1/2", "1/lnN",
                    "|Lambda_c|^1/2*lnN", "b_local", "Lambda_c_BO", "Lambda_c_BOD"])
        for t in thr:
            if not t.get("x_c_exact"):
                continue
            w.writerow([f"{t['N']:g}", f"{t['Gamma_target']:.6e}", f"{t['Lam_c_exact']:.7f}", f"{t['Lam_c_err']:.1e}",
                        f"{t['sqrtLam_c_exact']:.7f}", f"{1/t['lnN']:.6f}", f"{t['sqrtLam_c_lnN']:.5f}",
                        f"{t['b_local']:.4f}",
                        f"{t.get('Lam_c_BO', float('nan')):.7f}", f"{t.get('Lam_c_BOD', float('nan')):.7f}"])
    with open(os.path.join(RES, "C171_holonomy_tails.csv"), "w", newline="", encoding="utf-8") as f:
        w = csv.writer(f)
        keys = list(J[0]["holonomy"].keys())
        w.writerow(["name", "Lambda", "x"] + keys)
        for r in rows:
            w.writerow([r["name"], f"{r['Lam']:.8f}", f"{r['x']:.5f}"] + [f"{r['holonomy'][k]:.4e}" for k in keys])
    if ext_rows:
        with open(os.path.join(RES, "C171_oneD_extended.csv"), "w", newline="", encoding="utf-8") as f:
            w = csv.writer(f)
            w.writerow(list(ext_rows[0].keys()))
            for r in ext_rows:
                w.writerow([f"{v:.10g}" for v in r.values()])
    if cap:
        with open(os.path.join(RES, "C171_cap_crosscheck.csv"), "w", newline="", encoding="utf-8") as f:
            w = csv.writer(f)
            w.writerow(list(cap[0].keys()))
            for c in cap:
                w.writerow([c[k] if isinstance(c[k], str) else f"{c[k]:.10g}" for k in c])
    # ------------------------------------------------------------------ plot
    make_plot(J, wkb_asym, os.path.join(RES, "C171_lnGamma_vs_x.png"))
    print(json.dumps([[c["check"], c["passed"]] for c in checks], indent=0))
    for r in J:
        print(f"{r['name']} x={r['x']:.3f} eps={r['E_exact']:.7f} G={r['Gamma_exact']:.6e} (+-{r['Gamma_rel_err']:.1e}) "
              f"BO={r['Gamma_BO']:.3e} BOD={r['Gamma_BOD']:.3e} b={r['b_exact']:.3f} bBO={r['b_BO']:.3f}")
    for t in thr:
        if t.get("x_c_exact"):
            print(f"N={t['N']:g} Lam_c={t['Lam_c_exact']:.6f}+-{t['Lam_c_err']:.1e} sqrt*lnN={t['sqrtLam_c_lnN']:.4f} "
                  f"BO={t.get('Lam_c_BO')} BOD={t.get('Lam_c_BOD')}")


def make_plot(J, wa, path):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    xs = np.array([r["x"] for r in J])
    fig, ax = plt.subplots(1, 2, figsize=(9.2, 3.8), constrained_layout=True)
    # resonance energy above the (Langer) BO barrier top 1.125 (1.5 x^2)^{1/3} for x < x_top
    eps = np.array([r["E_exact"] for r in J])
    gap = eps - 1.125 * (1.5 * xs ** 2) ** (1.0 / 3.0)
    x_top = float(np.interp(0.0, -gap, xs))
    for a in ax:
        a.axvspan(0.9 if a is ax[0] else 1.0, x_top, color="0.92", lw=0)
    ax[1].text(1.24, 2.15, "above barrier top", fontsize=7, color="0.35", rotation=90, ha="center", va="bottom")
    a = ax[0]
    a.plot(xs, np.log([r["Gamma_BO"] for r in J]), "-", color="#1f77b4", lw=1.4, label="1D BO")
    a.plot(xs, np.log([r["Gamma_BOD"] for r in J]), "--", color="#d62728", lw=1.4, label="1D BO + diag. corr.")
    a.plot(xs, [r["lnGamma_WKB_at_Eexact"] for r in J], ":", color="#2ca02c", lw=1.8,
           label=r"WKB (BO barrier, exact $\varepsilon$)")
    a.plot(xs, [r["lnG_exact"] for r in J], "o", ms=4, color="k", label="exact 2D")
    x0, y0 = xs[-1], J[-1]["lnG_exact"]
    a.plot(xs, y0 - B * (xs - x0), "-", color="0.6", lw=0.9, label=r"slope $-\pi\sqrt{2}$")
    a.set_xlabel(r"$x=|\Lambda|^{-1/2}$")
    a.set_ylabel(r"$\ln\,(\Gamma\, e^{-2/3} L)$")
    a.set_ylim(y0 - 4, 3.0)
    a.set_xlim(0.9, xs[-1] + 0.4)
    a.legend(fontsize=7.5, loc="lower left", frameon=False)
    a = ax[1]
    a.plot(xs, [r["b_exact"] for r in J], "o", ms=4, color="k", label="exact 2D")
    a.plot(xs, [r["b_BO"] for r in J], "-", color="#1f77b4", lw=1.4, label="1D BO")
    a.plot(xs, [r["b_BOD"] for r in J], "--", color="#d62728", lw=1.4, label="1D BO + diag. corr.")
    a.plot(wa["x"], wa["b_WKB"], ":", color="#2ca02c", lw=1.8, label=r"WKB, exact $\varepsilon$")
    a.axhline(B, color="0.5", lw=0.9)
    a.text(1.1, B + 0.07, r"$\pi\sqrt{2}=4.443$", fontsize=8, color="0.3")
    a.set_xscale("log")
    a.set_xlim(1.0, 2000.0)
    a.set_ylim(0.0, 4.9)
    a.set_xlabel(r"$x=|\Lambda|^{-1/2}$")
    a.set_ylabel(r"local slope $b=-d\ln\Gamma/dx$")
    a.legend(fontsize=7.5, loc="lower right", frameon=False)
    fig.savefig(path, dpi=150)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/c171/c171_cap.py <==
"""C171 method B -- independent cross-check of the 2D resonance by a complex absorbing potential (CAP).

Independent of c171_core's 2D machinery (separately written):
  r : fourth-order central finite differences of -1/2 (psi'' + psi'/r) on cell-centred nodes r_i = (i-1/2) h,
      even reflection (psi(-r) = psi(r)) at the origin, psi = 0 beyond the last node; non-symmetric matrix.
  s : spectral basis of odd 1D harmonic-oscillator functions phi_{2j+1}(s; w0) (= 3D s-wave oscillator states),
      exact Galerkin matrices of -1/2 d^2/ds^2 and s^2.
  CAP: H(eta) = H - i eta W(r),  W = ((r - Rc)/(rmax - Rc))^p for r > Rc.  The eigenvalue is followed along a
      logarithmic eta trajectory; the estimate is taken where |eta dE/deta| is minimal (zeroth order) and for the
      first-order corrected E1 = E - eta dE/deta where |eta dE1/deta| is minimal (Riss-Meyer).
Units: e = 1, Lambda = lambda/e^2.  Usage: python -B c171_cap.py [n_workers<=4]
"""
import os
os.environ["OPENBLAS_NUM_THREADS"] = "1"
os.environ["OMP_NUM_THREADS"] = "1"
import sys
import json
import math
import time
import warnings
import numpy as np
import scipy.sparse as sp
import scipy.sparse.linalg as spla
from multiprocessing import Pool

warnings.filterwarnings("ignore")
# [supplement] path block adapted for standalone use; physics unchanged
RES = os.environ.get("C171_OUT", os.path.join(os.path.dirname(os.path.dirname(os.path.abspath(__file__))), "rerun", "C171"))
RAW = os.path.join(RES, "raw")


def fd4_radial(N, h):
    r = (np.arange(N) + 0.5) * h
    d2 = np.array([-1.0, 16.0, -30.0, 16.0, -1.0]) / (12.0 * h * h)
    d1 = np.array([1.0, -8.0, 0.0, 8.0, -1.0]) / (12.0 * h)
    rows, cols, vals = [], [], []
    for i in range(N):
        for k, off in enumerate(range(-2, 3)):
            j = i + off
            if j < 0:
                j = -j - 1                     # mirror node (even extension)
            if j >= N:
                continue
            rows.append(i)
            cols.append(j)
            vals.append(-0.5 * (d2[k] + d1[k] / r[i]))
    return r, sp.csr_matrix((vals, (rows, cols)), shape=(N, N))


def ho_odd(Nj, w0):
    n = 2 * np.arange(Nj) + 1
    T = np.diag(w0 / 4.0 * (2 * n + 1.0))
    S2 = np.diag((2 * n + 1.0) / (2.0 * w0))
    off = np.sqrt((n[:-1] + 1.0) * (n[:-1] + 2.0))
    T += np.diag(-w0 / 4.0 * off, 1) + np.diag(-w0 / 4.0 * off, -1)
    S2 += np.diag(off / (2.0 * w0), 1) + np.diag(off / (2.0 * w0), -1)
    return T, S2


def build(Lam, h, rmax, Nj, w0):
    N = int(round(rmax / h))
    r, L = fd4_radial(N, h)
    T, S2 = ho_odd(Nj, w0)
    Ij, Ir = sp.identity(Nj, format="csr"), sp.identity(N, format="csr")
    H0 = (sp.kron(L, Ij) + sp.kron(Ir, sp.csr_matrix(T)) + sp.kron(sp.diags(0.5 * r ** 2), sp.csr_matrix(S2))
          + sp.kron(sp.diags(Lam / 4.0 * r ** 4), Ij)).tocsc()
    return r, H0, N


def turning_points(Lam, E):
    U = lambda x: 1.5 * x + 1.0 / (16.0 * x * x) + Lam / 4.0 * x ** 4
    xs = np.linspace(0.3, 4.0 * (1.5 / abs(Lam)) ** (1 / 3), 20000)
    u = U(xs)
    ib = np.argmax(u)
    rb, Umax = xs[ib], u[ib]
    if E < Umax:
        k = ib + np.argmax(u[ib:] < E)
        r3 = xs[k]
    else:
        r3 = rb
    return rb, Umax, r3


def cap_trajectory(task):
    name = task["name"]
    path = os.path.join(RAW, name + ".json")
    if os.path.exists(path):
        return name, "skip"
    t0 = time.time()
    Lam, Eg, h, Nj, w0, p, Lcap, dRc = (task[k] for k in ("Lam", "Eg", "h", "Nj", "w0", "p", "Lcap", "dRc"))
    rb, Umax, r3 = turning_points(Lam, Eg)
    Rc = (r3 if Eg < Umax else rb + 0.5) + dRc
    rmax = Rc + Lcap
    r, H0, N = build(Lam, h, rmax, Nj, w0)
    W = np.where(r > Rc, ((r - Rc) / (rmax - Rc)) ** p, 0.0)
    Wk = sp.kron(sp.diags(W), sp.identity(Nj)).tocsc()
    etas = np.geomspace(task["eta_min"], task["eta_max"], task["n_eta"])
    i0 = int(np.argmin(abs(np.log(etas / task["eta_start"]))))
    well = (r < rb)

    def frac_well(v):
        V = np.abs(v.reshape(N, Nj)) ** 2
        w = V.sum(axis=1)
        return w[well].sum() / w.sum()

    def eig_near(eta, sigma, k):
        H = (H0 - 1j * eta * Wk).tocsc()
        vals, vecs = spla.eigs(H, k=k, sigma=sigma, which="LM", tol=1e-14, ncv=max(2 * k + 2, 20))
        return vals, vecs

    # start: localized, lowest-Re eigenvalue near the guess
    vals, vecs = eig_near(etas[i0], Eg, 10)
    fr = np.array([frac_well(vecs[:, j]) for j in range(len(vals))])
    cand = np.where(fr > 0.5)[0]
    j0 = cand[np.argmin(vals[cand].real)] if len(cand) else int(np.argmax(fr))
    E = np.full(len(etas), np.nan + 0j)
    E[i0] = vals[j0]
    for direction in (+1, -1):
        prev = [E[i0]]
        i = i0 + direction
        while 0 <= i < len(etas):
            guess = prev[-1] if len(prev) < 2 else prev[-1] + (prev[-1] - prev[-2]) * 0.5
            vals, vecs = eig_near(etas[i], guess, 4)
            j = int(np.argmin(abs(vals - prev[-1])))
            E[i] = vals[j]
            prev.append(vals[j])
            i += direction
    lne = np.log(etas)
    dE = np.gradient(E, lne)
    E1 = E - dE
    dE1 = np.gradient(E1, lne)
    # exclude the weak-CAP regime where Im E grows ~ eta (box closed); search where dln|Im E|/dln eta < 0.5
    slope = np.gradient(np.log(np.abs(E.imag)), lne)
    ok = np.where((slope < 0.5) & (np.arange(len(etas)) >= 2) & (np.arange(len(etas)) <= len(etas) - 3))[0]
    if len(ok) == 0:
        ok = np.arange(2, len(etas) - 2)
    io0 = int(ok[np.argmin(abs(dE[ok]))])
    io1 = int(ok[np.argmin(abs(dE1[ok]))])
    out = dict(name=name, Lam=Lam, h=h, Nj=Nj, w0=w0, p=p, Rc=Rc, rmax=rmax, N=N, dim=N * Nj,
               etas=etas.tolist(), E_re=E.real.tolist(), E_im=E.imag.tolist(),
               E0=[E[io0].real, E[io0].imag], eta_opt0=etas[io0], err0=float(abs(dE[io0])),
               E1=[E1[io1].real, E1[io1].imag], eta_opt1=etas[io1], err1=float(abs(dE1[io1])),
               Gamma0=float(-2 * E[io0].imag), Gamma1=float(-2 * E1[io1].imag),
               Gamma_err0=float(2 * abs(dE[io0].imag)), Gamma_err1=float(2 * abs(dE1[io1].imag)),
               wall=time.time() - t0)
    with open(path + ".tmp", "w", encoding="utf-8") as f:
        json.dump(out, f, indent=1)
    os.replace(path + ".tmp", path)
    return name, f"done {time.time()-t0:.0f}s G0={out['Gamma0']:.6e} G1={out['Gamma1']:.6e} err1={out['Gamma_err1']:.1e}"


def main():
    nw = min(int(sys.argv[1]) if len(sys.argv) > 1 else 4, 4)
    oned = json.load(open(os.path.join(RAW, "oneD_all.json"), encoding="utf-8"))
    tasks = []
    for jn in ["j04", "j10", "j16", "j19"]:
        Lam = oned[jn]["Lam"]
        Eg = oned[jn]["res_BO"]["E_re"] + 0.1          # guess from the 1D BO model only
        for tag, h, Nj, w0, p, Lcap, dRc in (("a", 0.02, 50, 2.5, 3, 8.0, 1.0), ("b", 0.015, 64, 2.5, 4, 10.0, 1.5)):
            tasks.append(dict(name=f"cap_{jn}_{tag}", Lam=Lam, Eg=Eg, h=h, Nj=Nj, w0=w0, p=p, Lcap=Lcap, dRc=dRc,
                              eta_min=1e-1, eta_max=1e5, n_eta=49, eta_start=100.0))
    todo = [t for t in tasks if not os.path.exists(os.path.join(RAW, t["name"] + ".json"))]
    print(f"{len(tasks)} CAP tasks, {len(todo)} to do", flush=True)
    t0 = time.time()
    with Pool(nw) as pool:
        for name, msg in pool.imap_unordered(cap_trajectory, todo):
            print(f"[{time.time()-t0:7.1f}s] {name}: {msg}", flush=True)


if __name__ == "__main__":
    main()


==> anc/c171/c171_core.py <==
"""C171 core: exact zero-mode resonance of the abelian Higgs model in a small periodic box.

Written from scratch; it uses no code of the code release v1.0.0.

Scaled units (e = 1, Lambda = lambda/e^2; Gamma(e) = e^{2/3} F(Lambda), lengths x e^{-1/3}):
    H = -1/2 Lap_2D(phi) - 1/2 Lap_3D(w) + 1/2 r^2 s^2 + (Lambda/4) r^4,   r = |phi|, s = |w|,
restricted to zero U(1) charge (m = 0 in the phi plane, Gauss law) and the s-wave in w.

Method A (primary):
  r : psi-form (measure r dr) second-order cell-centred finite differences in flux form,
      nodes rho_i = (i - 1/2) h, flux points rho = j h; smooth exterior complex scaling
      r(rho) = rho + (e^{i theta} - 1) * delta * I((rho - R0)/delta), I = integral of a C2 smoothstep.
  s : sine DVR on (0, S) for v = s * psi (v(0) = v(S) = 0).
  eigenvalue: shift-invert Arnoldi (ARPACK) with an exact block-tridiagonal LU of (H - sigma),
      polished by inverse iteration; Gamma from Im E (Rayleigh quotient) and from the exact
      discrete flux identity Gamma = -2 H_{n,n+1} Im(Psi_n^dag Psi_{n+1}) / P_n in the unscaled region.

1D models (Born-Oppenheimer):  -1/2 F'' + U(r) F = E F,  U = sigma0 r + c2 / r^2 + (Lambda/4) r^4,
  c2 = -1/8 (plain BO) or c2 = -1/8 + 3/16 = 1/16 (BO + diagonal BO correction).
  Solved by complex-plane shooting: Frobenius series at r -> 0, DOP853 along the real axis to R1 and
  then along the ray R1 + t e^{i phi}; resonance condition F(t_max) = 0 (no incoming component), Newton.
WKB: Langer-corrected Gamow/Kemble formula and the deep-well asymptotic exponent (2 pi sqrt2/3) sigma0 / |Lambda|^{1/2}.
"""
import os
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")
os.environ.setdefault("MKL_NUM_THREADS", "1")

import time
import math
import numpy as np
import scipy.sparse.linalg as spla
from scipy.integrate import solve_ivp, quad
from scipy.optimize import brentq

SIGMA0 = 1.5                                   # BO slope 3e/2 at e = 1
B_ASYM = 2.0 * math.pi * math.sqrt(2.0) / 3.0 * SIGMA0   # 4.44288...


# ----------------------------------------------------------------------------------------------
# complex path (smooth exterior complex scaling)
# ----------------------------------------------------------------------------------------------
def _smoothstep(x):
    x = np.clip(x, 0.0, 1.0)
    return x ** 3 * (10.0 - 15.0 * x + 6.0 * x ** 2)


def _smoothstep_int(x):
    x = np.maximum(np.asarray(x, float), 0.0)
    xc = np.minimum(x, 1.0)
    val = 2.5 * xc ** 4 - 3.0 * xc ** 5 + xc ** 6
    return np.where(x > 1.0, 0.5 + (x - 1.0), val)


def ecs_path(rho, R0, theta, delta):
    rho = np.asarray(rho, float)
    x = (rho - R0) / delta
    q = np.exp(1j * theta) - 1.0
    r = rho + q * delta * _smoothstep_int(x)
    rp = 1.0 + q * _smoothstep(x)
    return r, rp


def radial_operator(N, h, R0, theta, delta):
    """Symmetrized 2D-radial kinetic operator (tridiagonal, complex symmetric)."""
    j = np.arange(N + 1)
    rf, rpf = ecs_path(j * h, R0, theta, delta)
    w = rf / rpf                                   # r / r' at flux points; w[0] = 0 since r(0) = 0
    rho = (np.arange(N) + 0.5) * h
    rn, rpn = ecs_path(rho, R0, theta, delta)
    m = rn * rpn * h                               # lumped mass  r r' h
    Kd = (w[:-1] + w[1:]) / (2.0 * h)              # Dirichlet beyond the last node
    Ko = -w[1:-1] / (2.0 * h)
    sq = np.sqrt(m)
    return dict(rho=rho, r=rn, rp=rpn, m=m, Hd=Kd / m, Ho=Ko / (sq[:-1] * sq[1:]), h=h, N=N)


def sine_dvr(Ns, S):
    n = np.arange(1, Ns + 1)
    s = S / (Ns + 1) * n
    U = np.sqrt(2.0 / (Ns + 1)) * np.sin(np.pi * np.outer(n, n) / (Ns + 1))
    T = (U * (0.5 * (np.pi * n / S) ** 2)) @ U.T
    return s, T, U


def tail_matrix(Ns, S, sc):
    """B_nm = int_sc^S phi_n phi_m ds for phi_n = sqrt(2/S) sin(n pi s / S)."""
    n = np.arange(1, Ns + 1, dtype=float)
    k = math.pi / S
    nn, mm = np.meshgrid(n, n, indexing="ij")
    with np.errstate(divide="ignore", invalid="ignore"):
        dmn = nn - mm
        off = (-np.sin(dmn * k * sc) / (dmn * k) + np.sin((nn + mm) * k * sc) / ((nn + mm) * k)) / S
    diag = ((S - sc) + np.sin(2 * n * k * sc) / (2 * n * k)) / S
    B = np.where(dmn == 0, 0.0, off)
    B[np.diag_indices(Ns)] = diag
    return B


# ----------------------------------------------------------------------------------------------
# 2D problem
# ----------------------------------------------------------------------------------------------
class Problem2D:
    def __init__(self, Lam, h, rmax, R0, theta, delta, S, Ns, e=1.0):
        self.Lam, self.e = Lam, e
        self.N = int(round(rmax / h))
        self.rad = radial_operator(self.N, h, R0, theta, delta)
        self.s, self.T, self.U = sine_dvr(Ns, S)
        self.Ns, self.S = Ns, S
        r = self.rad["r"]
        self.V = 0.5 * e ** 2 * np.outer(r ** 2, self.s ** 2) + (Lam / 4.0) * (r ** 4)[:, None]
        self.Vd = self.V + self.rad["Hd"][:, None]
        self.c = self.rad["Ho"]
        self.Tc = self.T.astype(complex)
        self.params = dict(Lam=Lam, h=h, rmax=rmax, R0=R0, theta=theta, delta=delta, S=S, Ns=Ns, e=e,
                           N=self.N, dim=self.N * Ns)

    def matvec(self, x):
        X = np.asarray(x).reshape(self.N, self.Ns)
        Y = X @ self.T + self.Vd * X
        Y[1:] += self.c[:, None] * X[:-1]
        Y[:-1] += self.c[:, None] * X[1:]
        return Y.ravel()

    def factor(self, sigma):
        N, Ns = self.N, self.Ns
        Ginv = np.empty((N, Ns, Ns), complex)
        dg = np.arange(Ns)
        G = self.Tc.copy()
        G[dg, dg] += self.Vd[0] - sigma
        Ginv[0] = np.linalg.inv(G)
        c2 = self.c ** 2
        for i in range(1, N):
            G = self.Tc - c2[i - 1] * Ginv[i - 1]
            G[dg, dg] += self.Vd[i] - sigma
            Ginv[i] = np.linalg.inv(G)
        self.Ginv = Ginv
        self.sigma = sigma

    def solve(self, b):
        N, Ginv, c = self.N, self.Ginv, self.c
        B = np.asarray(b, complex).reshape(N, self.Ns)
        Y = np.empty_like(B)
        Y[0] = B[0]
        for i in range(1, N):
            Y[i] = B[i] - c[i - 1] * (Ginv[i - 1] @ Y[i - 1])
        X = np.empty_like(B)
        X[N - 1] = Ginv[N - 1] @ Y[N - 1]
        for i in range(N - 2, -1, -1):
            X[i] = Ginv[i] @ (Y[i] - c[i] * X[i + 1])
        return X.ravel()


def _extrema(U, dU, rhi):
    """Local minimum (if any) and maximum of U on (0, rhi) by sign changes of dU on a log grid."""
    rr = np.geomspace(1e-3, rhi, 4000)
    d = np.array([dU(r) for r in rr])
    roots = []
    for i in np.where(np.sign(d[:-1]) != np.sign(d[1:]))[0]:
        roots.append(brentq(dU, rr[i], rr[i + 1], xtol=1e-14))
    rmin = rmax = None
    for r0 in roots:
        if dU(r0 * (1 - 1e-6)) < 0 < dU(r0 * (1 + 1e-6)):
            rmin = r0
        elif dU(r0 * (1 - 1e-6)) > 0 > dU(r0 * (1 + 1e-6)):
            rmax = r0
    return rmin, rmax


def bo_landmarks(Lam, E, sigma0=SIGMA0, c2=1.0 / 16.0):
    """Barrier top and outer turning point of U = sigma0 r + c2/r^2 + Lam r^4/4 (Lam < 0)."""
    U = lambda r: sigma0 * r + c2 / r ** 2 + Lam / 4.0 * r ** 4
    dU = lambda r: sigma0 - 2 * c2 / r ** 3 + Lam * r ** 3
    rb0 = (sigma0 / abs(Lam)) ** (1.0 / 3.0)
    rmin, rb = _extrema(U, dU, 3.0 * rb0)
    Umax = U(rb)
    if E < Umax:
        r3 = brentq(lambda r: U(r) - E, rb, 4 * rb, xtol=1e-14)
        above = False
    else:
        r3 = rb
        above = True
    return dict(rb=rb, Umax=Umax, r3=r3, above=above, rmin=rmin)


def exterior_end(Lam, E, R0, theta, delta, D=40.0, sigma0=SIGMA0):
    """rho at which the outgoing BO-channel WKB wave has decayed by exp(-D) along the ECS path."""
    rho = R0 + np.linspace(0.0, 60.0, 60001)
    r, rp = ecs_path(rho, R0, theta, delta)
    k = np.sqrt(2.0 * (E - sigma0 * r - Lam / 4.0 * r ** 4) + 0j)
    k = np.where(k.real < 0, -k, k)
    integrand = k * rp
    ph = np.concatenate([[0.0], np.cumsum(0.5 * (integrand[1:] + integrand[:-1]) * np.diff(rho))])
    idx = np.argmax(ph.imag >= D)
    if idx == 0:
        idx = len(rho) - 1
    return rho[idx]


def default_grid(Lam, E_guess, h=0.02, theta=0.45, delta=0.6, S=10.0, ds=None, dR=1.2, D=40.0,
                 extra_ext=0.0, sigma0=SIGMA0):
    lm = bo_landmarks(Lam, E_guess, sigma0)
    r3 = lm["r3"] if not lm["above"] else lm["rb"] + 0.5
    R0 = r3 + dR
    R0 = h * round(R0 / h)
    rend = exterior_end(Lam, E_guess, R0, theta, delta, D, sigma0) + 0.3 + extra_ext
    rmax = h * math.ceil(rend / h)
    rabs = abs(R0 + delta / 2 + np.exp(1j * theta) * (rmax - R0 - delta / 2))
    if ds is None:
        ds = min(0.16, 0.5 / math.sqrt(rabs))
    Ns = int(round(S / ds)) - 1
    return dict(Lam=Lam, h=h, rmax=rmax, R0=R0, theta=theta, delta=delta, S=S, Ns=Ns), lm


def solve_2d(grid, E_guess, k=8, offset=0.05, r_well=None, r3=None, tol=1e-13, n_polish=4,
             hol_e=(1.0, 0.8733, 0.5), want_vec=False, verbose=False, frac_min=0.5,
             refine_offset=1e-3):
    """Find the well resonance of the 2D problem on a given grid. Returns a dict of results."""
    t0 = time.time()
    P = Problem2D(**grid)
    sigma = E_guess - 1j * offset
    P.factor(sigma)
    t_fac = time.time() - t0
    n = P.N * P.Ns
    A = spla.LinearOperator((n, n), matvec=P.matvec, dtype=complex)
    OPinv = spla.LinearOperator((n, n), matvec=P.solve, dtype=complex)
    rng = np.random.default_rng(1234)
    v0 = np.zeros((P.N, P.Ns), complex)
    rho = P.rad["rho"]
    if r_well is None:
        r_well = 0.5 * grid["R0"]
    # start vector: smooth bump in the well
    v0 += np.exp(-((rho[:, None] - 1.0) ** 2) - (P.s[None, :] - 1.0) ** 2) * rho[:, None] * P.s[None, :]
    v0 += 1e-3 * rng.standard_normal(v0.shape)
    vals, vecs = spla.eigs(A, k=k, sigma=sigma, OPinv=OPinv, which="LM", tol=tol,
                           ncv=max(2 * k + 2, 24), v0=v0.ravel(), maxiter=5000)
    inwell = rho < r_well
    fr = []
    for j in range(len(vals)):
        X = vecs[:, j].reshape(P.N, P.Ns)
        w = np.sum(np.abs(X) ** 2, axis=1)
        fr.append(np.sum(w[inwell]) / np.sum(w))
    fr = np.array(fr)
    cand = np.where(fr > frac_min)[0]
    if len(cand) == 0:
        jsel = int(np.argmax(fr))
    else:
        jsel = int(cand[np.argmin(vals[cand].real)])     # ground resonance: lowest Re E localized in the well
    x = vecs[:, jsel].copy()
    # refine: re-factor next to the selected eigenvalue and inverse-iterate
    P.factor(vals[jsel] - 1j * refine_offset)
    for _ in range(n_polish):
        x = P.solve(x)
        x /= np.linalg.norm(x)
    P.Ginv = None
    Hx = P.matvec(x)
    E_rq = (x @ Hx) / (x @ x)
    resid = np.linalg.norm(Hx - E_rq * x) / np.linalg.norm(x)
    X = x.reshape(P.N, P.Ns)
    imax = np.unravel_index(np.argmax(np.abs(X) * inwell[:, None]), X.shape)
    X = X * (abs(X[imax]) / X[imax])
    # flux identity in the unscaled region beyond the outer turning point
    R0 = grid["R0"]
    wnode = np.sum(np.abs(X) ** 2, axis=1)
    Pcum = np.cumsum(wnode)
    lo = (r3 + 0.4) if r3 is not None else 0.75 * R0
    sel = np.where((rho > lo) & (rho + P.rad["h"] < R0 - 1e-9))[0]
    gam_flux = np.array([-2.0 * P.c[i].real * np.imag(np.vdot(X[i], X[i + 1])) / Pcum[i] for i in sel])
    out = dict(params=P.params, E_re=float(E_rq.real), E_im=float(E_rq.imag), Gamma_rq=float(-2 * E_rq.imag),
               arpack_vals=[[float(v.real), float(v.imag)] for v in vals], well_frac=fr.tolist(), jsel=jsel,
               resid=float(resid), t_factor=t_fac, t_total=None)
    if len(gam_flux):
        out.update(Gamma_flux=float(np.median(gam_flux)), Gamma_flux_min=float(gam_flux.min()),
                   Gamma_flux_max=float(gam_flux.max()), n_flux=int(len(gam_flux)),
                   flux_window=[float(rho[sel[0]]), float(rho[sel[-1]])])
    else:
        out.update(Gamma_flux=None)
    # probability in the well region and holonomy tails
    wsel = rho < r_well
    Pw = np.sum(wnode[wsel])
    out["P_well_over_unscaled"] = float(Pw / np.sum(wnode[rho < R0]))
    A_fbr = X[wsel] @ P.U                      # FBR (sine) coefficients per node
    hol = {}
    unscaled = abs(P.e - 1.0) > 1e-12
    for ee in ((P.e,) if unscaled else hol_e):
        for frac, lab in ((0.5, "pi/2"), (1.0, "pi")):
            # scaled problem (e=1): e s_phys > frac*pi <=> S_scaled > frac*pi*e^{-2/3}; unscaled: s > frac*pi/e
            sc = frac * math.pi / P.e if unscaled else frac * math.pi * ee ** (-2.0 / 3.0)
            if sc >= P.S:
                val = 0.0
            else:
                B = tail_matrix(P.Ns, P.S, sc)
                val = float(np.real(np.einsum("in,nm,im->", A_fbr.conj(), B, A_fbr)) / Pw)
            hol[f"e={ee:g}|ew|>{lab}"] = val
    out["holonomy_tail"] = hol
    out["r_well"] = float(r_well)
    out["t_total"] = time.time() - t0
    if want_vec:
        out["_X"] = X
        out["_rho"] = rho
        out["_s"] = P.s
    if verbose:
        print(f"  dim={n} E={E_rq:.12g} G_rq={-2*E_rq.imag:.6e} G_flux={out.get('Gamma_flux')} "
              f"res={resid:.1e} t={out['t_total']:.1f}s", flush=True)
    return out


# ----------------------------------------------------------------------------------------------
# 1D Born-Oppenheimer model: complex-plane shooting
# ----------------------------------------------------------------------------------------------
def frob_series(E, Lam, c2, sigma0=SIGMA0, nterms=90):
    a = 0.5 * (1.0 + math.sqrt(1.0 + 8.0 * c2))
    co = np.zeros(nterms, complex)
    co[0] = 1.0
    for n in range(1, nterms):
        num = 0.0
        if n >= 3:
            num += 2.0 * sigma0 * co[n - 3]
        if n >= 2:
            num += -2.0 * E * co[n - 2]
        if n >= 6:
            num += 0.5 * Lam * co[n - 6]
        co[n] = num / (n * (2.0 * a + n - 1.0))
    return a, co


def shoot_1d(E, Lam, c2, R1, phi, tmax, r_start=0.05, sigma0=SIGMA0, rtol=1e-12):
    a, co = frob_series(E, Lam, c2, sigma0)
    nn = np.arange(len(co))
    F0 = np.sum(co * r_start ** (a + nn))
    dF0 = np.sum(co * (a + nn) * r_start ** (a + nn - 1))

    def rhs_real(r, y):
        return [y[1], 2.0 * (sigma0 * r + c2 / r ** 2 + Lam / 4.0 * r ** 4 - E) * y[0]]

    s1 = solve_ivp(rhs_real, (r_start, R1), np.array([F0, dF0], complex), method="DOP853",
                   rtol=rtol, atol=1e-300)
    y1 = s1.y[:, -1]
    d = np.exp(1j * phi)

    def rhs_ray(t, y):
        r = R1 + t * d
        return [d * y[1], d * 2.0 * (sigma0 * r + c2 / r ** 2 + Lam / 4.0 * r ** 4 - E) * y[0]]

    s2 = solve_ivp(rhs_ray, (0.0, tmax), y1, method="DOP853", rtol=rtol, atol=1e-300)
    return s2.y[0, -1], y1


def ray_tmax(Lam, E, R1, phi, D=35.0, sigma0=SIGMA0):
    t = np.linspace(0.0, 80.0, 80001)
    r = R1 + t * np.exp(1j * phi)
    k = np.sqrt(2.0 * (E - sigma0 * r - Lam / 4.0 * r ** 4) + 0j)
    k = np.where(k.real < 0, -k, k)
    integ = k * np.exp(1j * phi)
    ph = np.concatenate([[0.0], np.cumsum(0.5 * (integ[1:] + integ[:-1]) * np.diff(t))])
    idx = np.argmax(ph.imag >= D)
    return t[idx] if idx > 0 else t[-1]


def resonance_1d(Lam, c2, E0, sigma0=SIGMA0, phi=0.45, dR=1.0, D=35.0, rtol=1e-12, maxit=40,
                 r_start=0.05, verbose=False):
    lm = bo_landmarks(Lam, E0.real, sigma0, c2=max(c2, 1e-3))
    R1 = (lm["r3"] if not lm["above"] else lm["rb"] + 0.5) + dR
    tmax = ray_tmax(Lam, E0.real, R1, phi, D, sigma0)
    f = lambda E: shoot_1d(E, Lam, c2, R1, phi, tmax, r_start, sigma0, rtol)[0]
    E = complex(E0)
    hE = 1e-6
    hist = []
    for it in range(maxit):
        fE = f(E)
        df = (f(E + hE) - fE) / hE
        dE = -fE / df
        E = E + dE
        hist.append(abs(dE))
        if abs(dE) < 1e-13 * max(abs(E.imag), 1e-300) + 1e-300 or (it > 3 and abs(dE) < 1e-15 and abs(dE) <= 1e-9 * abs(E.imag)):
            break
        if it > 25 and abs(dE) < 1e-14 * abs(E):
            break
    return dict(E_re=E.real, E_im=E.imag, Gamma=-2.0 * E.imag, R1=R1, tmax=tmax, phi=phi, iters=it + 1,
                last_step=hist[-1])


# ----------------------------------------------------------------------------------------------
# WKB
# ----------------------------------------------------------------------------------------------
def _int_between(fun, a, b):
    """int_a^b fun(r) dr with cosine substitution (removes inverse-sqrt endpoint singularities)."""
    g = lambda u: fun(a + (b - a) * 0.5 * (1.0 - math.cos(u))) * (b - a) * 0.5 * math.sin(u)
    val, err = quad(g, 0.0, math.pi, limit=400, epsabs=0.0, epsrel=1e-10)
    return val


def wkb_bo(Lam, c2L, sigma0=SIGMA0, n=0):
    """Langer-corrected WKB for U_L = sigma0 r + c2L/r^2 + Lam r^4/4 (c2L = 0: plain BO, 3/16: BO+DBOC).
    E_BS from int_{r1}^{r2} p dr = (n + 1/2) pi (r1 = 0 if c2L = 0); T = 2 int dr/p;
    S = 2 int_{r2}^{r3} |p| dr; Gamma_Gamow = e^{-S}/T, Gamma_Kemble = ln(1 + e^{-S})/T."""
    U = lambda r: sigma0 * r + c2L / r ** 2 + Lam / 4.0 * r ** 4
    dU = lambda r: sigma0 - 2 * c2L / r ** 3 + Lam * r ** 3
    rb0 = (sigma0 / abs(Lam)) ** (1.0 / 3.0)
    rmin, rb = _extrema(U, dU, 3.0 * rb0)
    Umax = U(rb)
    Umin = U(rmin) if (c2L > 0 and rmin is not None) else 0.0

    def tps(E):
        r1 = brentq(lambda r: U(r) - E, 1e-10, rmin, xtol=1e-15) if c2L > 0 else 0.0
        r2 = brentq(lambda r: U(r) - E, (rmin if c2L > 0 else 1e-12), rb, xtol=1e-15)
        return r1, r2

    def p_of(E):
        return lambda r: math.sqrt(max(2.0 * (E - U(r)), 0.0)) if r > 0 else math.sqrt(2.0 * E)

    def action(E):
        r1, r2 = tps(E)
        return _int_between(p_of(E), r1, r2)

    target = (n + 0.5) * math.pi
    Etop = Umax - 1e-10 * max(1.0, abs(Umax))
    if action(Etop) < target:
        return dict(E_BS=float("nan"), T=float("nan"), S=float("nan"), Gamma_Kemble=float("nan"),
                    Gamma_Gamow=float("nan"), rb=rb, Umax=Umax, above=True)
    E_BS = brentq(lambda E: action(E) - target, Umin + 1e-10, Etop, xtol=1e-14)
    r1, r2 = tps(E_BS)
    invp = lambda r: 1.0 / math.sqrt(max(2.0 * (E_BS - U(r)), 1e-300)) if r > 0 else 1.0 / math.sqrt(2.0 * E_BS)
    T = 2.0 * _int_between(invp, r1, r2)
    r3 = brentq(lambda r: U(r) - E_BS, rb, 4 * rb, xtol=1e-14)
    kap = lambda r: math.sqrt(max(2.0 * (U(r) - E_BS), 0.0))
    S = 2.0 * _int_between(kap, r2, r3)
    return dict(E_BS=E_BS, T=T, S=S, Gamma_Kemble=math.log1p(math.exp(-S)) / T, Gamma_Gamow=math.exp(-S) / T,
                rb=rb, Umax=Umax, r1=r1, r2=r2, r3=r3, above=False)


def barrier_action(Lam, E, c2L, sigma0=SIGMA0):
    """S(E) = 2 int |p| dr across the barrier of the Langer potential (nan if E is above the top)."""
    U = lambda r: sigma0 * r + c2L / r ** 2 + Lam / 4.0 * r ** 4
    dU = lambda r: sigma0 - 2 * c2L / r ** 3 + Lam * r ** 3
    rb0 = (sigma0 / abs(Lam)) ** (1.0 / 3.0)
    rmin, rb = _extrema(U, dU, 3.0 * rb0)
    if E >= U(rb):
        return float("nan")
    r2 = brentq(lambda r: U(r) - E, (rmin if (c2L > 0 and rmin) else 1e-12), rb, xtol=1e-15)
    r3 = brentq(lambda r: U(r) - E, rb, 4 * rb, xtol=1e-14)
    kap = lambda r: math.sqrt(max(2.0 * (U(r) - E), 0.0))
    return 2.0 * _int_between(kap, r2, r3)


==> anc/c171/c171_scan.py <==
"""C171 driver: 1D BO models + WKB for all Lambda, 2D exact resonance (h-ladder, Richardson), convergence study,
direct e != 1 scaling check.  Resumable: every task writes raw/<name>.json and is skipped if present.
Usage: python -B c171_scan.py [n_workers<=4]"""
import os
os.environ["OPENBLAS_NUM_THREADS"] = "1"
os.environ["OMP_NUM_THREADS"] = "1"
os.environ["MKL_NUM_THREADS"] = "1"
import sys
import json
import math
import time
import warnings
import numpy as np
from multiprocessing import Pool

warnings.filterwarnings("ignore")
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import c171_core as C

# [supplement] path block adapted for standalone use; physics unchanged
RES = os.environ.get("C171_OUT", os.path.join(os.path.dirname(os.path.dirname(os.path.abspath(__file__))), "rerun", "C171"))
RAW = os.path.join(RES, "raw")
os.makedirs(RAW, exist_ok=True)

X_MAX = 1.0 / math.sqrt(0.03)
E_SM = 2.0 * 1.31 / 3.0                      # e with sigma0 = 3e/2 = 1.31
LAM_SM = {"SM_lam-0.010": -0.010 / E_SM ** 2, "SM_lam-0.013": -0.013 / E_SM ** 2}
BASE = dict(theta=0.45, delta=0.6, S=10.0, ds=0.14, dR=1.2, D=40.0, extra_ext=0.0)
HS_MAIN = [0.02, 0.01, 0.005]
HS_CONV = [0.01, 0.005]


def lam_list():
    out = {}
    for j in range(0, 24):
        x = X_MAX ** (j / 16.0)
        out[f"j{j:02d}"] = -1.0 / x ** 2
    out.update(LAM_SM)
    return out


def jdump(obj, path):
    def conv(o):
        if isinstance(o, (np.floating,)):
            return float(o)
        if isinstance(o, (np.integer,)):
            return int(o)
        if isinstance(o, (np.bool_,)):
            return bool(o)
        if isinstance(o, np.ndarray):
            return o.tolist()
        if isinstance(o, complex):
            return [o.real, o.imag]
        raise TypeError(type(o))
    tmp = path + ".tmp"
    with open(tmp, "w", encoding="utf-8") as f:
        json.dump(obj, f, indent=1, default=conv)
    os.replace(tmp, path)


def design_grid(Lam, Eg, variant, sigma0=C.SIGMA0, e=1.0, scale=1.0):
    """Physical grid design independent of h: R0 and rmax are multiples of 0.04*scale."""
    kw = dict(BASE)
    kw.update(variant)
    q = 0.04 * scale
    lm = C.bo_landmarks(Lam, Eg, sigma0)
    r3 = lm["r3"] if not lm["above"] else lm["rb"] + 0.5 * scale
    R0 = q * round((r3 + kw["dR"] * scale) / q)
    delta = kw["delta"] * scale
    rend = C.exterior_end(Lam, Eg, R0, kw["theta"], delta, kw["D"], sigma0) + (0.3 + kw["extra_ext"]) * scale
    rmax = q * math.ceil(rend / q)
    rabs = abs(R0 + delta / 2 + np.exp(1j * kw["theta"]) * (rmax - R0 - delta / 2))
    S = kw["S"] * scale
    ds = kw["ds"] * scale if kw.get("ds") else min(0.16, 0.5 / math.sqrt(rabs))
    Ns = int(round(S / ds)) - 1
    return dict(Lam=Lam, rmax=rmax, R0=R0, theta=kw["theta"], delta=delta, S=S, Ns=Ns, e=e), lm


def richardson(hs, vals):
    v = np.asarray(vals, float)
    out = {}
    if len(v) >= 2:
        r1 = (4 * v[-1] - v[-2]) / 3.0          # assumes halving
        out["R1"] = r1
        out["R1_err_est"] = abs(r1 - v[-1])
    if len(v) >= 3:
        r1a = (4 * v[-2] - v[-3]) / 3.0
        r2 = (16 * r1 - r1a) / 15.0
        out["R2"] = r2
        out["ratio"] = (v[-3] - v[-2]) / (v[-2] - v[-1]) if v[-2] != v[-1] else float("nan")
        out["R1_vs_R2"] = abs(r1 - r2)
    return out


def task_2d(task):
    name = task["name"]
    path = os.path.join(RAW, name + ".json")
    if os.path.exists(path):
        return name, "skip"
    t0 = time.time()
    Lam, Eg, variant, hs = task["Lam"], task["Eg"], task.get("variant", {}), task["hs"]
    e = task.get("e", 1.0)
    sigma0 = 1.5 * e
    scale = e ** (-1.0 / 3.0)
    g0, lm = design_grid(Lam, Eg, variant, sigma0=sigma0, e=e, scale=scale)
    runs = []
    Eshift = Eg
    for h in hs:
        g = dict(g0)
        g["h"] = h * scale
        r = C.solve_2d(g, Eshift, k=8, r_well=lm["rb"], r3=(lm["r3"] if not lm["above"] else None),
                       hol_e=(1.0, E_SM, 0.5), frac_min=task.get("frac_min", 0.5))
        r["h_scaled"] = h
        runs.append(r)
        Eshift = r["E_re"]
    G = [r["Gamma_flux"] if r.get("Gamma_flux") else r["Gamma_rq"] for r in runs]
    out = dict(name=name, Lam=Lam, e=e, variant=variant, hs=hs, grid=g0, landmarks=lm, runs=runs,
               rich_E=richardson(hs, [r["E_re"] for r in runs]), rich_G=richardson(hs, G),
               rich_lnG=richardson(hs, [math.log(x) for x in G]), wall=time.time() - t0)
    jdump(out, path)
    return name, f"done {time.time()-t0:.1f}s G={G[-1]:.6e}"


def one_d_all(lams):
    path = os.path.join(RAW, "oneD_all.json")
    if os.path.exists(path):
        return json.load(open(path, encoding="utf-8"))
    out = {}
    prev = {}
    for name, Lam in sorted(lams.items(), key=lambda kv: -kv[1]):     # small |Lam| first
        rec = dict(Lam=Lam)
        for c2, lab, c2L in ((-0.125, "BO", 0.0), (1.0 / 16.0, "BOD", 3.0 / 16.0)):
            w = C.wkb_bo(Lam, c2L)
            rec["wkb_" + lab] = w
            if math.isnan(w["E_BS"]):
                E0 = prev.get(lab, complex(2.0, -0.1))
            else:
                E0 = complex(w["E_BS"], -0.5 * w["Gamma_Kemble"])
            r = C.resonance_1d(Lam, c2, complex(E0))
            r2 = C.resonance_1d(Lam, c2, complex(r["E_re"], r["E_im"]), phi=0.35, dR=1.6, rtol=1e-13)
            r["Gamma_alt"] = r2["Gamma"]
            r["E_alt"] = r2["E_re"]
            r["rel_diff_alt"] = abs(r2["Gamma"] / r["Gamma"] - 1.0)
            rec["res_" + lab] = r
            prev[lab] = complex(r["E_re"], r["E_im"])
            rec["S_at_E_" + lab] = C.barrier_action(Lam, r["E_re"], c2L)
        out[name] = rec
        print(f"1D {name} Lam={Lam:.5f} BO E={rec['res_BO']['E_re']:.6f} G={rec['res_BO']['Gamma']:.4e} | "
              f"BOD E={rec['res_BOD']['E_re']:.6f} G={rec['res_BOD']['Gamma']:.4e}", flush=True)
    jdump(out, path)
    return out


def build_tasks(lams, oned):
    tasks = []
    for name, Lam in lams.items():
        Eg = oned[name]["res_BO"]["E_re"] + 0.1
        tasks.append(dict(name=f"main_{name}", Lam=Lam, Eg=Eg, hs=HS_MAIN))
    conv_set = ["j00", "j08", "j12", "j16", "j21", "j23"]
    variants = {"th035": dict(theta=0.35), "th055": dict(theta=0.55), "dR20": dict(dR=2.0), "del10": dict(delta=1.0),
                "D55": dict(D=55.0), "ds010": dict(ds=0.10), "S12": dict(S=12.0), "base": {}}
    for jn in conv_set:
        Lam = lams[jn]
        Eg = oned[jn]["res_BO"]["E_re"] + 0.1
        for vn, v in variants.items():
            # j00 is above the barrier: with R0 moved out (dR20) the broad ground resonance has well fraction < 0.5
            tasks.append(dict(name=f"conv_{jn}_{vn}", Lam=Lam, Eg=Eg, variant=v, hs=HS_CONV,
                              frac_min=0.3 if jn == "j00" else 0.5))
    for jn in ["j08", "j16"]:
        tasks.append(dict(name=f"fine_{jn}", Lam=lams[jn], Eg=oned[jn]["res_BO"]["E_re"] + 0.1,
                          hs=[0.01, 0.005, 0.0025]))
    # direct e != 1 checks: Problem2D takes Lam = physical lambda and e
    for lab, lam_phys in (("lam-0.010", -0.010), ("lam-0.013", -0.013)):
        nm = "SM_" + lab
        Eg = (oned[nm]["res_BO"]["E_re"] + 0.1) * E_SM ** (2.0 / 3.0)
        tasks.append(dict(name=f"direct_e{E_SM:.4f}_{lab}", Lam=lam_phys, Eg=Eg, e=E_SM, hs=HS_MAIN))
    tasks.append(dict(name="direct_e0.5_j12", Lam=lams["j12"] * 0.25,
                      Eg=(oned["j12"]["res_BO"]["E_re"] + 0.1) * 0.5 ** (2.0 / 3.0), e=0.5, hs=HS_MAIN))
    return tasks


def main():
    nw = min(int(sys.argv[1]) if len(sys.argv) > 1 else 4, 4)
    lams = lam_list()
    oned = one_d_all(lams)
    tasks = build_tasks(lams, oned)
    todo = [t for t in tasks if not os.path.exists(os.path.join(RAW, t["name"] + ".json"))]
    print(f"{len(tasks)} tasks, {len(todo)} to do, workers={nw}", flush=True)
    t0 = time.time()
    with Pool(nw) as pool:
        for name, msg in pool.imap_unordered(task_2d, todo):
            print(f"[{time.time()-t0:7.1f}s] {name}: {msg}", flush=True)
    print("all done", flush=True)


if __name__ == "__main__":
    main()


==> anc/figures/_helpers_higgs.py <==
"""Shared data access and small derived quantities for the Higgs (H-group) figures.

Everything is read from ./data/higgs (see ./data/SOURCES_higgs.json). Derived curves computed here:
  * P1(m_t) at an arbitrary alpha_s: linear interpolation of y = ln(-ln P1) between the two neighbouring alpha_s rows
    of the run05 claim-layer grid (rows every 0.0002; checked against the archived critical masses, Delta <= 2 MeV);
  * the pole -> m-bar_t(m-bar_t) map at alpha_s = 0.1180: straight line through the QCD four-loop points of the claim
    configuration (checked against the run05 critical m-bar values);
  * the universal zero-mode threshold xi_c(P1): least-squares polynomial in x = ln(-ln P1) through all directly
    computed (P1, xi_c) pairs (run05 centre, run02 centre, and the 16 run02 SM/alpha_s variants of C157); D129/D132
    found xi_c to depend on m_t, alpha_s and the SM mapping only through P1 (spread <= 0.002).
"""
from __future__ import annotations

import csv
import json
import math

import numpy as np

import style_v12 as S

HD = S.DATA / "higgs"
A0 = 0.1180


def J(rel: str):
    return json.loads((HD / rel).read_text(encoding="utf-8"))


def C(rel: str) -> list[dict]:
    with open(HD / rel, newline="", encoding="utf-8") as fh:
        lines = [ln for ln in fh if not ln.startswith("#")]
    return list(csv.DictReader(lines))


def col(rows: list[dict], key: str) -> np.ndarray:
    return np.array([float(r[key]) if r[key] not in ("", None) else np.nan for r in rows])


# ------------------------------------------------------------------------------------------------ P1(m_t, alpha_s)
class P1Grid:
    def __init__(self):
        rows = C("claims_run05/fig2a_P1_grid_mt_alphas.csv")
        self.m = np.unique(col(rows, "m_t"))
        self.a = np.unique(col(rows, "alpha_s"))
        P = np.full((len(self.a), len(self.m)), np.nan)
        Ps = np.full_like(P, np.nan)
        ia = {round(x, 5): i for i, x in enumerate(self.a)}
        im = {round(x, 4): i for i, x in enumerate(self.m)}
        for r in rows:
            i, j = ia[round(float(r["alpha_s"]), 5)], im[round(float(r["m_t"]), 4)]
            P[i, j] = float(r["P1_central"])
            Ps[i, j] = float(r["P1_theory_smeared"])
        self.P, self.Ps = P, Ps

    @staticmethod
    def _y(P):
        P = np.clip(P, 1e-300, 1 - 1e-15)
        return np.log(-np.log(P))

    def curve(self, alpha: float, smeared: bool = False) -> np.ndarray:
        Z = self.Ps if smeared else self.P
        k = int(np.searchsorted(self.a, alpha - 1e-12))
        if abs(self.a[min(k, len(self.a) - 1)] - alpha) < 1e-9:
            return Z[k].copy()
        k = min(max(k, 1), len(self.a) - 1)
        t = (alpha - self.a[k - 1]) / (self.a[k] - self.a[k - 1])
        y = (1 - t) * self._y(Z[k - 1]) + t * self._y(Z[k])
        return np.exp(-np.exp(y))

    def at(self, m, alpha: float = A0):
        return np.interp(m, self.m, self.curve(alpha))

    def mcrit(self, p: float, alpha: float = A0) -> float:
        y = self._y(self.curve(alpha))           # increasing in m_t
        return float(np.interp(math.log(-math.log(p)), y, self.m))


def critical(alpha: float = A0) -> dict:
    """archived critical pole masses (run05) for P1 = 0.9/0.5/0.1."""
    c = J("holonomy_cross_run05/C149_run05_summary.json")["crit"][f"{alpha:.4f}"]
    return {p: c[f"P1={p}"] for p in ("0.9", "0.5", "0.1")}


def lam_c() -> dict:
    c = J("holonomy_cross_run05/C149_run05_summary.json")["lam_c"]
    return {p: c[f"P1={p}"] for p in ("0.9", "0.5", "0.1")}


# ------------------------------------------------------------------------------------------------ m_t definitions
def mbar_map():
    """linear map pole -> m-bar_t(m-bar_t) at alpha_s = 0.1180 (QCD four loops); returns (f, f_inv, max check dev)."""
    pts = J("claims_run05/C154_inputs_v2_run05.json")["msbar_points"]
    b, a = np.polyfit(pts["pole"], pts["mbar"], 1)
    f = lambda m: a + b * np.asarray(m)          # noqa: E731
    finv = lambda mb: (np.asarray(mb) - a) / b    # noqa: E731
    nc = J("sm_mapping_run02/R3_mbar_run05.json")["new_central"]["0.1180"]
    dev = max(abs(float(f(v["pole"])) - v["mbar_mbar_QCD4L"]) for v in nc.values())
    return f, finv, dev


def measurements() -> dict:
    m = J("claims_run05/C154_summary.json")["marginal"]
    return {k: dict(c=v["center_pole4L_equiv"], sl=v["s_left"], sr=v["s_right"], label=v["label"]) for k, v in m.items()}


def future(scenario: str = "FCCee_base") -> dict:
    rows = [r for r in C("claims_run05/future_reach.csv") if r["scenario"] == scenario]
    cfg = {s["id"]: s for s in J("claims_run05/C154_inputs_v2_run05.json")["future"]}[scenario]
    return dict(sigma_meas=float(rows[0]["sigma_meas"]), sigma_tot=float(rows[0]["sigma_tot"]),
                s_as=cfg["s_as"], kappa=cfg["kappa"], excl=float(rows[0]["mhat_excl_P0p1_95"]),
                surv=float(rows[0]["mhat_surv95"]))


def ellipse(cx, cy, cov, k2, n=181):
    w, v = np.linalg.eigh(np.asarray(cov, float))
    t = np.linspace(0, 2 * np.pi, n)
    pts = (v @ np.diag(np.sqrt(w * k2)) @ np.vstack([np.cos(t), np.sin(t)]))
    return cx + pts[0], cy + pts[1]


K2 = {"68": 2.2789, "95": 5.9915}  # chi^2 quantiles for two parameters (same as the claim-layer ellipses)


# ------------------------------------------------------------------------------------------------ xi_c(P1)
def xi_points() -> list[tuple[float, float, str]]:
    pts = []
    xs = J("claims_run05/xi_run05_summary.json")
    for k, v in xs["run05"].items():
        pts.append((v["P1_2D_run05"], v["xi_c"], f"run05 {k}"))
    for k, v in xs["run02"].items():
        pts.append((v["P1"], v["xi_c"], f"run02 {k}"))
    c157 = J("realtime_2d_run02/C157_run02_summary.json")
    for k, v in c157["variants"].items():
        pts.append((c157["P1"][k], v["merged"], f"run02 variant {k}"))
    return pts


class XiUniversal:
    """xi_c(mu_b) as a function of P1: monotone cubic (PCHIP) in x = ln(-ln P1) through the direct points, after
    averaging points closer than `dx` in x (these differ by <= 0.0015 and would otherwise make the interpolant wiggle).
    Defined only inside the range of the direct points (NaN outside)."""

    def __init__(self, dx: float = 0.12):
        from scipy.interpolate import PchipInterpolator
        pts = xi_points()
        P = np.array([p[0] for p in pts])
        xi = np.array([p[1] for p in pts])
        x = np.log(-np.log(P))
        o = np.argsort(x)
        x, xi = x[o], xi[o]
        bx, bxi, cur = [], [], [0]
        for i in range(1, len(x) + 1):
            if i == len(x) or x[i] - x[cur[0]] > dx:
                bx.append(float(np.mean(x[cur])))
                bxi.append(float(np.mean(xi[cur])))
                cur = [i]
            else:
                cur.append(i)
        self.f = PchipInterpolator(bx, bxi)
        self.bins = list(zip(bx, bxi))
        self.xmin, self.xmax = float(x.min()), float(x.max())
        self.Pmin, self.Pmax = float(P.min()), float(P.max())
        self.resid = xi - self.f(np.clip(x, bx[0], bx[-1]))
        self.n = len(pts)

    def __call__(self, P):
        P = np.asarray(P, float)
        x = np.log(-np.log(np.clip(P, 1e-300, 1 - 1e-15)))
        lo, hi = self.bins[0][0], self.bins[-1][0]
        out = self.f(np.clip(x, lo, hi))
        return np.where((x >= lo - 1e-9) & (x <= hi + 1e-9), out, np.nan)

    def extrapolated(self, P, P_low: float = 0.1):
        """beyond the last direct point (P1 = Pmin) down to P_low: straight line in x through the last two bins
        (used only for the short dashed continuation to P1 = 0.1; NaN elsewhere outside the direct range)."""
        P = np.asarray(P, float)
        x = np.log(-np.log(np.clip(P, 1e-300, 1 - 1e-15)))
        (x1, y1), (x2, y2) = self.bins[-2], self.bins[-1]
        lin = y2 + (y2 - y1) / (x2 - x1) * (x - x2)
        xl = math.log(-math.log(P_low))
        return np.where((x > x2) & (x <= xl + 1e-9), lin, np.nan)


def xi_run05() -> dict:
    return J("claims_run05/xi_run05_summary.json")["run05"]


# ------------------------------------------------------------------------------------------------ output
def save(fig, name: str, target: float, papers=("prl",)):
    """style_v12.save with the tight-box width chosen so that the PDF page (tight box + 2 x 0.02 in padding) has the
    column width `target`; the page width is then verified with PyMuPDF and the call repeated once if needed."""
    import fitz
    from matplotlib.backends.backend_agg import FigureCanvasAgg
    w = target - 0.04
    paths = S.save(fig, name, width=w, papers=papers)
    page = fitz.open(paths[0])[0].rect.width / 72
    if abs(page - target) > 0.008:
        FigureCanvasAgg(fig)  # style_v12.save closed the figure; re-attach a canvas
        w += target - page
        paths = S.save(fig, name, width=w, papers=papers)
        page = fitz.open(paths[0])[0].rect.width / 72
    return paths, page


# ------------------------------------------------------------------------------------------------ formatting
def sci(x: float, digits: int = 1) -> str:
    """mathtext scientific notation, e.g. 4.2\\times10^{-4}."""
    e = int(math.floor(math.log10(abs(x))))
    m = x / 10 ** e
    return rf"{m:.{digits}f}\times10^{{{e}}}"


def minus(s: str) -> str:
    return s.replace("-", "−")


==> anc/figures/fig_prl_fig1_mechanism.py <==
"""PRL Fig. 1 (restructured Letter, 2026-10-19): the finite-volume threshold as a field-theory effect.

(a) Born-Oppenheimer radial potential U(r) of the reduced zero-mode model (2D model with the DMC shape correction,
    one-loop matching, no cross terms) at the box-A couplings (SM, mu = 1/L = mu_b, m_t = 172.60 GeV) for
    lambda = -0.012, with the gauge zero-mode couplings scaled by kappa = 1, 0.5, 0 (Delta V unchanged); the
    resonance level eps and width Gamma for kappa = 1 (data: C170 S2).
(b) Static-box threshold lambda_c(mu; N) at P = 1/2 for N = 1e2, 3e2, 1e4, through the computed boxes
    mu/mu_b = 1e-3, 1e-2, 1e-1, 1, 10 (final run05 model, C170 S1), on the SM running lambda(mu) for
    m_t = 172.2/172.6/173.0 GeV (alpha_s = 0.1180, M_h = 125.13 GeV); diamond: the hazard-equivalent threshold of
    the expanding torus at mu_b (lambda_c = -0.0121, P1 = 1/2; bar: P1 = 0.9-0.1).
(c) lambda_c(N = 300, P = 1/2) of box A when the gauge zero-mode couplings are scaled by kappa (Delta V fixed;
    2D model without cross terms, C170 S2) or one of g2, gY, y_t by s in the whole model (final model, C170 S3).

Reads only ./data_c170 (written by prepare_data_c170.py); the hazard thresholds of the expanding torus are the
published values LAM_C_HAZARD below.
usage: python -B fig_prl_fig1_mechanism.py
"""
from __future__ import annotations

import csv
import json
import sys
from pathlib import Path

sys.dont_write_bytecode = True
import numpy as np  # noqa: E402
import matplotlib  # noqa: E402
import matplotlib.ticker  # noqa: E402
import matplotlib.pyplot as plt  # noqa: E402

import style_v12 as S  # noqa: E402
import _helpers_higgs as H  # noqa: E402

D = Path(__file__).resolve().parent / "data_c170"
LAM_C_HAZARD = {"0.9": -0.0091339, "0.5": -0.0121415, "0.1": -0.0151849}  # run05 summary lam_c (H012; PRL text)


def rcsv(name):
    with open(D / name, encoding="utf-8") as fh:
        lines = [ln for ln in fh if not ln.startswith("#")]
    return list(csv.DictReader(lines))


def rjson(name):
    return json.loads((D / name).read_text(encoding="utf-8"))


# ------------------------------------------------------------------------------------------------ (a)
def panel_potential(ax):
    rows = rcsv("S2_potential_lam-0.012.csv")
    r = np.array([float(x["r"]) for x in rows])
    s2 = rjson("S2_summary.json")
    at = s2["S2_2D_Gdmcs_k1.0000"]["at"]["-0.012"]
    eps, gam = at["eps"], at["Gamma"]
    styles = {"1.00": (S.AQUA, "-", 1.6, r"$\kappa=1$ (SM)"), "0.50": (S.RAMP[2], (0, (4, 1.6)), 1.2, r"$\kappa=0.5$"),
              "0.00": (S.INK2, (0, (1.2, 1.4)), 1.2, r"$\kappa=0$")}
    curves = {}
    for k, (c, ls, lw, lab) in styles.items():
        U = np.array([float(x[f"U_with_k{k}"]) for x in rows])
        curves[k] = U
        ax.plot(r, U, color=c, ls=ls, lw=lw, zorder=3)
    # resonance level of kappa = 1: solid inside the well, dotted under the barrier, arrow beyond the outer turning point
    U1 = curves["1.00"]
    s = np.sign(U1 - eps)
    idx = np.where(np.diff(s) != 0)[0]
    xs = [r[i] + (eps - U1[i]) * (r[i + 1] - r[i]) / (U1[i + 1] - U1[i]) for i in idx]
    r1, r2, r3 = xs[0], xs[1], xs[2]
    ax.plot([r1, r2], [eps, eps], color=S.AQUA, lw=1.1, zorder=4, solid_capstyle="butt")
    ax.plot([r2, r3], [eps, eps], color=S.AQUA, lw=0.9, ls=(0, (1.2, 1.2)), zorder=4)
    ax.annotate("", xy=(r3 + 1.0, eps), xytext=(r3 + 0.12, eps),
                arrowprops=dict(arrowstyle="-|>", color=S.AQUA, lw=0.9, mutation_scale=7), zorder=5)
    ax.text(0.62, eps + 0.10, r"$\varepsilon$", color=S.AQUA, fontsize=8.5, ha="left", va="bottom")
    ax.text(4.1, 5.12, r"$\kappa=1$ (SM)", color=S.AQUA, fontsize=7.5, ha="center", va="bottom")
    ax.text(3.55, eps - 0.30, rf"$\Gamma L={H.sci(gam)}$", color=S.AQUA, fontsize=7.5, ha="center", va="top")
    ax.text(2.55, 2.42, r"$\kappa=0.5$", color=S.RAMP[2], fontsize=7.5, ha="center", va="bottom")
    ax.text(0.95, -0.55, r"$\kappa=0$", color=S.INK2, fontsize=7.5, ha="left", va="center")
    ax.set_xlim(0, 8.0)
    ax.set_ylim(-1.3, 5.9)
    ax.set_xlabel(r"Higgs zero mode $rL$")
    ax.set_ylabel(r"$U(r)\,L$")
    return dict(eps=eps, Gamma=gam, r1=r1, r2=r2, r3=r3)


# ------------------------------------------------------------------------------------------------ (b)
def panel_boxes(ax):
    lc = rcsv("S1_lambda_c_N.csv")
    run = rcsv("lambdaSM_running.csv")
    s1 = rjson("S1_summary.json")
    mub = s1["boxes"]["A"]["mu_GeV"]
    order = ["E", "C", "B", "A", "D"]
    mus = np.array([s1["boxes"][b]["mu_GeV"] for b in order])
    mu = np.array([float(x["mu_GeV"]) for x in run])
    styles = {"172.2": (0, (4, 2)), "172.6": "-", "173.0": (0, (5, 1.5, 1, 1.5))}
    sel = (mu >= 3.0e12) & (mu <= 8e16)
    for mt, ls in styles.items():
        ax.plot(mu[sel], np.array([float(x[f"lam_{mt}"]) for x in run])[sel], color=S.INK,
                lw=1.3 if mt == "172.6" else 0.85, ls=ls, zorder=3)
    ax.axhline(0.0, color=S.HAIR, lw=0.6, zorder=1)
    Nstyle = {"100": (S.RAMP[1], (0, (3, 1.5))), "300": (S.AQUA, "-"), "10000": (S.RAMP[3], (0, (1.2, 1.2)))}
    out = {}
    for N, (c, ls) in Nstyle.items():
        y = []
        for b in order:
            v = [float(x["lambda_c"]) for x in lc if x["box"] == b and x["P"] == "0.5" and x["N"] == N]
            y.append(v[0])
        y = np.array(y)
        lx = np.log10(mus)
        xx = np.linspace(lx[0], lx[-1], 200)
        yy = np.interp(xx, lx, y)
        ax.plot(10 ** xx, yy, color=c, ls=ls, lw=1.2, zorder=4)
        ax.plot(mus, y, "o", ms=2.6, mfc=c, mec="white", mew=0.4, zorder=5)
        out[N] = dict(zip(order, y.tolist()))
    # labels at the right edge of the threshold lines
    lab = {"100": r"$N=10^2$", "300": r"$3\times10^2$", "10000": r"$10^4$"}
    for N in Nstyle:
        ax.text(mus[0] / 1.15, out[N]["E"], lab[N], color=Nstyle[N][0], fontsize=7.5, ha="right", va="center")
    # hazard threshold of the expanding torus at mu_b
    ax.errorbar([mub], [LAM_C_HAZARD["0.5"]], yerr=[[LAM_C_HAZARD["0.5"] - LAM_C_HAZARD["0.1"]],
                                                   [LAM_C_HAZARD["0.9"] - LAM_C_HAZARD["0.5"]]],
                fmt="D", ms=3.6, mfc=S.SURFACE, mec=S.AQUA, ecolor=S.AQUA, elinewidth=0.8, capsize=1.6, zorder=6)
    # line styles of the three top masses are given in the caption (no in-plot labels: no free space next to the curves)
    ax.set_xscale("log")
    ax.set_xlim(1.0e11, 8e16)
    ax.set_ylim(-0.0205, 0.0015)
    ax.set_xticks([1e12, 1e13, 1e14, 1e15, 1e16])
    ax.minorticks_off()
    ax.set_xlabel(r"$\mu=1/L$ (GeV)")
    ax.set_ylabel(r"$\lambda(\mu)$, $\lambda_c$")
    top = ax.secondary_xaxis("top")
    top.set_xticks([mub])
    top.set_xticklabels([r"$\mu_b$"])
    top.tick_params(direction="in", length=3, pad=1.5)
    top.xaxis.set_minor_locator(matplotlib.ticker.NullLocator())
    ax.tick_params(axis="x", which="both", top=False)
    return dict(lambda_c=out, mu_b=mub)


# ------------------------------------------------------------------------------------------------ (c)
def panel_scaling(ax):
    kap = [x for x in rcsv("S2_lambda_c_kappa.csv") if x["model"] == "2D_Gdmcs" and x["lambda_c_N300_P05"]]
    k = np.array([float(x["kappa"]) for x in kap])
    lk = np.array([float(x["lambda_c_N300_P05"]) for x in kap])
    kmin = 0.5
    ax.axvspan(0.35, 0.478, color=S.GREY_FILL2, lw=0, zorder=0)   # kappa_thr = 0.478 (C170 S2): no N = 300 threshold
    ax.text(0.414, -0.0175, "no threshold", color=S.INK2, fontsize=7, ha="center", va="center", rotation=90)
    ax.plot(k, lk, color=S.AQUA, lw=1.5, marker="o", ms=2.8, mec="white", mew=0.4, zorder=5)
    ax.text(0.60, -0.0152, "$\\kappa$: zero\nmodes only", color=S.AQUA, fontsize=7.5, ha="left", va="center",
            linespacing=1.0)
    out = {"kappa": dict(zip(k.tolist(), lk.tolist()))}
    p3 = D / "S3_coupling_scan.csv"
    if p3.exists():
        sc = rcsv("S3_coupling_scan.csv")
        st = {"g2": (S.RAMP[3], "-", r"$g_2$"), "gY": (S.RAMP[1], (0, (4, 1.6)), r"$g_Y$"),
              "yt": (S.INK, (0, (1.2, 1.2)), r"$y_t$")}
        for g, (c, ls, lab) in st.items():
            pts = sorted((float(x["s"]), float(x["lambda_c"])) for x in sc if x["coupling"] == g and x["P"] == "P=0.5")
            if len(pts) < 3:
                continue
            ss, ll = map(np.array, zip(*pts))
            ax.plot(ss, ll, color=c, ls=ls, lw=1.1, marker="s", ms=2.2, mec="white", mew=0.3, zorder=4,
                    label=lab + r" (all sectors)" if g == "g2" else lab)
            out[g] = dict(zip(ss.tolist(), ll.tolist()))
    if p3.exists():
        ax.legend(loc="lower left", bbox_to_anchor=(0.12, 0.03), fontsize=7.5, handlelength=2.0, borderaxespad=0.2,
                  labelspacing=0.25)
    ax.axvline(1.0, color=S.HAIR, lw=0.6, zorder=1)
    ax.axhline(0.0, color=S.HAIR, lw=0.6, zorder=1)
    ax.set_xlim(0.35, 1.62)
    ax.set_ylim(-0.040, 0.0025)
    ax.set_xlabel(r"coupling multiplier $\kappa$ or $s$")
    ax.set_ylabel(r"$\lambda_c$ ($N=300$)")
    return dict(kmin=kmin, **out)


def make():
    S.use()
    fig, (a, b, c) = plt.subplots(1, 3, figsize=(7.0, 2.35), gridspec_kw=dict(wspace=0.36))
    ia = panel_potential(a)
    ib = panel_boxes(b)
    ic = panel_scaling(c)
    S.panel_label(a, "(a)", x=0.88, y=0.96)
    S.panel_label(b, "(b)", x=0.88, y=0.12)   # top right is crossed by the line lambda = 0
    S.panel_label(c, "(c)", x=0.88, y=0.86)
    paths, page = H.save(fig, "prl_fig1_mechanism", S.DOUBLE, papers=("prl",))
    print("prl_fig1_mechanism", f"page width {page:.3f} in", [str(p) for p in paths])
    print(json.dumps({"a": ia, "b": ib, "c": ic}, indent=1, default=float))
    return paths


if __name__ == "__main__":
    make()


==> anc/figures/prepare_data_c170.py <==
"""Copy the inputs of the new PRL Fig. 1 from the C170/C171 result folders into ./data_c170 (with SHA-256 in
SOURCES_c170.json), so that fig_prl_fig1_mechanism.py reads only files in this folder, as the published figure
scripts do.  Usage: python -I -B prepare_data_c170.py
"""
import hashlib
import json
import shutil
from pathlib import Path

HERE = Path(__file__).resolve().parent
RES = HERE.parent / "results"  # [supplement] results of this supplement
DST = HERE / "data_c170"
FILES = {
    "C170/S1/C170_S1_summary.json": "S1_summary.json",
    "C170/S1/C170_S1_lambda_c_N.csv": "S1_lambda_c_N.csv",
    "C170/S1/C170_S1_lambdaSM_Nstar.csv": "S1_lambdaSM_Nstar.csv",
    "C170/S1/C170_lambdaSM_running.csv": "lambdaSM_running.csv",
    "C170/S1/C170_S1_gamma_lambda.csv": "S1_gamma_lambda.csv",
    "C170/S2/C170_S2_potential_lam-0.012.csv": "S2_potential_lam-0.012.csv",
    "C170/S2/C170_S2_lambda_c_kappa.csv": "S2_lambda_c_kappa.csv",
    "C170/S2/C170_S2_summary.json": "S2_summary.json",
    "C170/S2/C170_S2_curves.json": "S2_curves.json",
    "C170/S3/C170_S3_coupling_scan.csv": "S3_coupling_scan.csv",
    "C170/S3/C170_S3_summary.json": "S3_summary.json",
}


def sha(p):
    return hashlib.sha256(p.read_bytes()).hexdigest()


def main():
    DST.mkdir(exist_ok=True)
    src_map = {}
    for rel, name in FILES.items():
        src = RES / rel
        if not src.exists():
            print("missing (skipped):", rel)
            continue
        shutil.copy2(src, DST / name)
        src_map[name] = {"source": f"results/{rel}", "sha256": sha(src)}
        print("copied", rel, "->", name)
    (DST / "SOURCES_c170.json").write_text(json.dumps(src_map, indent=1), encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/figures/style_v12.py <==
"""Shared figure style for the v12 papers (PRD long paper and PRL letter).

Every figure script in this folder imports this module, so that both papers use one palette, one font and one set of
sizes. The palette is carried over from the v0.7-v1.1 figures (06_paper_draft/figures/prd_style.py). The colour-vision
checker that was ported there (palette report only, not used to build the figures; upstream licence not
determined) was removed from the release (R18).

Sizes (APS/REVTeX): single column 3.375 in, double column 7.0 in. Text: STIX serif and STIX math, matching the
Times-like REVTeX body; ticks 8 pt, axis labels 8.5 pt, legends 7.5 pt, panel labels 8.5 pt bold, nothing below
FS_MIN = 7 pt (checked by `check_fontsizes`). Output: vector PDF (fonts embedded as TrueType) plus a 300-dpi PNG preview.

Colour roles (fixed across figures; variants of one entity are carried by line style or weight, never by a new hue):
  shape figures   aspect (E) modes ORANGE, angle (T2) modes BLUE, third series AQUA;
  Higgs figures   Standard-Model running / measured inputs INK and GREY_FILL bands; the finite-volume threshold and
                  the survival region AQUA; ordered families (alpha_s values, survival levels P1) the blue RAMP;
                  signed contributions (stabilizing vs destabilizing) DIV_NEG (blue) and DIV_POS (red);
                  "excluded / unstable" HATCH_RED, used sparingly.
Data: figure scripts read only files under ./data (copied from the archived production results; ./data/SOURCES.json
maps each file to its original path and SHA-256), so the folder is self-contained.
"""
from __future__ import annotations

import csv
import json
import math
import os
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

HERE = Path(__file__).resolve().parent
DATA = HERE / "data"
OUT = HERE / "out"

# Paper folders exist only inside the research tree (ROOT/06_paper_draft/versions/v12/...). In the released package
# the figures go to ./out, or to the folders listed in the environment variable DNEC_FIG_OUT (separated by ';').
_ROOT = HERE.parents[2] if len(HERE.parents) > 2 else HERE
_PAPERS = _ROOT / "06_paper_draft" / "versions" / "v12"
PAPER_DIRS = {"prd": _PAPERS / "PRD" / "figures", "prl": _PAPERS / "PRL" / "figures"}

SINGLE = 3.375
DOUBLE = 7.0

# Validated categorical colours (all pairs pass the protan/deutan separation test on white).
ORANGE = "#eb6834"
BLUE = "#2a78d6"
AQUA = "#1baf7a"
RAMP = ["#86b6ef", "#3987e5", "#1c5cab", "#0d366b"]  # ordinal blue, light -> dark
DIV_NEG, DIV_MID, DIV_POS = "#2a78d6", "#f0efec", "#e34948"
INK = "#0b0b0b"
INK2 = "#52514e"
MUTED = "#898781"
HAIR = "#c3c2b7"
SURFACE = "#ffffff"
GREY_FILL = "#e1e0d9"
GREY_FILL2 = "#f0efec"
AQUA_FILL = "#c9eedf"
HATCH_RED = "#e34948"

FS_MIN = 7.0


def use() -> None:
    plt.rcParams.update({
        "font.family": "STIXGeneral",
        "mathtext.fontset": "stix",
        "font.size": 8.5,
        "axes.labelsize": 8.5,
        "axes.titlesize": 8.5,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "legend.fontsize": 7.5,
        "axes.linewidth": 0.6,
        "axes.edgecolor": INK2,
        "axes.labelcolor": INK,
        "xtick.color": INK2,
        "ytick.color": INK2,
        "xtick.major.width": 0.6,
        "ytick.major.width": 0.6,
        "xtick.minor.width": 0.4,
        "ytick.minor.width": 0.4,
        "xtick.major.size": 3,
        "ytick.major.size": 3,
        "xtick.minor.size": 1.6,
        "ytick.minor.size": 1.6,
        "xtick.direction": "in",
        "ytick.direction": "in",
        "xtick.top": True,
        "ytick.right": True,
        "lines.linewidth": 1.2,
        "lines.markersize": 4,
        "legend.frameon": False,
        "legend.handlelength": 1.8,
        "savefig.dpi": 600,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "figure.dpi": 150,
    })


def panel_label(ax, text: str, x: float = 0.02, y: float = 0.97) -> None:
    ax.text(x, y, text, transform=ax.transAxes, ha="left", va="top", fontsize=8.5, fontweight="bold", color=INK)


def load_json(rel: str):
    return json.loads((DATA / rel).read_text(encoding="utf-8"))


def load_csv(rel: str) -> list[dict]:
    with open(DATA / rel, newline="", encoding="utf-8") as fh:
        return list(csv.DictReader(fh))


def check_fontsizes(fig, fs_min: float = FS_MIN) -> list[str]:
    """Return the visible texts set below fs_min (tick exponents rendered by mathtext are reported as well)."""
    small = []
    for t in fig.findobj(matplotlib.text.Text):
        if t.get_visible() and t.get_text().strip() and t.get_fontsize() < fs_min - 1e-6:
            small.append(f"{t.get_text()[:30]!r} {t.get_fontsize():.1f} pt")
    return small


def _out_dirs(papers) -> list[Path]:
    dirs = [OUT]
    env = os.environ.get("DNEC_FIG_OUT")
    if env:
        dirs += [Path(p) for p in env.split(";") if p.strip()]
    for key in papers:
        d = PAPER_DIRS[key]
        if d.parent.exists():
            dirs.append(d)
    return dirs


def save(fig, name: str, width: float | None = None, papers=("prd",)) -> list[Path]:
    """Write name.pdf (vector) and name.png (300 dpi preview) to ./out and to the paper folders in `papers`.

    If `width` (inches) is given, the figure width is iterated so that the tight bounding box equals the column
    width while the lettering keeps its design size. Raises if any text is below FS_MIN.
    """
    small = check_fontsizes(fig)
    if small:
        raise ValueError(f"{name}: text below {FS_MIN} pt: {small}")
    if width is not None:
        for _ in range(8):
            fig.canvas.draw()
            bb = fig.get_tightbbox(fig.canvas.get_renderer())
            w, h = fig.get_size_inches()
            if abs(bb.width - width) < 0.005:
                break
            fig.set_size_inches(w + (width - bb.width), h)
    written = []
    for d in _out_dirs(papers):
        d.mkdir(parents=True, exist_ok=True)
        pdf = d / f"{name}.pdf"
        # deterministic PDF (R18): no creation date, so a rebuild is byte-identical
        fig.savefig(pdf, bbox_inches="tight", pad_inches=0.02, metadata={"CreationDate": None})
        fig.savefig(d / f"{name}.png", bbox_inches="tight", pad_inches=0.02, dpi=300)
        written.append(pdf)
    plt.close(fig)
    return written


==> anc/numbers/make_numbers_c170.py <==
"""Generate numbers_c170.tex for the restructured PRL from the C170 and C171 result files (single source of the new
numbers; the published numbers.tex of the code release v1.0.0 is not touched).

Every macro is computed from the archived outputs in results/ and printed
with the source and the unrounded value as a comment.  Usage:
    python -I -B make_numbers_c170.py [--out <PRL folder>]      (default: print only)
"""
import argparse
import csv
import json
import math
import os
from pathlib import Path

HERE = Path(__file__).resolve().parent
RES = HERE.parent / "results"  # [supplement] results of this supplement
C170 = RES / "C170"
C171 = RES / "C171"
# code release v1.0.0 (read only): the Table I composite used for the model error of the static threshold
REL = Path(os.environ.get("DNEC_RELEASE", str(HERE.parents[2] / "08_release" / "v12_code_data")))


def pow10_bound(x):
    """smallest power of ten above |x|, as a TeX string (e.g. 6.9e-12 -> 10^{-11})"""
    return "10^{%d}" % math.ceil(math.log10(abs(x)))


def rcsv(p):
    with open(p, encoding="utf-8") as fh:
        return list(csv.DictReader([ln for ln in fh if not ln.startswith("#")]))


def rjson(p):
    return json.loads(Path(p).read_text(encoding="utf-8"))


def fmt(x, nd):
    s = f"{x:.{nd}f}"
    return s.replace("-", "-")


def build():
    m = {}  # name -> (tex value, unrounded, source)
    res = rjson(C170 / "C170_results.json")
    s1 = rjson(C170 / "S1" / "C170_S1_summary.json")
    A = s1["boxes"]["A"]
    fw = A["fits"]["window_lam_m0p018_m0p007"]["two_param"]
    a, b, rms = fw["a"], fw["b"], fw["rms"]
    lo, hi = -0.018, -0.007
    m["aFitA"] = (fmt(a, 3), a, "C170 S1 box A fit window [-0.018,-0.007] two_param.a")
    m["bFitA"] = (fmt(b, 3), b, "C170 S1 box A fit window two_param.b")
    m["resFitA"] = (fmt(rms, 2), rms, "C170 S1 box A fit window two_param.rms (ln Gamma)")
    m["lamFitLo"] = (fmt(lo, 3), lo, "fit window lower end (lambda)")
    m["lamFitHi"] = (fmt(hi, 3), hi, "fit window upper end (lambda)")
    m["sigEffA"] = (fmt(b / (2 * math.pi * math.sqrt(2) / 3), 2), b / (2 * math.pi * math.sqrt(2) / 3),
                    "b / (2 pi sqrt2 / 3)")
    lc = rcsv(C170 / "S1" / "C170_S1_lambda_c_N.csv")

    def lcv(box, P, N):
        return float([r for r in lc if r["box"] == box and r["P"] == P and r["N"] == N][0]["lambda_c"])
    dev = {}
    for N in ("100", "300", "1000", "10000", "100000"):
        cf = -(b / (a + math.log(float(N) / math.log(2)))) ** 2
        dev[N] = cf / lcv("A", "0.5", N) - 1
    small = max(abs(dev[N]) for N in ("100", "300", "1000", "10000"))
    m["closedAccSmall"] = (f"{math.ceil(small * 1000 - 1e-9) / 10:.1f}\\%", small,
                           "max |closed/direct-1|, N=1e2..1e4, box A, P=1/2 (rounded up)")
    m["closedAccLarge"] = (f"{math.ceil(abs(dev['100000']) * 1000 - 1e-9) / 10:.1f}\\%", dev["100000"],
                           "|closed/direct-1| at N=1e5 (rounded up)")
    for name, box, N in (("lcAhundred", "A", "100"), ("lcAthree", "A", "300"), ("lcAtenk", "A", "10000"),
                         ("lcBthree", "B", "300"), ("lcCthree", "C", "300"), ("lcDthree", "D", "300"),
                         ("lcEthree", "E", "300")):
        v = lcv(box, "0.5", N)
        m[name] = (fmt(v, 4), v, f"C170 S1 lambda_c box {box}, P=1/2, N={N}")
    m["lamTop"] = (fmt(A["narrow_range"]["lam"][0], 3), A["narrow_range"]["lam"][0],
                   "C170 S1 box A narrow-resonance range, lower end")
    # model error of the static threshold: zero-mode-model row of Table I (no inflation scale, no w0), converted with
    # |d lambda(mu_b)/d m_t| = 0.00659/GeV (the factor of lamcErrUp/Dn in numbers.tex)
    t1 = rjson(REL / "higgs" / "09_claims" / "expected" / "w" / "claims_run05" / "run01" / "table1_rebuild.json")
    up_gev, dn_gev = t1["composite"]["plus_no_vi"]["0.5"], t1["composite"]["minus_no_vi"]["0.5"]
    dl = 0.00659
    m["lcAthreeErrUp"] = (fmt(dn_gev * dl, 4), dn_gev * dl, "table1_rebuild composite minus_no_vi(0.5) x 0.00659 (m_c down = lambda_c up)")
    m["lcAthreeErrDn"] = (fmt(up_gev * dl, 4), up_gev * dl, "table1_rebuild composite plus_no_vi(0.5) x 0.00659")
    win = [p for p in A["table"] if -0.018 - 1e-9 <= p["lam"] <= -0.007 + 1e-9 and p["status"] in ("ok", "ok_broad")]
    e_lo, e_hi = min(-p["eps_minus_Utop"] for p in win), max(-p["eps_minus_Utop"] for p in win)
    s_lo, s_hi = min(p["S_wkb"] for p in win), max(p["S_wkb"] for p in win)
    m["topGapLo"] = (fmt(e_lo, 1), e_lo, "C170 S1 box A: U_top - eps, min over the fit window")
    m["topGapHi"] = (fmt(e_hi, 1), e_hi, "C170 S1 box A: U_top - eps, max over the fit window")
    m["SwkbLo"] = (f"{math.floor(s_lo):d}", s_lo, "C170 S1 box A: WKB exponent across the barrier, min over the fit window")
    m["SwkbHi"] = (f"{math.ceil(s_hi):d}", s_hi, "C170 S1 box A: WKB exponent, max over the fit window")
    ne = A["N_eff"]["P=0.5"]
    m["NeffHalf"] = (f"{round(ne['N_eff'], -1):.0f}", ne["N_eff"], "C170 S1 box A N_eff at P=1/2 (hazard lam_c)")
    m["NeffRatio"] = (fmt(ne["N_eff_over_eta"], 2), ne["N_eff_over_eta"], "N_eff / eta_inf")
    nsr = {r["box"]: float(r["Nstar"]) for r in rcsv(C170 / "S1" / "C170_S1_lambdaSM_Nstar.csv") if r["m_t"] == "172.6"}
    m["NstarA"] = (f"{nsr['A']:.0f}", nsr["A"], "C170 S1 N* = ln2/Gamma(lambda_SM), box A, m_t 172.6")
    m["NstarD"] = (f"{round(nsr['D'], -1):.0f}", nsr["D"], "C170 S1 N*, box D (10 mu_b)")
    m["NstarE"] = (f"{nsr['E'] / 1e5:.1f}\\times10^5", nsr["E"], "C170 S1 N*, box E (mu_b/1000)")
    cv = rjson(C170 / "S2" / "C170_S2_curves.json")
    zps = [v["dzp_dr"] for v in cv["slopes"]["1.00"].values()]
    red = [-v["ddV_dr"] / v["dzp_dr"] for v in cv["slopes"]["1.00"].values()]
    m["zpSlopeLo"] = (fmt(min(zps), 1), min(zps), "C170 S2 d(zero-point)/dr at kappa=1, r=1..5, min")
    m["zpSlopeHi"] = (fmt(max(zps), 1), max(zps), "C170 S2 d(zero-point)/dr at kappa=1, r=1..5, max")
    m["dVredLo"] = (f"{round(min(red) * 100):d}\\%", min(red), "C170 S2 slope reduction by dV at r=1..5, min")
    m["dVredHi"] = (f"{round(max(red) * 100):d}\\%", max(red), "C170 S2 slope reduction by dV at r=1..5, max")
    kv = res["S2"]["kappa1_vs_final_model"]["2D_Gdmcs_kappa1"]["dlam_c_vs_final"]
    m["crossShiftLc"] = (fmt(-kv, 4), -kv, "C170 S2: lambda_c(300) final model minus 2D_Gdmcs kappa=1 (cross terms)")
    s0reg = res["S0"]["regression"]
    gen = max(abs(v["generic_seed"]["rel_gamma"]) for v in s0reg.values()
              if isinstance(v, dict) and isinstance(v.get("generic_seed"), dict) and "rel_gamma" in v["generic_seed"])
    m["SzeroGeneric"] = (pow10_bound(gen), gen, "C170 S0: max relative width difference with generic seeds (bound)")
    # static vs hazard threshold at mu_b, N = eta_inf (archived run05 u = 0 widths)
    rows = res["S0"]["static_threshold_archived_u0"]["rows"]
    sh = [rows[k]["shallower_by"] for k in ("P1=0.9", "P1=0.5", "P1=0.1")]
    m["staticHazardDiff"] = (f"{min(sh):.4f}\\text{{--}}{max(sh):.4f}".replace("0.0003\\text{--}0.0004", "0.0003\\text{--}0.0004"),
                             sh, "C170 S0 static threshold shallower than hazard threshold (P1 = 0.9/0.5/0.1)")
    # kappa scan (2D model with the transported DMC shape, no cross terms)
    bd = res["S2"]["boundaries"]["2D_Gdmcs"]
    k0 = bd["kappa_thr_N300_P05"]["kappa"]
    m["kappaZero"] = (fmt(k0, 2), k0, "C170 S2 kappa at which lambda_c(N=300, P=1/2) -> 0- (2D_Gdmcs)")
    st = bd["lambda0_status"]
    ka, kb = bd["kappa_min_bracket"]
    da = st[f"{ka:.4f}"]["eps1D_minus_Utop"]
    db = st[f"{kb:.4f}"]["eps1D_minus_Utop"]
    kmin = ka + (kb - ka) * da / (da - db)
    m["kappaMin"] = (fmt(kmin, 2), kmin, "C170 S2 kappa below which no narrow resonance exists at any lambda <= 0")
    kap = [r for r in rcsv(C170 / "S2" / "C170_S2_lambda_c_kappa.csv") if r["model"] == "2D_Gdmcs" and r["lambda_c_N300_P05"]]
    pts = sorted((float(r["kappa"]), float(r["lambda_c_N300_P05"])) for r in kap)
    for kk in ("0.75", "1.0", "1.5"):
        v = [l for k, l in pts if abs(k - float(kk)) < 1e-9][0]
        m["lcKappa" + {"0.75": "ThreeQ", "1.0": "One", "1.5": "OneHalf"}[kk]] = (fmt(v, 4), v, f"C170 S2 lambda_c kappa={kk}")
    # coupling scans (final model, all sectors), P = 1/2, N = 300
    sc = rcsv(C170 / "S3" / "C170_S3_coupling_scan.csv")
    for g, name in (("g2", "lcSthirtyGtwo"), ("gY", "lcSthirtyGY"), ("yt", "lcSthirtyYt")):
        base = float([r for r in sc if r["coupling"] == g and r["P"] == "P=0.5" and float(r["s"]) == 1.0][0]["lambda_c"])
        devs = [abs(float(r["lambda_c"]) / base - 1) for r in sc if r["coupling"] == g and r["P"] == "P=0.5"]
        m[name] = (f"{round(max(devs) * 100):d}\\%", max(devs), f"C170 S3 max |lambda_c/lambda_c(1)-1| over s=0.7..1.3, {g}")
    # C171 abelian Higgs model (exact two-dimensional zero-mode problem)
    r171 = rjson(C171 / "C171_results.json")
    t = r171["table"]
    lo = min(t, key=lambda r: r["Lam"])
    hi = max(t, key=lambda r: r["Lam"])
    m["abelLamMin"] = (fmt(lo["Lam"], 0), lo["Lam"], "C171 most negative Lambda = lambda/e^2")
    m["abelLamMax"] = (fmt(hi["Lam"], 4), hi["Lam"], "C171 least negative Lambda")
    m["abelSlopeLo"] = (fmt(lo["b_exact"], 1), lo["b_exact"], "C171 local exponent b at the most negative Lambda")
    m["abelSlopeHi"] = (fmt(hi["b_exact"], 1), hi["b_exact"], "C171 local exponent b at the least negative Lambda")
    m["abelSlopeWKB"] = (fmt(math.pi * math.sqrt(2), 2), math.pi * math.sqrt(2), "deep-well WKB exponent 2.962 x 3/2")
    ratios = [1 / r["ratio_exact_BO"] for r in t]
    m["abelBOdev"] = (f"{math.ceil(max(abs(x - 1) for x in ratios) * 10 - 1e-9) * 10:d}\\%",
                      [min(ratios), max(ratios)], "C171 Gamma_BO/Gamma_exact range, max deviation (rounded up)")
    capb = [abs(c["rel_diff_G1"]) for c in r171["cap"] if c["name"].endswith("_b")]
    m["abelCAP"] = (pow10_bound(max(capb)), max(capb), "C171 CAP (setting b) vs ECS, max relative width difference (bound)")
    lc171 = [x for x in r171["thresholds"] if x["N"] == 300][0]
    m["abelLamcThree"] = (fmt(lc171["Lam_c_exact"], 3), lc171["Lam_c_exact"], "C171 Lambda_c(N=300) = lambda_c/e^2")
    # thresholds at the SM-like slope sigma_0 = 3e/2 = 1.31 (e = 0.873)
    ge = r171["thresholds_general_e"]
    row = None
    if isinstance(ge, dict):
        for k, v in ge.items():
            if isinstance(v, (list, dict)) and abs(float(k) - 0.8733) < 2e-3 if _isnum(k) else False:
                row = v
    if row is None and isinstance(ge, list):
        row = [x for x in ge if abs(x.get("e", 0) - 0.8733) < 2e-3]
    lam_sm300 = None
    for x in (row if isinstance(row, list) else (row.values() if isinstance(row, dict) else [])):
        if isinstance(x, dict) and x.get("N") == 300:
            lam_sm300 = x.get("lambda_c", x.get("lam_c"))
    if lam_sm300 is not None:
        m["abelLamcSM"] = (fmt(lam_sm300, 3), lam_sm300, "C171 lambda_c(N=300) at e = 0.873 (sigma_0 = 1.31)")
    hol = [r["holonomy"]["e=0.873333|ew|>pi"] for r in t if isinstance(r.get("holonomy"), dict)
           and "e=0.873333|ew|>pi" in r["holonomy"]]
    hmax = max(hol)
    m["abelHolonomy"] = (f"{math.ceil(hmax * 1e4 - 1e-9):d}\\times10^{{-4}}", hmax,
                         "C171 max probability in the well beyond |e w| = pi at e = 0.873 (rounded up)")
    return m, {}


def _isnum(s):
    try:
        float(s)
        return True
    except (TypeError, ValueError):
        return False


def tex(m):
    lines = ["% numbers_c170.tex -- generated by 04_calculations/code/20261019_prl_independence/make_numbers_c170.py",
             "% from 04_calculations/results/20261019_prl_independence/{C170,C171}; do not edit by hand.",
             "% Static box (no gravity), gauge zero-mode strength kappa, coupling scans; abelian Higgs check."]
    for k, (v, raw, src) in m.items():
        lines.append(f"\\providecommand{{\\{k}}}{{{v}}}% {src}; value {raw}")
    return "\n".join(lines) + "\n"


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--out", type=Path)
    args = ap.parse_args()
    m, bl = build()
    out = tex(m)
    print(out)
    if bl:
        print("% C171 local slopes available for", len(bl), "Lambda values")
    if args.out:
        (args.out / "numbers_c170.tex").write_text(out, encoding="utf-8")
        print("written", args.out / "numbers_c170.tex")


if __name__ == "__main__":
    main()


==> anc/results/C170/C170_results.json <==
{
 "meta": {
  "task": "static boxes A-E (mu_b, mu_b/10, mu_b/100, 10 mu_b, mu_b/1000); lambda_SM and N* per box; lambda_SM(mu) grid",
  "run": "C170",
  "date": "2026-10-19",
  "code": "c170/ (production modules copied unchanged from the code release v1.0.0: higgs/zmlib, higgs/04_cross_terms C149_direct4/5, C149_coulomb)",
  "work_tree": "<C170_OUT>/work",
  "environment": {
   "python": "3.12.13",
   "numpy": "2.5.1",
   "platform": "Windows-11-10.0.26200-SP0",
   "processor": "Intel64 Family 6 Model 204 Stepping 2, GenuineIntel",
   "cpu_count": 16
  },
  "units": "L = 1: energies eps, widths Gamma in 1/L; lambda, g2, gY, y_t, g3 MS-bar at mu = 1/L; mu in GeV",
  "setting": "static flat three-torus of fixed edge L (Minkowski time, no gravity, no turning point), AAA fermions, SM couplings at mu = 1/L, held for T = N L: P = exp(-Gamma N)",
  "model": "run05 production model (PRL centre): 2D (r, |w|) model with conditional-Gaussian SU(2)xU(1) zero modes, DMC shape correction, one-loop MC finite-volume matching (mu = 1/L), complete cross-term set; numerics FAST (N, Smax, h, Rout) = (24, 12, 0.004, 16), window (0.02, 0.0015), box check (28, 14)",
  "definitions": {
   "lambda_c": "Gamma(lambda_c) N = -ln P at fixed (g2, gY, y_t, g3) of the box",
   "x": "|lambda|^(-1/2)",
   "status_point": "ok / ok_broad = narrow resonance (see README); above_top, no_level, no_barrier = none",
   "status_threshold": "interpolated (inside the computed narrow range), extrapolated (linear in x beyond the range, extrap_dx given), beyond_narrow (target width larger than every narrow width: the level reaches the barrier top first; not a valid threshold)",
   "N_eff": "static duration of box A that reproduces the run05 hazard threshold: N_eff = -ln P / Gamma_A(lambda_c^hazard)",
   "Nstar": "ln 2 / Gamma(lambda_SM): duration after which the SM zero mode of that box survives with P = 1/2"
  }
 },
 "S0": {
  "stage_record": {
   "r1/higgs_survival/run02_stage3/S3_prop.json": {
    "source": "08_release/v12_code_data/higgs/data/r1/higgs_survival/run02_stage3/S3_prop.json",
    "sha256": "c765f498f449e909e19c339dfe25f5268f10c25d14b3d0c822ce093a4851eb17",
    "sha256_source": "c765f498f449e909e19c339dfe25f5268f10c25d14b3d0c822ce093a4851eb17"
   },
   "r2/higgs_beyond_bo/run01/C140_profile_v11.npz": {
    "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_profile_v11.npz",
    "sha256": "3f87a971505286cdb0b5d702fa5c0bcee01842cdc2303a387e38d8612933488e",
    "sha256_source": "3f87a971505286cdb0b5d702fa5c0bcee01842cdc2303a387e38d8612933488e"
   },
   "r2/higgs_beyond_bo/run01/C140_summary.json": {
    "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_summary.json",
    "sha256": "8490229ae8c2350dbad019e6b581f1b2532ff820d64b4b3c00b8703d906101e4",
    "sha256_source": "8490229ae8c2350dbad019e6b581f1b2532ff820d64b4b3c00b8703d906101e4"
   },
   "r2/higgs_beyond_bo/run01/C140_prep.json": {
    "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_prep.json",
    "sha256": "d172f7f59d644a08e55f1603f370bbd303152b6a29ba20070a28b4aad1746729",
    "sha256_source": "d172f7f59d644a08e55f1603f370bbd303152b6a29ba20070a28b4aad1746729"
   },
   "r2/higgs_matching/run01/C138_summary.json": {
    "source": "08_release/v12_code_data/higgs/02_finite_volume_matching/expected/r2/higgs_matching/run01/C138_summary.json",
    "sha256": "948cb2215ec950291055070978b2b80955111eec5419bddda2e1615dc6cdc6aa",
    "sha256_source": "948cb2215ec950291055070978b2b80955111eec5419bddda2e1615dc6cdc6aa"
   },
   "r2/higgs_final/run01/C144_ueff.json": {
    "source": "08_release/v12_code_data/higgs/data/r2/higgs_final/run01/C144_ueff.json",
    "sha256": "18bac2df9ad88be4eb831282673bd3ed324a25ce78e3a43446d705c28942fb11",
    "sha256_source": "18bac2df9ad88be4eb831282673bd3ed324a25ce78e3a43446d705c28942fb11"
   },
   "r2/higgs_final/run01/C144_hazard.json": {
    "source": "08_release/v12_code_data/higgs/data/r2/higgs_final/run01/C144_hazard.json",
    "sha256": "dcf5015e27ec86b465387ce00c3da67d8d51c28897649d68b045c5ce3dda2e17",
    "sha256_source": "dcf5015e27ec86b465387ce00c3da67d8d51c28897649d68b045c5ce3dda2e17"
   },
   "r2/higgs_final/run01/hazard": {
    "source": "08_release/v12_code_data/higgs/data/r2/higgs_final/run01/hazard",
    "n_files": 3
   },
   "r3/twod_direct_sm/run02/C150_summary.json": {
    "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/C150_summary.json",
    "sha256": "528cb0e21a4b28c66ce0bde1d47c36b44ff55e98c343cd04957a0a8570cda734",
    "sha256_source": "528cb0e21a4b28c66ce0bde1d47c36b44ff55e98c343cd04957a0a8570cda734"
   },
   "r3/twod_direct_sm/run02/shards2d": {
    "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/shards2d",
    "n_files": 22
   },
   "r3/holonomy_cross/run04/C149_top_chiral.json": {
    "source": "08_release/v12_code_data/higgs/04_cross_terms/expected/r3/holonomy_cross/run04/C149_top_chiral.json",
    "sha256": "5063f01fc19bdff137f70d92b8f292fb40e8437e8ff6a1dc925192cd080d4b7d",
    "sha256_source": "5063f01fc19bdff137f70d92b8f292fb40e8437e8ff6a1dc925192cd080d4b7d"
   },
   "r3/holonomy_cross/run04/C149_run04_summary.json": {
    "source": "08_release/v12_code_data/higgs/04_cross_terms/expected/r3/holonomy_cross/run04/C149_run04_summary.json",
    "sha256": "40d8d2943fb6fbe7a833257f6223ef2c69c85c4bfe7e3320d59acf2fe04150bc",
    "sha256_source": "40d8d2943fb6fbe7a833257f6223ef2c69c85c4bfe7e3320d59acf2fe04150bc"
   },
   "archive/r3/holonomy_cross/run05": {
    "source": "08_release/v12_code_data/higgs/04_cross_terms/expected/r3/holonomy_cross/run05",
    "n_files": 26
   },
   "archive/r3/twod_direct_sm/run02/shards2d": {
    "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/shards2d",
    "n_files": 22
   }
  },
  "archived_cfg": {
   "N": 24,
   "Smax": 12.0,
   "h": 0.004,
   "Rout": 16.0,
   "order": 2
  },
  "archived_window": [
   0.02,
   0.0015
  ],
  "mu_b_GeV": 3372576177285318.5,
  "couplings_vs_archive_u0": {
   "172.6": {
    "g2": {
     "sm_provider": 0.5277592747786892,
     "archived": 0.5277592747786892,
     "diff": 0.0
    },
    "gY": {
     "sm_provider": 0.44276974592467144,
     "archived": 0.44276974592467144,
     "diff": 0.0
    },
    "yt": {
     "sm_provider": 0.4278266952812331,
     "archived": 0.4278266952812331,
     "diff": 0.0
    },
    "lam": {
     "sm_provider": -0.009774142178602658,
     "archived": -0.009774142178602658,
     "diff": 0.0
    },
    "g3": {
     "sm_provider": 0.5356535187790514,
     "archived": 0.5356535187790514,
     "diff": 0.0
    }
   },
   "173.0": {
    "g2": {
     "sm_provider": 0.5277737736231006,
     "archived": 0.5277737736231006,
     "diff": 0.0
    },
    "gY": {
     "sm_provider": 0.4428429242141837,
     "archived": 0.4428429242141837,
     "diff": 0.0
    },
    "yt": {
     "sm_provider": 0.42993974972715726,
     "archived": 0.42993974972715726,
     "diff": 0.0
    },
    "lam": {
     "sm_provider": -0.012409480879754686,
     "archived": -0.012409480879754686,
     "diff": 0.0
    },
    "g3": {
     "sm_provider": 0.5356508369452606,
     "archived": 0.5356508369452606,
     "diff": 0.0
    }
   }
  },
  "regression": {
   "u0_mt172.6": {
    "archived": {
     "eps": 4.330514939682578,
     "gamma": 0.0007147016111909779,
     "center": 4.32982083508064,
     "Emin": 4.33082083508064
    },
    "prod_seed": {
     "center": 4.32982083508064,
     "gim": 0.0007554662533708123,
     "center_minus_archived": 0.0,
     "eps": 4.330514939682578,
     "gamma": 0.0007147016111909779,
     "Emin": 4.33082083508064,
     "flags": [],
     "rel_gamma": 0.0,
     "d_eps": 0.0,
     "box_dE": 5.638080114343081e-08,
     "barrier": {
      "has_well": true,
      "r_well": 1.1340000000000001,
      "U_well": 3.669948719904224,
      "has_barrier": true,
      "r_top": 4.346,
      "U_top": 4.966576432328328,
      "height": 1.2966277124241037,
      "E_minus_Utop": -0.6360614926457497,
      "S_wkb": 5.466040456993063,
      "r_in": 2.574,
      "r_out": 5.6899999999999995,
      "r_out_at_end": false
     },
     "root1d": {
      "E": [
       4.326414981766015,
       -0.0003529741779046704
      ],
      "eps": 4.326414981766015,
      "gamma": 0.0007059483558093408,
      "resid": 2.4141855472501643e-09
     },
     "status": "ok",
     "time_s": 12.311808347702026,
     "info": {
      "profile": {
       "file": "prof_b661d0d9f90dfc85.npz",
       "g2z": 0.5277592747786892,
       "gYz": 0.44276974592467144,
       "chk_Et": 1.7763568394002505e-14,
       "maxdec": 8.055671258402062e-28,
       "min_hess_eig": 0.31527888504850154,
       "t_prof": 0.9470915794372559
      },
      "newton_grad_max_r_gt_0p05": 8.881784197001252e-09,
      "ext_r4": {
       "H11": 0.0014984688779435126,
       "H33": 0.0015625559308286054,
       "Hww": 0.0009869232891014392,
       "H3w": 0.0016930061693528633
      },
      "t_cross": 2.956207275390625,
      "nonfinite_model": false
     }
    },
    "generic_seed": {
     "seed": {
      "center": 4.326414981765925,
      "gim": 0.0007059483558109852,
      "src": "1D+shift"
     },
     "eps": 4.330514939683237,
     "gamma": 0.0007147016111860527,
     "flags": [],
     "status": "ok",
     "rel_gamma": -6.891265336150809e-12,
     "d_eps": 6.590283874174929e-13,
     "time_s": 10.890446186065674
    }
   },
   "u0_mt173.0": {
    "archived": {
     "eps": 4.32219641772674,
     "gamma": 0.0031133157374999576,
     "center": 4.321624900956011,
     "Emin": 4.322624900956011
    },
    "prod_seed": {
     "center": 4.321624900956011,
     "gim": 0.0032632493512306042,
     "center_minus_archived": 0.0,
     "eps": 4.32219641772674,
     "gamma": 0.0031133157374999576,
     "Emin": 4.322624900956011,
     "flags": [],
     "rel_gamma": 0.0,
     "d_eps": 0.0,
     "box_dE": 5.473568127327932e-08,
     "barrier": {
      "has_well": true,
      "r_well": 1.1340000000000001,
      "U_well": 3.671765891164235,
      "has_barrier": true,
      "r_top": 4.046,
      "U_top": 4.800995490231948,
      "height": 1.1292295990677128,
      "E_minus_Utop": -0.4787990725052076,
      "S_wkb": 3.9555289709995844,
      "r_in": 2.586,
      "r_out": 5.178,
      "r_out_at_end": false
     },
     "root1d": {
      "E": [
       4.318101537895438,
       -0.0015403150241809066
      ],
      "eps": 4.318101537895438,
      "gamma": 0.0030806300483618133,
      "resid": 6.805940532055823e-09
     },
     "status": "ok",
     "time_s": 11.774075031280518,
     "info": {
      "profile": {
       "file": "prof_f198fd2235a47e30.npz",
       "g2z": 0.5277737736231006,
       "gYz": 0.4428429242141837,
       "chk_Et": 1.7763568394002505e-14,
       "maxdec": 7.56584175606993e-28,
       "min_hess_eig": 0.31525730184675105,
       "t_prof": 1.0135700702667236
      },
      "newton_grad_max_r_gt_0p05": 6.6613381477509384e-09,
      "ext_r4": {
       "H11": 0.0014222905702515301,
       "H33": 0.001488226516238106,
       "Hww": 0.00092760424987916,
       "H3w": 0.0016280286584322522
      },
      "t_cross": 2.447632074356079,
      "nonfinite_model": false
     }
    },
    "generic_seed": {
     "seed": {
      "center": 4.318101537895624,
      "gim": 0.0030806300483724514,
      "src": "1D+shift"
     },
     "eps": 4.322196417726695,
     "gamma": 0.003113315737499986,
     "flags": [],
     "status": "ok",
     "rel_gamma": 9.103828801926284e-15,
     "d_eps": -4.529709940470639e-14,
     "time_s": 10.830162763595581
    }
   },
   "u5_mt172.6": {
    "archived": {
     "eps": 4.3806665410049215,
     "gamma": 6.325289691180266e-05,
     "center": 4.394672764524334,
     "Emin": 4.380672764524334
    },
    "prod_seed": {
     "center": 4.394672764524334,
     "gim": 6.686575968488057e-05,
     "center_minus_archived": 0.0,
     "eps": 4.3806665410049215,
     "gamma": 6.325289691180266e-05,
     "Emin": 4.380672764524334,
     "flags": [],
     "rel_gamma": 0.0,
     "d_eps": 0.0,
     "box_dE": 5.0966085666663844e-08,
     "barrier": {
      "has_well": true,
      "r_well": 1.1260000000000001,
      "U_well": 3.6989814701928614,
      "has_barrier": true,
      "r_top": 4.7299999999999995,
      "U_top": 5.280722397639095,
      "height": 1.5817409274462335,
      "E_minus_Utop": -0.9000558566341734,
      "S_wkb": 7.942138422495195,
      "r_in": 2.538,
      "r_out": 6.354,
      "r_out_at_end": false
     },
     "root1d": {
      "E": [
       4.376724550561095,
       -3.1214256010010774e-05
      ],
      "eps": 4.376724550561095,
      "gamma": 6.242851202002155e-05,
      "resid": 3.665370658756655e-08
     },
     "status": "ok",
     "time_s": 11.625657796859741,
     "info": {
      "profile": {
       "file": "prof_c7e63a0114b2d8f2.npz",
       "g2z": 0.5418727299101729,
       "gYz": 0.42615599890998423,
       "chk_Et": 1.4210854715202004e-14,
       "maxdec": 9.318923218257916e-28,
       "min_hess_eig": 0.3123863973745064,
       "t_prof": 0.9941039085388184
      },
      "newton_grad_max_r_gt_0p05": 6.6613381477509384e-09,
      "ext_r4": {
       "H11": 0.0007195870547434634,
       "H33": 0.0008652492004676001,
       "Hww": 0.00038037500738037416,
       "H3w": 0.000993590597108893
      },
      "t_cross": 2.419039011001587,
      "nonfinite_model": false
     }
    }
   }
  },
  "static_threshold_archived_u0": {
   "N": 299.83985498820107,
   "rows": {
    "P1=0.9": {
     "lam_c_static_x_spline": -0.008829275226299288,
     "lam_c_static_mt_spline": -0.008829361363806227,
     "mc_static": 172.45593549674464,
     "lam_c_hazard": -0.009133908342503662,
     "mc_hazard": 172.50241274299054,
     "shallower_by": 0.0003046331162043746,
     "shallower_by_mt_spline": 0.0003045469786974349,
     "I_over_Gamma0_eta": 0.784765085633364
    },
    "P1=0.5": {
     "lam_c_static_x_spline": -0.011779218960446066,
     "lam_c_static_mt_spline": -0.011778945450060606,
     "mc_static": 172.90454112493444,
     "lam_c_hazard": -0.012141512452939195,
     "mc_hazard": 172.95945013527066,
     "shallower_by": 0.00036229349249312925,
     "shallower_by_mt_spline": 0.00036256700287858913,
     "I_over_Gamma0_eta": 0.8398773775574346
    },
    "P1=0.1": {
     "lam_c_static_x_spline": -0.014769236326702309,
     "lam_c_static_mt_spline": -0.014769082020695254,
     "mc_static": 173.35587359115175,
     "lam_c_hazard": -0.015184854005126681,
     "mc_hazard": 173.4183604676886,
     "shallower_by": 0.0004156176784243723,
     "shallower_by_mt_spline": 0.00041577198443142754,
     "I_over_Gamma0_eta": 0.8772458527834726
    }
   },
   "note": "ln gamma(u=0) interpolated (cubic spline) over the 10 archived columns m_t = 172.0..173.8 against |lambda|^(-1/2) and against m_t"
  },
  "time_s": 57.579567193984985
 },
 "S1": {
  "definition": {
   "P": "survival probability exp(-Gamma N); Gamma = full width in units 1/L; N = T/L (static box held for T)",
   "lambda_c": "lambda at mu = 1/L with Gamma(lambda_c) N = -ln P at fixed (g2, gY, y_t, g3) of the box",
   "interpolation": "cubic spline of ln Gamma against x = |lambda|^(-1/2) through the narrow-resonance points (status ok / ok_broad); outside the computed range: linear extrapolation in x from the last three points (flag 'extrapolated', extrap_dx = distance in x)",
   "status": "see c170_core.classify"
  },
  "boxes": {
   "D": {
    "mu_GeV": 3.3725761772853184e+16,
    "mu_over_mu_b": 10.0,
    "couplings": {
     "g2": 0.521167002954339,
     "gY": 0.451740757746301,
     "yt": 0.4132856880670855,
     "lam": -0.0102778385424316,
     "g3": 0.5205455081540383
    },
    "n_points": 18,
    "n_good": 16,
    "narrow_range": {
     "x": [
      5.999999999976,
      18.000000000252
     ],
     "lam": [
      -0.027777777778000005,
      -0.0030864197529999996
     ]
    },
    "cease": {
     "last_narrow": {
      "lam": -0.027777777778000005,
      "x": 5.999999999976
     },
     "first_not_narrow": {
      "lam": -0.030245746692,
      "x": 5.749999999987781,
      "status": "above_top",
      "eps_minus_Utop": -0.01191651081895806,
      "Gamma": 0.097904518377573
     }
    },
    "thresholds": {
     "P=0.9": {
      "10": {
       "x_c": 8.086361820253083,
       "lam_c": -0.015293034228338555,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 9.011486691671717,
       "lam_c": -0.012314225683529694,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 9.951029309886684,
       "lam_c": -0.010098665545219022,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 10.769281750947938,
       "lam_c": -0.00862236734253844,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 11.638618689236237,
       "lam_c": -0.007382392308141023,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 13.258280555665113,
       "lam_c": -0.005688864509836722,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 14.84401211701919,
       "lam_c": -0.004538343873838417,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 16.41161944846137,
       "lam_c": -0.0037127621155489295,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.5": {
      "10": {
       "x_c": 6.17718795311761,
       "lam_c": -0.026207063946012816,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 7.357363922631504,
       "lam_c": -0.018473769612425903,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 8.449345878109837,
       "lam_c": -0.014007280413547667,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 9.344970522825946,
       "lam_c": -0.01145101881855812,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 10.266168519025237,
       "lam_c": -0.009488186708661365,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 11.936559695886944,
       "lam_c": -0.007018457127223219,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 13.54845306423528,
       "lam_c": -0.0054477927539606915,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 15.13018389174576,
       "lam_c": -0.00436829125422822,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.1": {
      "10": {
       "x_c": 4.87102453856237,
       "lam_c": -0.042146291365332905,
       "status": "beyond_narrow",
       "extrap_dx": -1.1289754614136296
      },
      "30": {
       "x_c": 6.054410219527797,
       "lam_c": -0.027280750462332033,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 7.360716169488421,
       "lam_c": -0.01845694664770367,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 8.362328913205424,
       "lam_c": -0.014300311869886851,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 9.347666980382005,
       "lam_c": -0.011444413377260881,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 11.077123418830796,
       "lam_c": -0.008149782357018385,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 12.713441956522594,
       "lam_c": -0.006186908751234032,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 14.308090292967014,
       "lam_c": -0.004884686048244968,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     }
    },
    "fits": {
     "all": {
      "two_param": {
       "a": 6.293724101224452,
       "b": 1.3502247945820924,
       "rms": 0.3066614344182299,
       "n": 16,
       "x_range": [
        5.999999999976,
        18.000000000252
       ]
      },
      "three_param": {
       "a": 2.046267361395145,
       "b": 0.3574098933265343,
       "p": 0.7011976188528869,
       "p_err": 0.016888075276413648,
       "rms": 0.08598788692453072
      }
     },
     "window_lam_m0p018_m0p007": {
      "two_param": {
       "a": 5.801258885512891,
       "b": 1.2781449204143676,
       "rms": 0.07003254802245104,
       "n": 8,
       "x_range": [
        7.4999999999531255,
        11.499999999975563
       ]
      },
      "three_param": {
       "a": 1.0868415210186726,
       "b": 0.18423240297842045,
       "p": 0.818822027835418,
       "p_err": 0.01640484268839079,
       "rms": 0.007866472168574853
      }
     }
    },
    "lam_SM": {
     "172.2": {
      "lam_SM": -0.007655570129838832,
      "x": 11.42907888732813,
      "Gamma_direct": 0.0001412776447408846,
      "eps_direct": 4.3200464876804405,
      "Gamma_interp_without_point": 0.00014123693888433214,
      "Nstar_ln2_over_Gamma": 4906.276444735733,
      "N_P0.9": 745.7691968964132
     },
     "172.6": {
      "lam_SM": -0.0102778385424316,
      "x": 9.8639100794795,
      "Gamma_direct": 0.0011815389017911645,
      "eps_direct": 4.31110737851876,
      "Gamma_interp_without_point": 0.0011814511604646026,
      "Nstar_ln2_over_Gamma": 586.647785789501,
      "N_P0.9": 89.17227820269316
     },
     "173.0": {
      "lam_SM": -0.01291560467952625,
      "x": 8.799188636142894,
      "Gamma_direct": 0.004558756611519266,
      "eps_direct": 4.300970452487156,
      "Gamma_interp_without_point": 0.0045592382684064075,
      "Nstar_ln2_over_Gamma": 152.0474198619138,
      "N_P0.9": 23.111678169349226
     }
    },
    "max_box_rel_gamma": 2.79453364226967e-07,
    "max_abs_ln_ratio_2D_1D": 0.021553635128888343,
    "duplicate_start_point": [
     {
      "lam": -0.0102778385424316,
      "rel_gamma": 0.0,
      "d_eps": 0.0
     }
    ],
    "table": [
     {
      "lam": -0.03305785124,
      "x": 5.4999999999725,
      "eps": 4.236007771068714,
      "Gamma": 0.11841823725118217,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.213953059185165,
      "r_top": 2.9739999999999998,
      "U_well": 3.668968038808643,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": 0.02205471188354835,
      "S_wkb": 0.0,
      "eps_1D": 4.231615446945134,
      "Gamma_1D": 0.11803529901616386,
      "box_rel_gamma": 1.0854601462106928e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 39.041717290878296
     },
     {
      "lam": -0.030245746692,
      "x": 5.749999999987781,
      "eps": 4.241835301277906,
      "Gamma": 0.097904518377573,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.253751812096864,
      "r_top": 3.058,
      "U_well": 3.6674334657118317,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -0.01191651081895806,
      "S_wkb": 0.0853775626556778,
      "eps_1D": 4.23749146482258,
      "Gamma_1D": 0.0975315879508278,
      "box_rel_gamma": 1.2855102737852064e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 32.04235553741455
     },
     {
      "lam": -0.027777777778,
      "x": 5.999999999976,
      "eps": 4.2478053479984075,
      "Gamma": 0.08023975451937915,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.293471754197064,
      "r_top": 3.138,
      "U_well": 3.6666192987277806,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.045666406198656695,
      "S_wkb": 0.33354986036437756,
      "eps_1D": 4.243503363739521,
      "Gamma_1D": 0.07988770858915781,
      "box_rel_gamma": 1.514599767826752e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 39.102121353149414
     },
     {
      "lam": -0.023668639053,
      "x": 6.500000000034937,
      "eps": 4.259765417954505,
      "Gamma": 0.05243352317358015,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.373081023773388,
      "r_top": 3.298,
      "U_well": 3.664613743365246,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.11331560581888311,
      "S_wkb": 0.8501447457309519,
      "eps_1D": 4.2555262300267955,
      "Gamma_1D": 0.05214212126945213,
      "box_rel_gamma": 2.014157010066242e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 33.38752865791321
     },
     {
      "lam": -0.017777777778,
      "x": 7.4999999999531255,
      "eps": 4.281176094525827,
      "Gamma": 0.01993887084975785,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.5306767809379345,
      "r_top": 3.606,
      "U_well": 3.661993852110154,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.24950068641210787,
      "S_wkb": 1.9608737794448077,
      "eps_1D": 4.276997429673854,
      "Gamma_1D": 0.019782205972776724,
      "box_rel_gamma": 2.79453364226967e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 34.75168013572693
     },
     {
      "lam": -0.01384083045,
      "x": 8.499999999946874,
      "eps": 4.297224050514723,
      "Gamma": 0.0065293003226794015,
      "status": "ok",
      "flags": [],
      "U_top": 4.6847918994818,
      "r_top": 3.8939999999999997,
      "U_well": 3.6602911116102925,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -0.38756784896707686,
      "S_wkb": 3.1688241685912044,
      "eps_1D": 4.293055018105845,
      "Gamma_1D": 0.006464463402680162,
      "box_rel_gamma": 2.729411099355872e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.861003398895264
     },
     {
      "lam": -0.012915604679526,
      "x": 8.79918863614298,
      "eps": 4.300970452487156,
      "Gamma": 0.004558756611519266,
      "status": "ok",
      "flags": [],
      "U_top": 4.730006946672289,
      "r_top": 3.9779999999999998,
      "U_well": 3.6596751941550982,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -0.4290364941851337,
      "S_wkb": 3.547155815635663,
      "eps_1D": 4.296800815891915,
      "Gamma_1D": 0.00451096199051017,
      "box_rel_gamma": 2.5270588555059703e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.22371196746826
     },
     {
      "lam": -0.01108033241,
      "x": 9.499999999988125,
      "eps": 4.308134703067096,
      "Gamma": 0.0018953163494708444,
      "status": "ok",
      "flags": [],
      "U_top": 4.834122609170924,
      "r_top": 4.17,
      "U_well": 3.6589309955621063,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -0.5259879061038282,
      "S_wkb": 4.458054829715778,
      "eps_1D": 4.303961053064037,
      "Gamma_1D": 0.0018731796899224577,
      "box_rel_gamma": 1.83898697381224e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.700644731521606
     },
     {
      "lam": -0.0102778385424316,
      "x": 9.8639100794795,
      "eps": 4.31110737851876,
      "Gamma": 0.0011815389017911645,
      "status": "ok",
      "flags": [],
      "U_top": 4.887168092900223,
      "r_top": 4.266,
      "U_well": 3.658625460889513,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -0.5760607143814624,
      "S_wkb": 4.943261040937328,
      "eps_1D": 4.306931702138417,
      "Gamma_1D": 0.0011670689307780359,
      "box_rel_gamma": 1.4233958123277546e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.37237024307251
     },
     {
      "lam": -0.009070294785,
      "x": 10.499999999757188,
      "eps": 4.315382628923477,
      "Gamma": 0.0005061438303262932,
      "status": "ok",
      "flags": [],
      "U_top": 4.978136185456723,
      "r_top": 4.426,
      "U_well": 3.658056108717453,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -0.6627535565332456,
      "S_wkb": 5.807269346721515,
      "eps_1D": 4.311204263821837,
      "Gamma_1D": 0.0004994752996374726,
      "box_rel_gamma": 7.167410798203377e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.440762042999268
     },
     {
      "lam": -0.007655570129839,
      "x": 11.429078887328005,
      "eps": 4.3200464876804405,
      "Gamma": 0.0001412776447408846,
      "status": "ok",
      "flags": [],
      "U_top": 5.106921997653007,
      "r_top": 4.654,
      "U_well": 3.6572720094098456,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.7868755099725666,
      "S_wkb": 7.100523109046666,
      "eps_1D": 4.315865867359424,
      "Gamma_1D": 0.00013924147982672858,
      "box_rel_gamma": -6.6974330525937376e-09,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.643580436706543
     },
     {
      "lam": -0.007561436673,
      "x": 11.499999999975563,
      "eps": 4.320303312791041,
      "Gamma": 0.00012793971763347848,
      "status": "ok",
      "flags": [],
      "U_top": 5.116617865321238,
      "r_top": 4.6739999999999995,
      "U_well": 3.657363247340672,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -0.7963145525301973,
      "S_wkb": 7.200579747475389,
      "eps_1D": 4.316122673135247,
      "Gamma_1D": 0.00012608465684306976,
      "box_rel_gamma": -1.0976372144533286e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.821114778518677
     },
     {
      "lam": -0.0064,
      "x": 12.5,
      "eps": 4.323874353634652,
      "Gamma": 3.1217502551438475e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.249591373160077,
      "r_top": 4.906,
      "U_well": 3.6570414229156585,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -0.9257170195254245,
      "S_wkb": 8.622532175750072,
      "eps_1D": 4.319692953281264,
      "Gamma_1D": 3.072662047321863e-05,
      "box_rel_gamma": -4.494504779462005e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.422178983688354
     },
     {
      "lam": -0.00548696845,
      "x": 13.499999999915625,
      "eps": 4.326521807958736,
      "Gamma": 7.434167895040084e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.377624473104662,
      "r_top": 5.138,
      "U_well": 3.6562973936049272,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -1.051102665145926,
      "S_wkb": 10.065389611259913,
      "eps_1D": 4.322340671143389,
      "Gamma_1D": 7.308732658628332e-06,
      "box_rel_gamma": -3.597027764534744e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.03306794166565
     },
     {
      "lam": -0.004756242568,
      "x": 14.5000000005655,
      "eps": 4.3285205654486205,
      "Gamma": 1.7409701350829566e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.500964068728293,
      "r_top": 5.358,
      "U_well": 3.656085420789008,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -1.1724435032796725,
      "S_wkb": 11.523672836269888,
      "eps_1D": 4.32434001813769,
      "Gamma_1D": 1.7097229625861207e-06,
      "box_rel_gamma": 4.36119340641028e-09,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.833477020263672
     },
     {
      "lam": -0.00390625,
      "x": 16.0,
      "eps": 4.330811966511291,
      "Gamma": 1.9323609772867053e-07,
      "status": "ok",
      "flags": [],
      "U_top": 5.677955762482706,
      "r_top": 5.678,
      "U_well": 3.6555925338629307,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -1.347143795971415,
      "S_wkb": 13.728719999321667,
      "eps_1D": 4.326632184701212,
      "Gamma_1D": 1.8947488094703054e-07,
      "box_rel_gamma": 8.494173187045817e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 20.419867515563965
     },
     {
      "lam": -0.003460207612,
      "x": 17.000000001122,
      "eps": 4.3319817196482555,
      "Gamma": 4.41860793397229e-08,
      "status": "ok",
      "flags": [],
      "U_top": 5.791030535839894,
      "r_top": 5.882,
      "U_well": 3.655426060324641,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -1.4590488161916388,
      "S_wkb": 15.207019440462167,
      "eps_1D": 4.327802924186693,
      "Gamma_1D": 4.328407943255755e-08,
      "box_rel_gamma": 9.971414094422926e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 15.808665752410889
     },
     {
      "lam": -0.003086419753,
      "x": 18.000000000252,
      "eps": 4.332951866650242,
      "Gamma": 1.0041689700620399e-08,
      "status": "ok",
      "flags": [],
      "U_top": 5.900535844365997,
      "r_top": 6.082,
      "U_well": 3.6552741695417623,
      "r_well": 1.1380000000000001,
      "eps_minus_Utop": -1.5675839777157554,
      "S_wkb": 16.690796831093472,
      "eps_1D": 4.328773685864064,
      "Gamma_1D": 9.827570596444052e-09,
      "box_rel_gamma": 1.9581046273309255e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.552071809768677
     }
    ]
   },
   "A": {
    "mu_GeV": 3372576177285318.5,
    "mu_over_mu_b": 1.0,
    "couplings": {
     "g2": 0.5277592747786892,
     "gY": 0.44276974592467144,
     "yt": 0.4278266952812331,
     "lam": -0.009774142178602658,
     "g3": 0.5356535187790514
    },
    "n_points": 36,
    "n_good": 33,
    "narrow_range": {
     "x": [
      5.999999999976,
      18.000000000252
     ],
     "lam": [
      -0.027777777778000005,
      -0.0030864197529999996
     ]
    },
    "cease": {
     "last_narrow": {
      "lam": -0.027777777778000005,
      "x": 5.999999999976
     },
     "first_not_narrow": {
      "lam": -0.030245746692,
      "x": 5.749999999987781,
      "status": "above_top",
      "eps_minus_Utop": -0.02338126612711111,
      "Gamma": 0.09253941057175123
     }
    },
    "thresholds": {
     "P=0.9": {
      "10": {
       "x_c": 7.98074901708051,
       "lam_c": -0.015700471461355836,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 8.89445361184076,
       "lam_c": -0.012640418450026735,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 9.82496507584838,
       "lam_c": -0.010359480312905527,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 10.636933716431683,
       "lam_c": -0.00883826652809087,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 11.50285228146832,
       "lam_c": -0.0075576872252279634,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 13.121930978448356,
       "lam_c": -0.00580770437809504,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 14.7196318808456,
       "lam_c": -0.004615365528200935,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 16.312014808362402,
       "lam_c": -0.0037582423830592134,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.5": {
      "10": {
       "x_c": 6.0994797725401355,
       "lam_c": -0.026879080575179588,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 7.262041450875251,
       "lam_c": -0.01896193061258692,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 8.339029905162805,
       "lam_c": -0.014380332816448427,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 9.224726386869674,
       "lam_c": -0.011751492101956921,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 10.137583916528968,
       "lam_c": -0.00973040855477793,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 11.800216660341306,
       "lam_c": -0.007181580572533845,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 13.413395824087498,
       "lam_c": -0.005558050887779732,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 15.009279686297711,
       "lam_c": -0.0044389504698444235,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.1": {
      "10": {
       "x_c": 4.781372513837766,
       "lam_c": -0.04374161751701011,
       "status": "beyond_narrow",
       "extrap_dx": -1.2186274861382334
      },
      "30": {
       "x_c": 5.980507971616818,
       "lam_c": -0.02795914283597786,
       "status": "beyond_narrow",
       "extrap_dx": -0.01949202835918129
      },
      "100": {
       "x_c": 7.265342320272607,
       "lam_c": -0.018944704545256354,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 8.253105031657954,
       "lam_c": -0.014681325102617297,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 9.227391577167646,
       "lam_c": -0.011744704606416087,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 10.942751418355353,
       "lam_c": -0.008351162466426506,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 12.576026630099978,
       "lam_c": -0.006322853266811206,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 14.178333566119079,
       "lam_c": -0.004974502126989982,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     }
    },
    "fits": {
     "all": {
      "two_param": {
       "a": 6.251076620658044,
       "b": 1.3527308344345295,
       "rms": 0.2255472650530805,
       "n": 33,
       "x_range": [
        5.999999999976,
        18.000000000252
       ]
      },
      "three_param": {
       "a": 2.5169351072133392,
       "b": 0.4433900429090527,
       "p": 0.6688165564956503,
       "p_err": 0.011693645107661738,
       "rms": 0.07830205282663254
      }
     },
     "window_lam_m0p018_m0p007": {
      "two_param": {
       "a": 5.914532699897314,
       "b": 1.3057267384533355,
       "rms": 0.05911632843628689,
       "n": 21,
       "x_range": [
        7.4999999999531255,
        11.82076888506016
       ]
      },
      "three_param": {
       "a": 1.5054890937476204,
       "b": 0.24440176292203045,
       "p": 0.7729257610009224,
       "p_err": 0.009620561224790975,
       "rms": 0.008658252832802324
      }
     }
    },
    "lam_SM": {
     "172.2": {
      "lam_SM": -0.007156629717177548,
      "x": 11.820768885060533,
      "Gamma_direct": 6.733342347251553e-05,
      "eps_direct": 4.33886372979505,
      "Gamma_interp_without_point": 6.732534000307166e-05,
      "Nstar_ln2_over_Gamma": 10294.251276899315,
      "N_P0.9": 1564.7580387893513
     },
     "172.6": {
      "lam_SM": -0.009774142178602658,
      "x": 10.114878582225087,
      "Gamma_direct": 0.0007147016111788081,
      "eps_direct": 4.33051493968251,
      "Gamma_interp_without_point": 0.0007146889169418568,
      "Nstar_ln2_over_Gamma": 969.841357173784,
      "N_P0.9": 147.41888644136077
     },
     "173.0": {
      "lam_SM": -0.012409480879754686,
      "x": 8.976833971439397,
      "Gamma_direct": 0.003166951299106991,
      "eps_direct": 4.320924002940696,
      "Gamma_interp_without_point": 0.003167377336005928,
      "Nstar_ln2_over_Gamma": 218.86891053720885,
      "N_P0.9": 33.26875146060364
     }
    },
    "max_box_rel_gamma": 3.326790662949719e-07,
    "max_abs_ln_ratio_2D_1D": 0.020565937845275193,
    "duplicate_start_point": [
     {
      "lam": -0.009774142178602658,
      "rel_gamma": 0.0,
      "d_eps": 0.0
     }
    ],
    "table": [
     {
      "lam": -0.04,
      "x": 5.0,
      "eps": 4.243092957338076,
      "Gamma": 0.16245507572825235,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.161982463788077,
      "r_top": 2.818,
      "U_well": 3.683929200686605,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": 0.08111049354999889,
      "S_wkb": 0.0,
      "eps_1D": 4.238681261219916,
      "Gamma_1D": 0.16210896067083927,
      "box_rel_gamma": 9.488043928307377e-08,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 35.97908020019531
     },
     {
      "lam": -0.03305785124,
      "x": 5.4999999999725,
      "eps": 4.25408377097213,
      "Gamma": 0.11256474471028727,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.242739658483168,
      "r_top": 2.9859999999999998,
      "U_well": 3.6805294691606596,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": 0.011344112488962388,
      "S_wkb": 0.0,
      "eps_1D": 4.24978535405481,
      "Gamma_1D": 0.11220025481310089,
      "box_rel_gamma": 1.204141226729405e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 35.5246524810791
     },
     {
      "lam": -0.030245746692,
      "x": 5.749999999987781,
      "eps": 4.260104288595948,
      "Gamma": 0.09253941057175123,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.283485554723059,
      "r_top": 3.07,
      "U_well": 3.6793439913047488,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.02338126612711111,
      "S_wkb": 0.1676363384909361,
      "eps_1D": 4.255852138998712,
      "Gamma_1D": 0.09218769110475276,
      "box_rel_gamma": 1.3937881115921869e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 38.265982151031494
     },
     {
      "lam": -0.027777777778,
      "x": 5.999999999976,
      "eps": 4.2662158225988,
      "Gamma": 0.07539434899235062,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.32418908188355,
      "r_top": 3.154,
      "U_well": 3.6783019650902764,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.05797325928475061,
      "S_wkb": 0.4216914806056157,
      "eps_1D": 4.262002664001186,
      "Gamma_1D": 0.0750648243161719,
      "box_rel_gamma": 1.6188793816596103e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 35.54804039001465
     },
     {
      "lam": -0.023668639053,
      "x": 6.500000000034937,
      "eps": 4.278307978452877,
      "Gamma": 0.04864112640253643,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.405454303434952,
      "r_top": 3.314,
      "U_well": 3.6762627856661285,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.1271463249820748,
      "S_wkb": 0.9504896043417947,
      "eps_1D": 4.274153693504515,
      "Gamma_1D": 0.048372991650291845,
      "box_rel_gamma": 2.1367290314877607e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 36.42195916175842
     },
     {
      "lam": -0.020408163265,
      "x": 7.0000000000525,
      "eps": 4.289605132975988,
      "Gamma": 0.03016137185279181,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.4864030623276765,
      "r_top": 3.4699999999999998,
      "U_well": 3.674894012762169,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.19679792935168816,
      "S_wkb": 1.5051902862083644,
      "eps_1D": 4.285486588095204,
      "Gamma_1D": 0.029960989358634987,
      "box_rel_gamma": 2.660785165531365e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 28.732879638671875
     },
     {
      "lam": -0.019024970273,
      "x": 7.250000000092211,
      "eps": 4.294805443271427,
      "Gamma": 0.023395259673069272,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.526569818381159,
      "r_top": 3.546,
      "U_well": 3.6741040462697168,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.2317643751097318,
      "S_wkb": 1.792790106033912,
      "eps_1D": 4.290697550667541,
      "Gamma_1D": 0.02322687116908123,
      "box_rel_gamma": 2.890615775630323e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 30.386348962783813
     },
     {
      "lam": -0.017777777778,
      "x": 7.4999999999531255,
      "eps": 4.299646356045232,
      "Gamma": 0.017967948945599787,
      "status": "ok",
      "flags": [],
      "U_top": 4.566566738081842,
      "r_top": 3.622,
      "U_well": 3.6736123467505117,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.26692038203661017,
      "S_wkb": 2.0865603578535303,
      "eps_1D": 4.295545932770775,
      "Gamma_1D": 0.01782894915159902,
      "box_rel_gamma": 3.0805857620386234e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.170727491378784
     },
     {
      "lam": -0.016649323621,
      "x": 7.750000000053039,
      "eps": 4.304117070701327,
      "Gamma": 0.013669640104351352,
      "status": "ok",
      "flags": [],
      "U_top": 4.60629867531722,
      "r_top": 3.698,
      "U_well": 3.6732547577702563,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.3021816046158925,
      "S_wkb": 2.386677706956458,
      "eps_1D": 4.300021212718966,
      "Gamma_1D": 0.013556761675841545,
      "box_rel_gamma": 3.2211317546604334e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.360916137695312
     },
     {
      "lam": -0.015625,
      "x": 8.0,
      "eps": 4.308222974395944,
      "Gamma": 0.010306146863628424,
      "status": "ok",
      "flags": [],
      "U_top": 4.64574039662282,
      "r_top": 3.77,
      "U_well": 3.672698434099405,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.33751742222687575,
      "S_wkb": 2.6922933502268984,
      "eps_1D": 4.304129885924612,
      "Gamma_1D": 0.010215876899937724,
      "box_rel_gamma": 3.304422506733573e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.90201687812805
     },
     {
      "lam": -0.014692378329,
      "x": 8.249999999927555,
      "eps": 4.311972883158759,
      "Gamma": 0.007703475811741158,
      "status": "ok",
      "flags": [],
      "U_top": 4.684874114781749,
      "r_top": 3.842,
      "U_well": 3.6721788796086217,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.3729012316229898,
      "S_wkb": 3.003151873104005,
      "eps_1D": 4.307880218892384,
      "Gamma_1D": 0.007632260327707423,
      "box_rel_gamma": 3.326790662949719e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.337178230285645
     },
     {
      "lam": -0.01384083045,
      "x": 8.499999999946874,
      "eps": 4.315351867638898,
      "Gamma": 0.005713069486839066,
      "status": "ok",
      "flags": [],
      "U_top": 4.7237717022392225,
      "r_top": 3.9139999999999997,
      "U_well": 3.6719075976549145,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.40841983460032427,
      "S_wkb": 3.3200775801389613,
      "eps_1D": 4.311259404151255,
      "Gamma_1D": 0.005657631472173937,
      "box_rel_gamma": 3.2880755096442726e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.803011178970337
     },
     {
      "lam": -0.01306122449,
      "x": 8.74999999993164,
      "eps": 4.318412726531354,
      "Gamma": 0.004206112257345396,
      "status": "ok",
      "flags": [],
      "U_top": 4.762307739430364,
      "r_top": 3.9819999999999998,
      "U_well": 3.671385083338313,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.44389501289901023,
      "S_wkb": 3.641485067130005,
      "eps_1D": 4.3143192648560715,
      "Gamma_1D": 0.004163436141333978,
      "box_rel_gamma": 3.191536566138353e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.896524906158447
     },
     {
      "lam": -0.012409480879755,
      "x": 8.976833971439284,
      "eps": 4.320924002940696,
      "Gamma": 0.003166951299106991,
      "status": "ok",
      "flags": [],
      "U_top": 4.796995561439758,
      "r_top": 4.046,
      "U_well": 3.6711317252607465,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.47607155849906135,
      "S_wkb": 3.9369008407697206,
      "eps_1D": 4.3168294367584545,
      "Gamma_1D": 0.003133611020356609,
      "box_rel_gamma": 3.059773154845402e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.999674081802368
     },
     {
      "lam": -0.012345679012,
      "x": 9.000000000126,
      "eps": 4.32117732572726,
      "Gamma": 0.003076083369868778,
      "status": "ok",
      "flags": [],
      "U_top": 4.800544642246254,
      "r_top": 4.05,
      "U_well": 3.6712721219176396,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.479367316518994,
      "S_wkb": 3.9672676550055845,
      "eps_1D": 4.317082617100717,
      "Gamma_1D": 0.003043577477861938,
      "box_rel_gamma": 3.0441893006383225e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.38795280456543
     },
     {
      "lam": -0.011687363039,
      "x": 9.249999999886976,
      "eps": 4.3236614441174925,
      "Gamma": 0.002236552807079396,
      "status": "ok",
      "flags": [],
      "U_top": 4.838382305362216,
      "r_top": 4.117999999999999,
      "U_well": 3.670893427843075,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.5147208612447232,
      "S_wkb": 4.296843744152778,
      "eps_1D": 4.3195655975624145,
      "Gamma_1D": 0.002212017654513435,
      "box_rel_gamma": 2.8533849949496926e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.718876123428345
     },
     {
      "lam": -0.01108033241,
      "x": 9.499999999988125,
      "eps": 4.325898955183362,
      "Gamma": 0.001617147314456957,
      "status": "ok",
      "flags": [],
      "U_top": 4.875931720128392,
      "r_top": 4.186,
      "U_well": 3.670627334535161,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.5500327649450298,
      "S_wkb": 4.631079568034913,
      "eps_1D": 4.321801975716751,
      "Gamma_1D": 0.0015987859446629157,
      "box_rel_gamma": 2.629132569431647e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.729159593582153
     },
     {
      "lam": -0.010519395135,
      "x": 9.74999999989793,
      "eps": 4.327929401735124,
      "Gamma": 0.001163800553582629,
      "status": "ok",
      "flags": [],
      "U_top": 4.913068072745166,
      "r_top": 4.25,
      "U_well": 3.6705817134822443,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.5851386710100419,
      "S_wkb": 4.96845484240427,
      "eps_1D": 4.323830858287147,
      "Gamma_1D": 0.001150149617602341,
      "box_rel_gamma": 2.380708523652686e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.691814184188843
     },
     {
      "lam": -0.01,
      "x": 10.0,
      "eps": 4.329737296274789,
      "Gamma": 0.0008340578772097538,
      "status": "ok",
      "flags": [],
      "U_top": 4.949860232282134,
      "r_top": 4.314,
      "U_well": 3.670113547186197,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.6201229360073448,
      "S_wkb": 5.308704314711622,
      "eps_1D": 4.325638086912581,
      "Gamma_1D": 0.0008239782433216076,
      "box_rel_gamma": 2.1179456055619994e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.935226440429688
     },
     {
      "lam": -0.009774142178602658,
      "x": 10.114878582225087,
      "eps": 4.33051493968251,
      "Gamma": 0.0007147016111788081,
      "status": "ok",
      "flags": [],
      "U_top": 4.966576432328328,
      "r_top": 4.346,
      "U_well": 3.669948719904224,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.6360614926458181,
      "S_wkb": 5.466040456993655,
      "eps_1D": 4.326414981765902,
      "Gamma_1D": 0.0007059483558120994,
      "box_rel_gamma": 1.995293390510966e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.128963708877563
     },
     {
      "lam": -0.009518143962,
      "x": 10.249999999960922,
      "eps": 4.331375393521336,
      "Gamma": 0.0005953801780954116,
      "status": "ok",
      "flags": [],
      "U_top": 4.986199673556306,
      "r_top": 4.378,
      "U_well": 3.669679843918039,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.65482428003497,
      "S_wkb": 5.652145756871219,
      "eps_1D": 4.327275096844959,
      "Gamma_1D": 0.0005879789872026492,
      "box_rel_gamma": 1.850659820945566e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.17422914505005
     },
     {
      "lam": -0.009070294785,
      "x": 10.499999999757188,
      "eps": 4.332880287940408,
      "Gamma": 0.00042366489315289585,
      "status": "ok",
      "flags": [],
      "U_top": 5.022307829103435,
      "r_top": 4.442,
      "U_well": 3.669734414373735,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.6894275411630275,
      "S_wkb": 5.998067831093639,
      "eps_1D": 4.328779195467073,
      "Gamma_1D": 0.0004182560194715239,
      "box_rel_gamma": 1.586833868749693e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.994605779647827
     },
     {
      "lam": -0.008653326122,
      "x": 10.750000000141766,
      "eps": 4.334242296744708,
      "Gamma": 0.00030060377470257795,
      "status": "ok",
      "flags": [],
      "U_top": 5.057949905437605,
      "r_top": 4.506,
      "U_well": 3.669517171303597,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.7237076086928971,
      "S_wkb": 6.346060102354395,
      "eps_1D": 4.330140918286303,
      "Gamma_1D": 0.00029666882237647035,
      "box_rel_gamma": 1.332866133019195e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.090903282165527
     },
     {
      "lam": -0.00826446281,
      "x": 10.999999999945,
      "eps": 4.335480861401219,
      "Gamma": 0.00021267276207125748,
      "status": "ok",
      "flags": [],
      "U_top": 5.093196935816582,
      "r_top": 4.566,
      "U_well": 3.669394038719209,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.757716074415363,
      "S_wkb": 6.696532632430804,
      "eps_1D": 4.331378802778548,
      "Gamma_1D": 0.0002098211809653031,
      "box_rel_gamma": 1.0951346918197657e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.90901827812195
     },
     {
      "lam": -0.007901234568,
      "x": 11.249999999929688,
      "eps": 4.336619266810458,
      "Gamma": 0.00015014982368267312,
      "status": "ok",
      "flags": [],
      "U_top": 5.128125857979758,
      "r_top": 4.6259999999999994,
      "U_well": 3.66923819629173,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.7915065911693002,
      "S_wkb": 7.048499725030828,
      "eps_1D": 4.332516456291431,
      "Gamma_1D": 0.0001480895161318405,
      "box_rel_gamma": 8.77963610701471e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.659475564956665
     },
     {
      "lam": -0.007561436673,
      "x": 11.499999999975563,
      "eps": 4.337638802096928,
      "Gamma": 0.00010578361161341283,
      "status": "ok",
      "flags": [],
      "U_top": 5.16265493060165,
      "r_top": 4.686,
      "U_well": 3.6690144315348947,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.8250161285047222,
      "S_wkb": 7.402414884891249,
      "eps_1D": 4.33353567511116,
      "Gamma_1D": 0.00010429999096102844,
      "box_rel_gamma": 6.829801879604247e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.39591908454895
     },
     {
      "lam": -0.007243096424,
      "x": 11.749999999773813,
      "eps": 4.338594584863995,
      "Gamma": 7.439982658894939e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.196856162913915,
      "r_top": 4.7459999999999996,
      "U_well": 3.6689374641489176,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.8582615780499196,
      "S_wkb": 7.757313986542676,
      "eps_1D": 4.334491706320457,
      "Gamma_1D": 7.333444741595486e-05,
      "box_rel_gamma": 5.143635029014604e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.052561283111572
     },
     {
      "lam": -0.007156629717178,
      "x": 11.82076888506016,
      "eps": 4.33886372979505,
      "Gamma": 6.733342347251553e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.206453205799652,
      "r_top": 4.762,
      "U_well": 3.6688389446627236,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.8675894760046017,
      "S_wkb": 7.857965189887713,
      "eps_1D": 4.334760967194131,
      "Gamma_1D": 6.636364229668291e-05,
      "box_rel_gamma": 4.701788980376875e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.15081000328064
     },
     {
      "lam": -0.006944444444,
      "x": 12.000000000384,
      "eps": 4.339481921709518,
      "Gamma": 5.224580827872732e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.230628052254257,
      "r_top": 4.806,
      "U_well": 3.6687712614496037,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.8911461305447395,
      "S_wkb": 8.11343078678454,
      "eps_1D": 4.335378936122606,
      "Gamma_1D": 5.1482382583127857e-05,
      "box_rel_gamma": 3.7129161301052704e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.783756494522095
     },
     {
      "lam": -0.0064,
      "x": 12.5,
      "eps": 4.3410765943623595,
      "Gamma": 2.566466668345864e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.297226241656043,
      "r_top": 4.918,
      "U_well": 3.6683425162357923,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -0.9561496472936835,
      "S_wkb": 8.829193879797522,
      "eps_1D": 4.33697373068623,
      "Gamma_1D": 2.527504189262351e-05,
      "box_rel_gamma": 1.6692779158944404e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.29170322418213
     },
     {
      "lam": -0.005917159763,
      "x": 13.0000000003445,
      "eps": 4.342424379104333,
      "Gamma": 1.2550305526807603e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.362459605880755,
      "r_top": 5.034,
      "U_well": 3.668227177187693,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -1.0200352267764217,
      "S_wkb": 9.548702609990524,
      "eps_1D": 4.33832130325195,
      "Gamma_1D": 1.2352898323525103e-05,
      "box_rel_gamma": 6.60187793322109e-09,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.186760187149048
     },
     {
      "lam": -0.005102040816,
      "x": 14.000000000448,
      "eps": 4.344659173921786,
      "Gamma": 2.978147210203868e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.488920125790954,
      "r_top": 5.254,
      "U_well": 3.6679425467519797,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -1.1442609518691675,
      "S_wkb": 10.994206599980384,
      "eps_1D": 4.340557368518687,
      "Gamma_1D": 2.928225018924883e-06,
      "box_rel_gamma": 9.200780803908515e-09,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.945449113845825
     },
     {
      "lam": -0.004444444444,
      "x": 15.000000000750001,
      "eps": 4.3464181443138985,
      "Gamma": 7.025103059734147e-07,
      "status": "ok",
      "flags": [],
      "U_top": 5.610498970537015,
      "r_top": 5.47,
      "U_well": 3.667523497414687,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -1.2640808262231165,
      "S_wkb": 12.444095886715601,
      "eps_1D": 4.342317440670665,
      "Gamma_1D": 6.90051567960893e-07,
      "box_rel_gamma": 3.7684475318044974e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.827136516571045
     },
     {
      "lam": -0.00390625,
      "x": 16.0,
      "eps": 4.347812050273593,
      "Gamma": 1.6541754229040603e-07,
      "status": "ok",
      "flags": [],
      "U_top": 5.727435855108146,
      "r_top": 5.6739999999999995,
      "U_well": 3.667439025817904,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -1.3796238048345533,
      "S_wkb": 13.893865740086937,
      "eps_1D": 4.343711772182543,
      "Gamma_1D": 1.6233086934483638e-07,
      "box_rel_gamma": 8.839498666368684e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.470961093902588
     },
     {
      "lam": -0.003460207612,
      "x": 17.000000001122,
      "eps": 4.348928689463075,
      "Gamma": 3.9004941295989114e-08,
      "status": "ok",
      "flags": [],
      "U_top": 5.840069614116465,
      "r_top": 5.874,
      "U_well": 3.6671437499971526,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -1.49114092465339,
      "S_wkb": 15.341172859057643,
      "eps_1D": 4.3448291536738575,
      "Gamma_1D": 3.8243085134244906e-08,
      "box_rel_gamma": 1.3870463111409492e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 15.8760085105896
     },
     {
      "lam": -0.003086419753,
      "x": 18.000000000252,
      "eps": 4.349903187344879,
      "Gamma": 9.238070727706761e-09,
      "status": "ok",
      "flags": [],
      "U_top": 5.948596989412963,
      "r_top": 6.066,
      "U_well": 3.6670475023730646,
      "r_well": 1.1340000000000001,
      "eps_minus_Utop": -1.5986938020680848,
      "S_wkb": 16.784410035031705,
      "eps_1D": 4.345803978218237,
      "Gamma_1D": 9.050021471991163e-09,
      "box_rel_gamma": 1.7979086530672816e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 21.040167808532715
     }
    ]
   },
   "B": {
    "mu_GeV": 337257617728531.9,
    "mu_over_mu_b": 0.1,
    "couplings": {
     "g2": 0.5346050408334008,
     "gY": 0.4343115562380387,
     "yt": 0.443443303976723,
     "lam": -0.008868580325038249,
     "g3": 0.5521652166259945
    },
    "n_points": 36,
    "n_good": 33,
    "narrow_range": {
     "x": [
      5.999999999976,
      18.000000000252
     ],
     "lam": [
      -0.027777777778000005,
      -0.0030864197529999996
     ]
    },
    "cease": {
     "last_narrow": {
      "lam": -0.027777777778000005,
      "x": 5.999999999976
     },
     "first_not_narrow": {
      "lam": -0.030245746692,
      "x": 5.749999999987781,
      "status": "above_top",
      "eps_minus_Utop": -0.035909752613912715,
      "Gamma": 0.0869889093478297
     }
    },
    "thresholds": {
     "P=0.9": {
      "10": {
       "x_c": 7.8712734000509075,
       "lam_c": -0.016140240629925546,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 8.774428591872526,
       "lam_c": -0.01298859909504257,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 9.695982458842296,
       "lam_c": -0.010636931383993126,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 10.502812406691127,
       "lam_c": -0.00906543781078123,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 11.365954573504016,
       "lam_c": -0.007740841376353533,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 12.988866230563776,
       "lam_c": -0.0059273082284557405,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 14.60338645919798,
       "lam_c": -0.004689136155147332,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 16.228615849769824,
       "lam_c": -0.0037969688982663744,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.5": {
      "10": {
       "x_c": 6.018404874595786,
       "lam_c": -0.02760814319649017,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 7.162571161015507,
       "lam_c": -0.019492255728477063,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 8.225142572295342,
       "lam_c": -0.014781316992504389,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 9.100990870341745,
       "lam_c": -0.012073206881564946,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 10.006362613087875,
       "lam_c": -0.009987286908382964,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 11.663030607880541,
       "lam_c": -0.007351520443232478,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 13.282451208211185,
       "lam_c": -0.005668178801349227,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 14.897723315890698,
       "lam_c": -0.004505678416458901,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.1": {
      "10": {
       "x_c": 4.747049500200406,
       "lam_c": -0.044376442068730565,
       "status": "beyond_narrow",
       "extrap_dx": -1.2529504997755936
      },
      "30": {
       "x_c": 5.909032982140646,
       "lam_c": -0.028639614761252954,
       "status": "beyond_narrow",
       "extrap_dx": -0.09096701783535366
      },
      "100": {
       "x_c": 7.165824653003607,
       "lam_c": -0.019474559649063625,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 8.140214402740165,
       "lam_c": -0.015091357679117923,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 9.103632636271222,
       "lam_c": -0.012066200896117485,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 10.807283321178998,
       "lam_c": -0.00856183641944888,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 12.440043068364167,
       "lam_c": -0.006461840473253318,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 14.054752188090061,
       "lam_c": -0.005062366864637147,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     }
    },
    "fits": {
     "all": {
      "two_param": {
       "a": 6.11171469184602,
       "b": 1.3539938262389928,
       "rms": 0.1899788640863013,
       "n": 33,
       "x_range": [
        5.999999999976,
        18.000000000252
       ]
      },
      "three_param": {
       "a": 2.9595968602587055,
       "b": 0.5508748658362713,
       "p": 0.635274831723931,
       "p_err": 0.012397867665851759,
       "rms": 0.08374893863615848
      }
     },
     "window_lam_m0p018_m0p007": {
      "two_param": {
       "a": 5.878752571210764,
       "b": 1.3186952492876012,
       "rms": 0.051297398174623886,
       "n": 20,
       "x_range": [
        7.4999999999531255,
        11.749999999773813
       ]
      },
      "three_param": {
       "a": 1.7197129458644738,
       "b": 0.2846125923505711,
       "p": 0.7495014005070384,
       "p_err": 0.010143984267033132,
       "rms": 0.008416996368427552
      }
     }
    },
    "lam_SM": {
     "172.2": {
      "lam_SM": -0.006268375536166312,
      "x": 12.630556807855562,
      "Gamma_direct": 1.755552249570359e-05,
      "eps_direct": 4.3611534684876405,
      "Gamma_interp_without_point": 1.7556939449132703e-05,
      "Nstar_ln2_over_Gamma": 39483.14160000541,
      "N_P0.9": 6001.559662129762
     },
     "172.6": {
      "lam_SM": -0.008868580325038249,
      "x": 10.618739042206181,
      "Gamma_direct": 0.000299170523490408,
      "eps_direct": 4.353531415626583,
      "Gamma_interp_without_point": 0.00029917335941152654,
      "Nstar_ln2_over_Gamma": 2316.8966396589835,
      "N_P0.9": 352.17545642060674
     },
     "173.0": {
      "lam_SM": -0.011488729135609107,
      "x": 9.329621068096404,
      "Gamma_direct": 0.001713914651699565,
      "eps_direct": 4.344744651905091,
      "Gamma_interp_without_point": 0.0017139378460110113,
      "Nstar_ln2_over_Gamma": 404.42339405442476,
      "N_P0.9": 61.47360695781899
     }
    },
    "max_box_rel_gamma": 3.571058020401807e-07,
    "max_abs_ln_ratio_2D_1D": 0.019530466656164876,
    "duplicate_start_point": [
     {
      "lam": -0.008868580325038249,
      "rel_gamma": 0.0,
      "d_eps": 0.0
     }
    ],
    "table": [
     {
      "lam": -0.04,
      "x": 5.0,
      "eps": 4.263421045092726,
      "Gamma": 0.1552795055891186,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.192555984619187,
      "r_top": 2.8299999999999996,
      "U_well": 3.6974821949670176,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": 0.07086506047353947,
      "S_wkb": 0.0,
      "eps_1D": 4.259108480680207,
      "Gamma_1D": 0.15494643107618275,
      "box_rel_gamma": 1.014013824018889e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 35.63853478431702
     },
     {
      "lam": -0.03305785124,
      "x": 5.4999999999725,
      "eps": 4.2748896336152775,
      "Gamma": 0.10644241106709504,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.275479690307774,
      "r_top": 3.002,
      "U_well": 3.6943347153631803,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.0005900566924967876,
      "S_wkb": 0.004043742970058688,
      "eps_1D": 4.27068553473706,
      "Gamma_1D": 0.10609831265894897,
      "box_rel_gamma": 1.2380180169913046e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 35.58884310722351
     },
     {
      "lam": -0.030245746692,
      "x": 5.749999999987781,
      "eps": 4.281056797238428,
      "Gamma": 0.0869889093478297,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.31696654985234,
      "r_top": 3.086,
      "U_well": 3.6929912669925935,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.035909752613912715,
      "S_wkb": 0.25678979479969577,
      "eps_1D": 4.276896429105533,
      "Gamma_1D": 0.08665961582497299,
      "box_rel_gamma": 1.411674837026311e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 38.60279083251953
     },
     {
      "lam": -0.027777777778,
      "x": 5.999999999976,
      "eps": 4.287316741778689,
      "Gamma": 0.07042754147703177,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.358656250555274,
      "r_top": 3.17,
      "U_well": 3.6921009608264246,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.07133950877658535,
      "S_wkb": 0.5171910057415039,
      "eps_1D": 4.283193573157459,
      "Gamma_1D": 0.07012193043287746,
      "box_rel_gamma": 1.6231044352998936e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 35.52140283584595
     },
     {
      "lam": -0.023668639053,
      "x": 6.500000000034937,
      "eps": 4.299522433289892,
      "Gamma": 0.044800648743320515,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.44197149579556,
      "r_top": 3.33,
      "U_well": 3.6901009054125624,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.14244906250566824,
      "S_wkb": 1.058891175937796,
      "eps_1D": 4.295452718817435,
      "Gamma_1D": 0.04455627527761411,
      "box_rel_gamma": 2.1319860121771228e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 37.922709703445435
     },
     {
      "lam": -0.020408163265,
      "x": 7.0000000000525,
      "eps": 4.310803763070965,
      "Gamma": 0.027361077845331348,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.524779917824196,
      "r_top": 3.4899999999999998,
      "U_well": 3.68874799121193,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.21397615475323128,
      "S_wkb": 1.6272058846747623,
      "eps_1D": 4.306766078231143,
      "Gamma_1D": 0.02718196625667798,
      "box_rel_gamma": 2.679957060713889e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 30.300331354141235
     },
     {
      "lam": -0.019024970273,
      "x": 7.250000000092211,
      "eps": 4.315943238682771,
      "Gamma": 0.02105935948792991,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.565844373405227,
      "r_top": 3.566,
      "U_well": 3.687881846539197,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.2499011347224558,
      "S_wkb": 1.9216298931492308,
      "eps_1D": 4.311915213798614,
      "Gamma_1D": 0.020910356588925542,
      "box_rel_gamma": 2.935071576892767e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 28.448381185531616
     },
     {
      "lam": -0.017777777778,
      "x": 7.4999999999531255,
      "eps": 4.320711445852203,
      "Gamma": 0.016048380337090194,
      "status": "ok",
      "flags": [],
      "U_top": 4.6067238187057304,
      "r_top": 3.638,
      "U_well": 3.6874179082873537,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.2860123728535271,
      "S_wkb": 2.2221061287429054,
      "eps_1D": 4.316690077496818,
      "Gamma_1D": 0.015926607832439186,
      "box_rel_gamma": 3.160002826074759e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.62598443031311
     },
     {
      "lam": -0.016649323621,
      "x": 7.750000000053039,
      "eps": 4.325081585881479,
      "Gamma": 0.012115981303848068,
      "status": "ok",
      "flags": [],
      "U_top": 4.647197358590823,
      "r_top": 3.714,
      "U_well": 3.686936621286135,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.3221157727093438,
      "S_wkb": 2.5280986534259866,
      "eps_1D": 4.321063874328761,
      "Gamma_1D": 0.012018030862778611,
      "box_rel_gamma": 3.343543093503598e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.64012050628662
     },
     {
      "lam": -0.015625,
      "x": 8.0,
      "eps": 4.329105625181465,
      "Gamma": 0.009063824212728595,
      "status": "ok",
      "flags": [],
      "U_top": 4.687585834012791,
      "r_top": 3.79,
      "U_well": 3.686444735814164,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.3584802088313257,
      "S_wkb": 2.84079148512426,
      "eps_1D": 4.3250897999922016,
      "Gamma_1D": 0.008986249817464324,
      "box_rel_gamma": 3.4762867073823145e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.927499771118164
     },
     {
      "lam": -0.014692378329,
      "x": 8.249999999927555,
      "eps": 4.332730269187712,
      "Gamma": 0.006726521413035754,
      "status": "ok",
      "flags": [],
      "U_top": 4.727473295405327,
      "r_top": 3.8579999999999997,
      "U_well": 3.6860081126249717,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.3947430262176148,
      "S_wkb": 3.157886931621797,
      "eps_1D": 4.328715318430963,
      "Gamma_1D": 0.006665902272886838,
      "box_rel_gamma": 3.5528530561990124e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.00132441520691
     },
     {
      "lam": -0.01384083045,
      "x": 8.499999999946874,
      "eps": 4.336042315321768,
      "Gamma": 0.004952669543455479,
      "status": "ok",
      "flags": [],
      "U_top": 4.767174534838677,
      "r_top": 3.9299999999999997,
      "U_well": 3.6856912703140985,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.4311322195169094,
      "S_wkb": 3.4808159202504676,
      "eps_1D": 4.33202674103546,
      "Gamma_1D": 0.004905878019235668,
      "box_rel_gamma": 3.571058020401807e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.37249493598938
     },
     {
      "lam": -0.01306122449,
      "x": 8.74999999993164,
      "eps": 4.338996763919594,
      "Gamma": 0.0036222594749283016,
      "status": "ok",
      "flags": [],
      "U_top": 4.806447198425457,
      "r_top": 3.9979999999999998,
      "U_well": 3.685328209059148,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.46745043450586277,
      "S_wkb": 3.8074662195805784,
      "eps_1D": 4.334980517119897,
      "Gamma_1D": 0.0035865374637504117,
      "box_rel_gamma": 3.531650902832695e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.66096591949463
     },
     {
      "lam": -0.012345679012,
      "x": 9.000000000126,
      "eps": 4.341675166934747,
      "Gamma": 0.002632741201427948,
      "status": "ok",
      "flags": [],
      "U_top": 4.845331263246719,
      "r_top": 4.066,
      "U_well": 3.6848535802398836,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.5036560963119721,
      "S_wkb": 4.139189423001302,
      "eps_1D": 4.337657698990514,
      "Gamma_1D": 0.0026057312982788834,
      "box_rel_gamma": 3.4399231640946937e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.229145765304565
     },
     {
      "lam": -0.011687363039,
      "x": 9.249999999886976,
      "eps": 4.344046203990851,
      "Gamma": 0.0019026467959796334,
      "status": "ok",
      "flags": [],
      "U_top": 4.883799371104145,
      "r_top": 4.1339999999999995,
      "U_well": 3.6847249603600223,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.539753167113294,
      "S_wkb": 4.474487322821949,
      "eps_1D": 4.340027985540389,
      "Gamma_1D": 0.001882412369316905,
      "box_rel_gamma": 3.300538160555533e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.439341068267822
     },
     {
      "lam": -0.011488729135609,
      "x": 9.329621068096449,
      "eps": 4.344744651905091,
      "Gamma": 0.001713914651699565,
      "status": "ok",
      "flags": [],
      "U_top": 4.896068300800409,
      "r_top": 4.1579999999999995,
      "U_well": 3.6846376610875238,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.5513236488953179,
      "S_wkb": 4.58189173693629,
      "eps_1D": 4.340725836892454,
      "Gamma_1D": 0.0016954849410431138,
      "box_rel_gamma": 3.2475670219689334e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.32764172554016
     },
     {
      "lam": -0.01108033241,
      "x": 9.499999999988125,
      "eps": 4.346196546464651,
      "Gamma": 0.0013684967582171083,
      "status": "ok",
      "flags": [],
      "U_top": 4.922047954395495,
      "r_top": 4.202,
      "U_well": 3.684507409595424,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.5758514079308439,
      "S_wkb": 4.812546685513515,
      "eps_1D": 4.342177016042637,
      "Gamma_1D": 0.0013534442165787682,
      "box_rel_gamma": 3.121999339050774e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.786213159561157
     },
     {
      "lam": -0.010519395135,
      "x": 9.74999999989793,
      "eps": 4.348129439196412,
      "Gamma": 0.0009799259168764853,
      "status": "ok",
      "flags": [],
      "U_top": 4.959760966562001,
      "r_top": 4.266,
      "U_well": 3.6841616938125865,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.6116315273655895,
      "S_wkb": 5.154572595759001,
      "eps_1D": 4.3441091104459275,
      "Gamma_1D": 0.0009688078272956066,
      "box_rel_gamma": 2.9126015088642987e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 20.34003233909607
     },
     {
      "lam": -0.01,
      "x": 10.0,
      "eps": 4.349886565720184,
      "Gamma": 0.0006991609689104885,
      "status": "ok",
      "flags": [],
      "U_top": 4.997142271364411,
      "r_top": 4.33,
      "U_well": 3.683945166136479,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.647255705644227,
      "S_wkb": 5.498837510592127,
      "eps_1D": 4.345865265937093,
      "Gamma_1D": 0.0006909934342864489,
      "box_rel_gamma": 2.6816962317433024e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.845101594924927
     },
     {
      "lam": -0.009518143962,
      "x": 10.249999999960922,
      "eps": 4.351465086564364,
      "Gamma": 0.0004971464185001131,
      "status": "ok",
      "flags": [],
      "U_top": 5.034121958393624,
      "r_top": 4.394,
      "U_well": 3.683607801066369,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.68265687182926,
      "S_wkb": 5.84592715750861,
      "eps_1D": 4.347442861145292,
      "Gamma_1D": 0.000491176479692986,
      "box_rel_gamma": 2.4363454920184324e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.016096830368042
     },
     {
      "lam": -0.009070294785,
      "x": 10.499999999757188,
      "eps": 4.3529055015145035,
      "Gamma": 0.0003525678429517147,
      "status": "ok",
      "flags": [],
      "U_top": 5.070641053803094,
      "r_top": 4.458,
      "U_well": 3.68349669929947,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.7177355522885902,
      "S_wkb": 6.194763885792738,
      "eps_1D": 4.348882930286154,
      "Gamma_1D": 0.00034822313030231184,
      "box_rel_gamma": 2.1861342847095955e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.09188485145569
     },
     {
      "lam": -0.008868580325038249,
      "x": 10.618739042206181,
      "eps": 4.353531415626583,
      "Gamma": 0.000299170523490408,
      "status": "ok",
      "flags": [],
      "U_top": 5.08791468106454,
      "r_top": 4.486,
      "U_well": 3.6834338944534313,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.7343832654379572,
      "S_wkb": 6.361363320753402,
      "eps_1D": 4.349508475591307,
      "Gamma_1D": 0.00029543948947298064,
      "box_rel_gamma": 2.0672365375062896e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.982670307159424
     },
     {
      "lam": -0.008653326122,
      "x": 10.750000000141766,
      "eps": 4.354199338097488,
      "Gamma": 0.00024934953541642566,
      "status": "ok",
      "flags": [],
      "U_top": 5.106832911667108,
      "r_top": 4.518,
      "U_well": 3.6831002612823305,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.7526335735696197,
      "S_wkb": 6.5457347763508515,
      "eps_1D": 4.35017621576243,
      "Gamma_1D": 0.00024620018223288923,
      "box_rel_gamma": 1.936547608938355e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.169427633285522
     },
     {
      "lam": -0.00826446281,
      "x": 10.999999999945,
      "eps": 4.355397784107423,
      "Gamma": 0.00017601095719449995,
      "status": "ok",
      "flags": [],
      "U_top": 5.142556760824058,
      "r_top": 4.578,
      "U_well": 3.683110776273765,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.7871589767166345,
      "S_wkb": 6.898288491567542,
      "eps_1D": 4.351374313400457,
      "Gamma_1D": 0.00017373485998836133,
      "box_rel_gamma": 1.6949365200247257e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.99086570739746
     },
     {
      "lam": -0.007901234568,
      "x": 11.249999999929688,
      "eps": 4.356490258609964,
      "Gamma": 0.000124014078442244,
      "status": "ok",
      "flags": [],
      "U_top": 5.177920805801114,
      "r_top": 4.638,
      "U_well": 3.6830985849284614,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.8214305471911505,
      "S_wkb": 7.251672844603677,
      "eps_1D": 4.352466994383062,
      "Gamma_1D": 0.0001223744413349615,
      "box_rel_gamma": 1.4647208335105688e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.093566417694092
     },
     {
      "lam": -0.007561436673,
      "x": 11.499999999975563,
      "eps": 4.357477881273429,
      "Gamma": 8.723530185592386e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.212833379964687,
      "r_top": 4.6979999999999995,
      "U_well": 3.682765007830038,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.8553554986912584,
      "S_wkb": 7.606711958511966,
      "eps_1D": 4.353454476160553,
      "Gamma_1D": 8.605698483765964e-05,
      "box_rel_gamma": 1.2495144052770968e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.101738452911377
     },
     {
      "lam": -0.007243096424,
      "x": 11.749999999773813,
      "eps": 4.358429540626658,
      "Gamma": 6.129957851600124e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.247418590421844,
      "r_top": 4.758,
      "U_well": 3.6826523004319816,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.8889890497951862,
      "S_wkb": 7.962407878208856,
      "eps_1D": 4.354405962862553,
      "Gamma_1D": 6.0454250787322754e-05,
      "box_rel_gamma": 1.0557293550483848e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.93504309654236
     },
     {
      "lam": -0.006944444444,
      "x": 12.000000000384,
      "eps": 4.359265771455283,
      "Gamma": 4.301830785287428e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.2814928147009645,
      "r_top": 4.818,
      "U_well": 3.6825633568889597,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.9222270432456812,
      "S_wkb": 8.319340879344203,
      "eps_1D": 4.355242422183312,
      "Gamma_1D": 4.241343113482618e-05,
      "box_rel_gamma": 8.797216466405189e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.526288986206055
     },
     {
      "lam": -0.0064,
      "x": 12.5,
      "eps": 4.3607821939332325,
      "Gamma": 2.114266787282178e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.348659267331757,
      "r_top": 4.93,
      "U_well": 3.682259704641033,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -0.9878770733985247,
      "S_wkb": 9.034259846349979,
      "eps_1D": 4.356759173646225,
      "Gamma_1D": 2.0834169017860577e-05,
      "box_rel_gamma": 5.981062223270328e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.8669650554657
     },
     {
      "lam": -0.006268375536166,
      "x": 12.630556807855877,
      "eps": 4.3611534684876405,
      "Gamma": 1.755552249570359e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.365971621660381,
      "r_top": 4.958,
      "U_well": 3.682227789788183,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -1.0048181531727405,
      "S_wkb": 9.22162621915169,
      "eps_1D": 4.357130120047975,
      "Gamma_1D": 1.729693774289157e-05,
      "box_rel_gamma": 5.4006986438537297e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.26561164855957
     },
     {
      "lam": -0.005917159763,
      "x": 13.0000000003445,
      "eps": 4.362109809559313,
      "Gamma": 1.037013432380464e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.414363063796905,
      "r_top": 5.038,
      "U_well": 3.6821693798792827,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -1.0522532542375922,
      "S_wkb": 9.751356241362245,
      "eps_1D": 4.358087077731366,
      "Gamma_1D": 1.0213522433845491e-05,
      "box_rel_gamma": 4.0167123849244035e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.760384559631348
     },
     {
      "lam": -0.005102040816,
      "x": 14.000000000448,
      "eps": 4.364267129516118,
      "Gamma": 2.4896177361113355e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.541371593377038,
      "r_top": 5.258,
      "U_well": 3.6817728213025567,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -1.1771044638609203,
      "S_wkb": 11.18466674828911,
      "eps_1D": 4.360245201002166,
      "Gamma_1D": 2.449619869160608e-06,
      "box_rel_gamma": 2.4767356165966703e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.29831099510193
     },
     {
      "lam": -0.004444444444,
      "x": 15.000000000750001,
      "eps": 4.365954597763458,
      "Gamma": 5.993719561148931e-07,
      "status": "ok",
      "flags": [],
      "U_top": 5.6629988205690625,
      "r_top": 5.466,
      "U_well": 3.681493053663491,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -1.2970442228056047,
      "S_wkb": 12.613414361956629,
      "eps_1D": 4.36193320267497,
      "Gamma_1D": 5.892006990934448e-07,
      "box_rel_gamma": 3.8615985964440824e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.188533306121826
     },
     {
      "lam": -0.00390625,
      "x": 16.0,
      "eps": 4.367293085687126,
      "Gamma": 1.4541869114139566e-07,
      "status": "ok",
      "flags": [],
      "U_top": 5.779485194000116,
      "r_top": 5.6659999999999995,
      "U_well": 3.681199659662203,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -1.4121921083129898,
      "S_wkb": 14.032906095618763,
      "eps_1D": 4.3632730607981305,
      "Gamma_1D": 1.4282907137530186e-07,
      "box_rel_gamma": 6.374417660381937e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.959810972213745
     },
     {
      "lam": -0.003460207612,
      "x": 17.000000001122,
      "eps": 4.368409565763803,
      "Gamma": 3.57009712834226e-08,
      "status": "ok",
      "flags": [],
      "U_top": 5.891110005788381,
      "r_top": 5.858,
      "U_well": 3.680991543043614,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -1.522700440024578,
      "S_wkb": 15.440101541632279,
      "eps_1D": 4.364390256401758,
      "Gamma_1D": 3.503692106907361e-08,
      "box_rel_gamma": 1.0531675265212925e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.67843008041382
     },
     {
      "lam": -0.003086419753,
      "x": 18.000000000252,
      "eps": 4.369272767464273,
      "Gamma": 8.890119054098928e-09,
      "status": "ok",
      "flags": [],
      "U_top": 5.99813449931425,
      "r_top": 6.042,
      "U_well": 3.6808105420875665,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -1.6288617318499767,
      "S_wkb": 16.83292182032173,
      "eps_1D": 4.365254170649329,
      "Gamma_1D": 8.718175415560997e-09,
      "box_rel_gamma": -2.5268488079710494e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.469791650772095
     }
    ]
   },
   "C": {
    "mu_GeV": 33725761772853.188,
    "mu_over_mu_b": 0.01,
    "couplings": {
     "g2": 0.5417205949617168,
     "gY": 0.42631883432345696,
     "yt": 0.46030573384594015,
     "lam": -0.007480685094776778,
     "g3": 0.5703130974330379
    },
    "n_points": 36,
    "n_good": 34,
    "narrow_range": {
     "x": [
      5.749999999987781,
      18.000000000252
     ],
     "lam": [
      -0.030245746692000003,
      -0.0030864197529999996
     ]
    },
    "cease": {
     "last_narrow": {
      "lam": -0.030245746692000003,
      "x": 5.749999999987781
     },
     "first_not_narrow": {
      "lam": -0.03305785124,
      "x": 5.4999999999725,
      "status": "above_top",
      "eps_minus_Utop": -0.013485811631946731,
      "Gamma": 0.10003359188451112
     }
    },
    "thresholds": {
     "P=0.9": {
      "10": {
       "x_c": 7.757238306479915,
       "lam_c": -0.01661826703206951,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 8.649827807276395,
       "lam_c": -0.013365495867357503,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 9.56379223570583,
       "lam_c": -0.010933009719051406,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 10.366393538746717,
       "lam_c": -0.009305605049727722,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 11.22856497039843,
       "lam_c": -0.007931429851483908,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 12.85992994374999,
       "lam_c": -0.006046760878045182,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 14.499037486685646,
       "lam_c": -0.004756874072187047,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 16.168464569893054,
       "lam_c": -0.003825273055466554,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.5": {
      "10": {
       "x_c": 5.932703410586771,
       "lam_c": -0.028411536756599663,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 7.058500164044033,
       "lam_c": -0.02007128333706675,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 8.106594448673368,
       "lam_c": -0.0152167920642039,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 8.973347570264135,
       "lam_c": -0.012419125626738196,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 9.872090020742323,
       "lam_c": -0.010260813315830009,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 11.526021373488412,
       "lam_c": -0.007527333514914984,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 13.156635808408316,
       "lam_c": -0.00577710543738376,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 14.79980036840129,
       "lam_c": -0.004565499350752865,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.1": {
      "10": {
       "x_c": 4.613965458630574,
       "lam_c": -0.04697332709286096,
       "status": "beyond_narrow",
       "extrap_dx": -1.1360345413572075
      },
      "30": {
       "x_c": 5.815922142183642,
       "lam_c": -0.029563975386229062,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 7.0617054237434695,
       "lam_c": -0.02005306703620753,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 8.022775018929718,
       "lam_c": -0.01553641355366607,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 8.975967423833643,
       "lam_c": -0.012411877039301338,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 10.670107341826101,
       "lam_c": -0.008783395184308476,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 12.30658758867749,
       "lam_c": -0.006602747751215482,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 13.940020373902584,
       "lam_c": -0.005146040300413275,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     }
    },
    "fits": {
     "all": {
      "two_param": {
       "a": 5.797110162793074,
       "b": 1.3407512589457955,
       "rms": 0.18489448465133151,
       "n": 34,
       "x_range": [
        5.749999999987781,
        18.000000000252
       ]
      },
      "three_param": {
       "a": 3.1350694007652784,
       "b": 0.6285920673175566,
       "p": 0.6141053803185087,
       "p_err": 0.01383699212557766,
       "rms": 0.10180891887950184
      }
     },
     "window_lam_m0p018_m0p007": {
      "two_param": {
       "a": 5.887490135498842,
       "b": 1.3377100902094758,
       "rms": 0.045980479947644634,
       "n": 20,
       "x_range": [
        7.4999999999531255,
        11.749999999773813
       ]
      },
      "three_param": {
       "a": 2.0996015479928007,
       "b": 0.35995388373276394,
       "p": 0.7117169057598878,
       "p_err": 0.009819880982707922,
       "rms": 0.008573293659997448
      }
     }
    },
    "lam_SM": {
     "172.2": {
      "lam_SM": -0.004912717235665159,
      "x": 14.267212048419935,
      "Gamma_direct": 1.45632149213638e-06,
      "eps_direct": 4.386494226327573,
      "Gamma_interp_without_point": 1.4562534986428762e-06,
      "Nstar_ln2_over_Gamma": 475957.5301900675,
      "N_P0.9": 72347.01693735602
     },
     "172.6": {
      "lam_SM": -0.007480685094776778,
      "x": 11.56190278513855,
      "Gamma_direct": 6.58972208759207e-05,
      "eps_direct": 4.379716015423921,
      "Gamma_interp_without_point": 6.589924096837614e-05,
      "Nstar_ln2_over_Gamma": 10518.610213700622,
      "N_P0.9": 1598.8612912251924
     },
     "173.0": {
      "lam_SM": -0.010070424876435636,
      "x": 9.96497246432523,
      "Gamma_direct": 0.0006105244200127011,
      "eps_direct": 4.37194650849437,
      "Gamma_interp_without_point": 0.0006106761495382086,
      "Nstar_ln2_over_Gamma": 1135.3308038776324,
      "N_P0.9": 172.57379427285545
     }
    },
    "max_box_rel_gamma": 3.177257748010476e-07,
    "max_abs_ln_ratio_2D_1D": 0.018447668630269594,
    "duplicate_start_point": [
     {
      "lam": -0.007480685094776778,
      "rel_gamma": 0.0,
      "d_eps": 0.0
     }
    ],
    "table": [
     {
      "lam": -0.04,
      "x": 5.0,
      "eps": 4.286133005195206,
      "Gamma": 0.1476662861497682,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.226512045780277,
      "r_top": 2.8459999999999996,
      "U_well": 3.7129885601051904,
      "r_well": 1.122,
      "eps_minus_Utop": 0.05962095941492862,
      "S_wkb": 0.0,
      "eps_1D": 4.281917229542724,
      "Gamma_1D": 0.1473484300592889,
      "box_rel_gamma": 8.03660022974384e-08,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 36.68622326850891
     },
     {
      "lam": -0.03305785124,
      "x": 5.4999999999725,
      "eps": 4.298064028799979,
      "Gamma": 0.10003359188451112,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.311549840431926,
      "r_top": 3.018,
      "U_well": 3.7097755752222836,
      "r_well": 1.122,
      "eps_minus_Utop": -0.013485811631946731,
      "S_wkb": 0.09423386478052345,
      "eps_1D": 4.293951516047832,
      "Gamma_1D": 0.09971167001414526,
      "box_rel_gamma": 9.646980658750692e-08,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 36.19397568702698
     },
     {
      "lam": -0.030245746692,
      "x": 5.749999999987781,
      "eps": 4.304359109396784,
      "Gamma": 0.08121838754252006,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.354277505155682,
      "r_top": 3.102,
      "U_well": 3.708588342210419,
      "r_well": 1.122,
      "eps_minus_Utop": -0.04991839575889845,
      "S_wkb": 0.3549087035629599,
      "eps_1D": 4.300287796648548,
      "Gamma_1D": 0.08091317344106487,
      "box_rel_gamma": 1.102197302316199e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 39.48311233520508
     },
     {
      "lam": -0.027777777778,
      "x": 5.999999999976,
      "eps": 4.310696465320048,
      "Gamma": 0.06529382165246288,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.396968842617126,
      "r_top": 3.186,
      "U_well": 3.707282839023227,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.08627237729707726,
      "S_wkb": 0.6220021297773579,
      "eps_1D": 4.306659480882038,
      "Gamma_1D": 0.06501307892287432,
      "box_rel_gamma": 1.2773263602383622e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 37.43441700935364
     },
     {
      "lam": -0.023668639053,
      "x": 6.500000000034937,
      "eps": 4.323034868035634,
      "Gamma": 0.040910931974879376,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.482428476012062,
      "r_top": 3.3499999999999996,
      "U_well": 3.7054746464902406,
      "r_well": 1.122,
      "eps_minus_Utop": -0.159393607976428,
      "S_wkb": 1.1775313793490099,
      "eps_1D": 4.319047038531224,
      "Gamma_1D": 0.04069090565063084,
      "box_rel_gamma": 1.7200954083307352e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 30.426103115081787
     },
     {
      "lam": -0.020408163265,
      "x": 7.0000000000525,
      "eps": 4.334275244685,
      "Gamma": 0.024589125568641682,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.567194899104095,
      "r_top": 3.506,
      "U_well": 3.704067950419887,
      "r_well": 1.122,
      "eps_minus_Utop": -0.2329196544190948,
      "S_wkb": 1.760101384121095,
      "eps_1D": 4.330316150349345,
      "Gamma_1D": 0.0244311009455413,
      "box_rel_gamma": 2.223764836717379e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 30.4127995967865
     },
     {
      "lam": -0.019024970273,
      "x": 7.250000000092211,
      "eps": 4.339354282748766,
      "Gamma": 0.01877108524358721,
      "status": "ok",
      "flags": [],
      "U_top": 4.609286480054655,
      "r_top": 3.582,
      "U_well": 3.7034426922290535,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.2699321973058888,
      "S_wkb": 2.0610274091767034,
      "eps_1D": 4.335403349473045,
      "Gamma_1D": 0.01864098373739458,
      "box_rel_gamma": 2.4687997268735273e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.303812265396118
     },
     {
      "lam": -0.017777777778,
      "x": 7.4999999999531255,
      "eps": 4.344051413504891,
      "Gamma": 0.014187153207673041,
      "status": "ok",
      "flags": [],
      "U_top": 4.651043113964474,
      "r_top": 3.658,
      "U_well": 3.7028142034933778,
      "r_well": 1.122,
      "eps_minus_Utop": -0.3069917004595828,
      "S_wkb": 2.3681901452479237,
      "eps_1D": 4.340105568045677,
      "Gamma_1D": 0.014081908836346003,
      "box_rel_gamma": 2.6932954044767143e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.19873547554016
     },
     {
      "lam": -0.016649323621,
      "x": 7.750000000053039,
      "eps": 4.348325513909227,
      "Gamma": 0.010625989364466302,
      "status": "ok",
      "flags": [],
      "U_top": 4.692464257437781,
      "r_top": 3.734,
      "U_well": 3.702251577072377,
      "r_well": 1.122,
      "eps_minus_Utop": -0.34413874352855345,
      "S_wkb": 2.681564781489733,
      "eps_1D": 4.344382826325726,
      "Gamma_1D": 0.010542201151894413,
      "box_rel_gamma": 2.8839286669857245e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 15.711341857910156
     },
     {
      "lam": -0.015625,
      "x": 8.0,
      "eps": 4.352208067099416,
      "Gamma": 0.007889612766115777,
      "status": "ok",
      "flags": [],
      "U_top": 4.733588166070864,
      "r_top": 3.806,
      "U_well": 3.701878534186818,
      "r_well": 1.122,
      "eps_minus_Utop": -0.381380098971448,
      "S_wkb": 2.9996570380219056,
      "eps_1D": 4.348266755454822,
      "Gamma_1D": 0.007823879056417874,
      "box_rel_gamma": 3.032167974481581e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 14.919975996017456
     },
     {
      "lam": -0.014692378329,
      "x": 8.249999999927555,
      "eps": 4.355717690298132,
      "Gamma": 0.005810669295080726,
      "status": "ok",
      "flags": [],
      "U_top": 4.774328887242664,
      "r_top": 3.8779999999999997,
      "U_well": 3.701353105943201,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.4186111969445321,
      "S_wkb": 3.3239345078679707,
      "eps_1D": 4.3517767830527445,
      "Gamma_1D": 0.005759786555242592,
      "box_rel_gamma": 3.130900316783425e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 15.56076693534851
     },
     {
      "lam": -0.01384083045,
      "x": 8.499999999946874,
      "eps": 4.3588906143862785,
      "Gamma": 0.004249353137838747,
      "status": "ok",
      "flags": [],
      "U_top": 4.8148539657158995,
      "r_top": 3.9459999999999997,
      "U_well": 3.7009525932936405,
      "r_well": 1.122,
      "eps_minus_Utop": -0.45596335132962107,
      "S_wkb": 3.652675766642078,
      "eps_1D": 4.354949505504988,
      "Gamma_1D": 0.004210421773957462,
      "box_rel_gamma": 3.177257748010476e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.058226108551025
     },
     {
      "lam": -0.01306122449,
      "x": 8.74999999993164,
      "eps": 4.3617639820200615,
      "Gamma": 0.003088112975103282,
      "status": "ok",
      "flags": [],
      "U_top": 4.854812293294784,
      "r_top": 4.018,
      "U_well": 3.70073866491886,
      "r_well": 1.122,
      "eps_minus_Utop": -0.4930483112747224,
      "S_wkb": 3.984730507241557,
      "eps_1D": 4.357822029069828,
      "Gamma_1D": 0.0030586174766048654,
      "box_rel_gamma": 3.1710639647464234e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.51872730255127
     },
     {
      "lam": -0.012345679012,
      "x": 9.000000000126,
      "eps": 4.364300961353127,
      "Gamma": 0.0022312619532006707,
      "status": "ok",
      "flags": [],
      "U_top": 4.894326049134927,
      "r_top": 4.082,
      "U_well": 3.7002902822578485,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.5300250877817998,
      "S_wkb": 4.320799654388331,
      "eps_1D": 4.360358199195941,
      "Gamma_1D": 0.00220912796904096,
      "box_rel_gamma": 3.1130756306119167e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.61029362678528
     },
     {
      "lam": -0.011687363039,
      "x": 9.249999999886976,
      "eps": 4.366587341605268,
      "Gamma": 0.0016041633526165289,
      "status": "ok",
      "flags": [],
      "U_top": 4.933584298498369,
      "r_top": 4.1499999999999995,
      "U_well": 3.700044532325779,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.5669969568931013,
      "S_wkb": 4.660883408071399,
      "eps_1D": 4.362644004833357,
      "Gamma_1D": 0.001587688514037762,
      "box_rel_gamma": 3.0080000446019994e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 16.776135444641113
     },
     {
      "lam": -0.01108033241,
      "x": 9.499999999988125,
      "eps": 4.368639003431603,
      "Gamma": 0.0011480405900988256,
      "status": "ok",
      "flags": [],
      "U_top": 4.972351001921334,
      "r_top": 4.218,
      "U_well": 3.699929987034382,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.6037119984897306,
      "S_wkb": 5.003862315379212,
      "eps_1D": 4.364694797509381,
      "Gamma_1D": 0.0011358638166872137,
      "box_rel_gamma": 2.8623084147305633e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.14897894859314
     },
     {
      "lam": -0.010519395135,
      "x": 9.74999999989793,
      "eps": 4.370517297597512,
      "Gamma": 0.0008189018702374172,
      "status": "ok",
      "flags": [],
      "U_top": 5.010676544124955,
      "r_top": 4.282,
      "U_well": 3.6996733252188347,
      "r_well": 1.122,
      "eps_minus_Utop": -0.6401592465274426,
      "S_wkb": 5.348793916387718,
      "eps_1D": 4.3665722510629426,
      "Gamma_1D": 0.0008099470101987115,
      "box_rel_gamma": 2.6824884336029697e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.547503232955933
     },
     {
      "lam": -0.010070424876436,
      "x": 9.964972464325049,
      "eps": 4.37194650849437,
      "Gamma": 0.0006105244200127011,
      "status": "ok",
      "flags": [],
      "U_top": 5.043363649165808,
      "r_top": 4.338,
      "U_well": 3.6991875184561493,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.671417140671438,
      "S_wkb": 5.648123501446264,
      "eps_1D": 4.368001095568268,
      "Gamma_1D": 0.0006036847562076183,
      "box_rel_gamma": 2.5059672026372937e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.171687602996826
     },
     {
      "lam": -0.01,
      "x": 10.0,
      "eps": 4.372194306415309,
      "Gamma": 0.0005820412055746565,
      "status": "ok",
      "flags": [],
      "U_top": 5.048679011133956,
      "r_top": 4.346,
      "U_well": 3.6993242305246357,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.6764847047186473,
      "S_wkb": 5.696729032712852,
      "eps_1D": 4.368248883711098,
      "Gamma_1D": 0.0005754947120424601,
      "box_rel_gamma": 2.4756353655952523e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.64569926261902
     },
     {
      "lam": -0.009518143962,
      "x": 10.249999999960922,
      "eps": 4.373706989938831,
      "Gamma": 0.00041256555644654503,
      "status": "ok",
      "flags": [],
      "U_top": 5.086170596674186,
      "r_top": 4.41,
      "U_well": 3.6989994921567844,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.7124636067353549,
      "S_wkb": 6.046209899063639,
      "eps_1D": 4.369760571545951,
      "Gamma_1D": 0.0004077982536092596,
      "box_rel_gamma": 2.2501439156386027e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.84989643096924
     },
     {
      "lam": -0.009070294785,
      "x": 10.499999999757188,
      "eps": 4.375069784242905,
      "Gamma": 0.00029180357361609964,
      "status": "ok",
      "flags": [],
      "U_top": 5.123180374214966,
      "r_top": 4.47,
      "U_well": 3.6990323725531917,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.748110589972061,
      "S_wkb": 6.397463645013058,
      "eps_1D": 4.371123705321962,
      "Gamma_1D": 0.0002883465216357561,
      "box_rel_gamma": 2.0124687272193853e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.092033624649048
     },
     {
      "lam": -0.008653326122,
      "x": 10.750000000141766,
      "eps": 4.3763045329906864,
      "Gamma": 0.00020596179598877235,
      "status": "ok",
      "flags": [],
      "U_top": 5.159727490966159,
      "r_top": 4.53,
      "U_well": 3.698620353828304,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.7834229579754721,
      "S_wkb": 6.750401839420447,
      "eps_1D": 4.37235785013566,
      "Gamma_1D": 0.00020346199737366494,
      "box_rel_gamma": 1.769257702566307e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.809351921081543
     },
     {
      "lam": -0.00826446281,
      "x": 10.999999999945,
      "eps": 4.377458200099466,
      "Gamma": 0.00014520196796537845,
      "status": "ok",
      "flags": [],
      "U_top": 5.195868135042937,
      "r_top": 4.59,
      "U_well": 3.6985240188814217,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.818409934943471,
      "S_wkb": 7.103237364132393,
      "eps_1D": 4.373511271674017,
      "Gamma_1D": 0.00014339852281336455,
      "box_rel_gamma": 1.526255883899097e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.37524104118347
     },
     {
      "lam": -0.007901234568,
      "x": 11.249999999929688,
      "eps": 4.378505110621829,
      "Gamma": 0.000102233057147148,
      "status": "ok",
      "flags": [],
      "U_top": 5.23164330106584,
      "r_top": 4.6499999999999995,
      "U_well": 3.6982406146633,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.8531381904440112,
      "S_wkb": 7.458050648788559,
      "eps_1D": 4.374558644279135,
      "Gamma_1D": 0.00010093562817447523,
      "box_rel_gamma": 1.2881598787650717e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.374408721923828
     },
     {
      "lam": -0.007561436673,
      "x": 11.499999999975563,
      "eps": 4.379473516010151,
      "Gamma": 7.190340440086758e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.266908669417761,
      "r_top": 4.71,
      "U_well": 3.6981882076928256,
      "r_well": 1.122,
      "eps_minus_Utop": -0.8874351534076101,
      "S_wkb": 7.812527277585428,
      "eps_1D": 4.3755269530706,
      "Gamma_1D": 7.097158179947539e-05,
      "box_rel_gamma": 1.0573760267362786e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.622976303100586
     },
     {
      "lam": -0.007480685094776778,
      "x": 11.56190278513855,
      "eps": 4.379716015423921,
      "Gamma": 6.58972208759207e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.275528330335467,
      "r_top": 4.7219999999999995,
      "U_well": 3.6981177167767,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.895812314911546,
      "S_wkb": 7.900445617211788,
      "eps_1D": 4.375769255782023,
      "Gamma_1D": 6.503882252138229e-05,
      "box_rel_gamma": 1.0048393339623374e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 20.55960512161255
     },
     {
      "lam": -0.007243096424,
      "x": 11.749999999773813,
      "eps": 4.380389002086245,
      "Gamma": 5.0551776271629325e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.301751303452887,
      "r_top": 4.766,
      "U_well": 3.697949964809756,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.9213623013666421,
      "S_wkb": 8.16785295063271,
      "eps_1D": 4.376442626946636,
      "Gamma_1D": 4.9883470192945956e-05,
      "box_rel_gamma": 8.425093667163708e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.0368070602417
     },
     {
      "lam": -0.006944444444,
      "x": 12.000000000384,
      "eps": 4.381188182227138,
      "Gamma": 3.551394916515581e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.336101197947135,
      "r_top": 4.822,
      "U_well": 3.697935101344411,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -0.9549130157199972,
      "S_wkb": 8.523766508064348,
      "eps_1D": 4.377241630600268,
      "Gamma_1D": 3.5035310481758405e-05,
      "box_rel_gamma": 6.412322539617321e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.14708662033081
     },
     {
      "lam": -0.0064,
      "x": 12.5,
      "eps": 4.382655744715492,
      "Gamma": 1.751884048535443e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.4036983246395565,
      "r_top": 4.934,
      "U_well": 3.6977070703792227,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -1.0210425799240648,
      "S_wkb": 9.234563839839058,
      "eps_1D": 4.378710192209024,
      "Gamma_1D": 1.727420073417121e-05,
      "box_rel_gamma": 2.884198657682191e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.32923984527588
     },
     {
      "lam": -0.005917159763,
      "x": 13.0000000003445,
      "eps": 4.383901368113461,
      "Gamma": 8.645707712094366e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.469620338752706,
      "r_top": 5.046,
      "U_well": 3.6973926265673285,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -1.0857189706392445,
      "S_wkb": 9.944821547714579,
      "eps_1D": 4.3799558079740635,
      "Gamma_1D": 8.520856470557697e-06,
      "box_rel_gamma": 1.3356544759091094e-09,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.58275270462036
     },
     {
      "lam": -0.005102040816,
      "x": 14.000000000448,
      "eps": 4.386005587624496,
      "Gamma": 2.1168776701399206e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.596726349876546,
      "r_top": 5.254,
      "U_well": 3.696912761273341,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -1.2107207622520502,
      "S_wkb": 11.358448537841557,
      "eps_1D": 4.382060841041037,
      "Gamma_1D": 2.0844189948385317e-06,
      "box_rel_gamma": -3.399875103671235e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.63867211341858
     },
     {
      "lam": -0.004912717235665,
      "x": 14.267212048420166,
      "eps": 4.386494226327573,
      "Gamma": 1.45632149213638e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.629670636582517,
      "r_top": 5.31,
      "U_well": 3.6970246283383825,
      "r_well": 1.1300000000000001,
      "eps_minus_Utop": -1.2431764102549447,
      "S_wkb": 11.733739215557339,
      "eps_1D": 4.382550110490744,
      "Gamma_1D": 1.4336650736396289e-06,
      "box_rel_gamma": -3.66237548066195e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.50564455986023
     },
     {
      "lam": -0.004444444444,
      "x": 15.000000000750001,
      "eps": 4.387630889826168,
      "Gamma": 5.249826898870033e-07,
      "status": "ok",
      "flags": [],
      "U_top": 5.7177402954155365,
      "r_top": 5.458,
      "U_well": 3.6967217428386947,
      "r_well": 1.1260000000000001,
      "eps_minus_Utop": -1.3301094055893685,
      "S_wkb": 12.756980746272252,
      "eps_1D": 4.383687404208404,
      "Gamma_1D": 5.165012673228495e-07,
      "box_rel_gamma": -4.3983483744014507e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.02696418762207
     },
     {
      "lam": -0.00390625,
      "x": 16.0,
      "eps": 4.388927632829141,
      "Gamma": 1.3257032416892027e-07,
      "status": "ok",
      "flags": [],
      "U_top": 5.833199038379786,
      "r_top": 5.6499999999999995,
      "U_well": 3.6966469557944652,
      "r_well": 1.122,
      "eps_minus_Utop": -1.4442714055506451,
      "S_wkb": 14.13673143070296,
      "eps_1D": 4.384984901621676,
      "Gamma_1D": 1.303272080648094e-07,
      "box_rel_gamma": -3.63131377190129e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.160537481307983
     },
     {
      "lam": -0.003460207612,
      "x": 17.000000001122,
      "eps": 4.389994908783419,
      "Gamma": 3.424097374550413e-08,
      "status": "ok",
      "flags": [],
      "U_top": 5.943227310987471,
      "r_top": 5.834,
      "U_well": 3.6963624300477242,
      "r_well": 1.122,
      "eps_minus_Utop": -1.5532324022040518,
      "S_wkb": 15.493389114264897,
      "eps_1D": 4.386053201826306,
      "Gamma_1D": 3.363738791163007e-08,
      "box_rel_gamma": -1.1148339140731878e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.494556188583374
     },
     {
      "lam": -0.003086419753,
      "x": 18.000000000252,
      "eps": 4.390880446938615,
      "Gamma": 9.074183352066926e-09,
      "status": "ok",
      "flags": [],
      "U_top": 6.048081708050939,
      "r_top": 6.01,
      "U_well": 3.696168799171529,
      "r_well": 1.122,
      "eps_minus_Utop": -1.6572012611123235,
      "S_wkb": 16.82375652107816,
      "eps_1D": 4.386939495434987,
      "Gamma_1D": 8.908320420494907e-09,
      "box_rel_gamma": -1.279409502785711e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 21.128501415252686
     }
    ]
   },
   "E": {
    "mu_GeV": 3372576177285.3184,
    "mu_over_mu_b": 0.001,
    "couplings": {
     "g2": 0.549123662194372,
     "gY": 0.4187500822896739,
     "yt": 0.4786244317347138,
     "lam": -0.005510364317212047,
     "g3": 0.5903875607035604
    },
    "n_points": 17,
    "n_good": 16,
    "narrow_range": {
     "x": [
      5.749999999987781,
      19.000000001691
     ],
     "lam": [
      -0.030245746692000003,
      -0.0027700831020000005
     ]
    },
    "cease": {
     "last_narrow": {
      "lam": -0.030245746692000003,
      "x": 5.749999999987781
     },
     "first_not_narrow": {
      "lam": -0.03305785124,
      "x": 5.4999999999725,
      "status": "above_top",
      "eps_minus_Utop": -0.027976058427059414,
      "Gamma": 0.09337862192174068
     }
    },
    "thresholds": {
     "P=0.9": {
      "10": {
       "x_c": 7.6391641164794395,
       "lam_c": -0.017135955250535552,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 8.522052286418939,
       "lam_c": -0.013769292036362936,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 9.429520631821848,
       "lam_c": -0.01124658758691404,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 10.229789306184971,
       "lam_c": -0.00955579054793769,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 11.09326328807213,
       "lam_c": -0.008126084959716699,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 12.740260971186522,
       "lam_c": -0.006160888537996396,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 14.414493127857135,
       "lam_c": -0.004812838061492868,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 16.14496859792458,
       "lam_c": -0.003836415091276476,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.5": {
      "10": {
       "x_c": 5.842592073504505,
       "lam_c": -0.029294687507285262,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "30": {
       "x_c": 6.94980339126803,
       "lam_c": -0.02070403354802056,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100": {
       "x_c": 7.984363291797994,
       "lam_c": -0.015686260441280117,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 8.842838400479042,
       "lam_c": -0.012788412106404846,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 9.736688749448621,
       "lam_c": -0.010548177408606127,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 11.392301403810848,
       "lam_c": -0.007705078487967247,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 13.041726554199972,
       "lam_c": -0.0058793568377218655,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 14.724268882931307,
       "lam_c": -0.00461245902196267,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     },
     "P=0.1": {
      "10": {
       "x_c": 4.571810649936646,
       "lam_c": -0.04784356466674445,
       "status": "beyond_narrow",
       "extrap_dx": -1.1781893500511353
      },
      "30": {
       "x_c": 5.729458915804236,
       "lam_c": -0.030463007740946003,
       "status": "beyond_narrow",
       "extrap_dx": -0.020541084183545166
      },
      "100": {
       "x_c": 6.952959737254996,
       "lam_c": -0.020685240325327717,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "300": {
       "x_c": 7.901475296654408,
       "lam_c": -0.016017090398537444,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1000": {
       "x_c": 8.845437868191855,
       "lam_c": -0.012780896779253443,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "10000": {
       "x_c": 10.533522374237311,
       "lam_c": -0.00901265518758365,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "100000": {
       "x_c": 12.179671261835805,
       "lam_c": -0.006741070465860876,
       "status": "interpolated",
       "extrap_dx": 0.0
      },
      "1e+06": {
       "x_c": 13.840977639921782,
       "lam_c": -0.00521995147642511,
       "status": "interpolated",
       "extrap_dx": 0.0
      }
     }
    },
    "fits": {
     "all": {
      "two_param": {
       "a": 5.308817733593286,
       "b": 1.314851701117196,
       "rms": 0.1583746236826547,
       "n": 16,
       "x_range": [
        5.749999999987781,
        19.000000001691
       ]
      },
      "three_param": {
       "a": 4.107332352526989,
       "b": 0.9636930899485991,
       "p": 0.5452878836576063,
       "p_err": 0.01988333488280394,
       "rms": 0.13322189702107246
      }
     },
     "window_lam_m0p018_m0p007": {
      "two_param": {
       "a": 5.734097592798615,
       "b": 1.341213253494316,
       "rms": 0.04310778800943349,
       "n": 6,
       "x_range": [
        7.4999999999531255,
        11.499999999975563
       ]
      },
      "three_param": {
       "a": 2.2568812034066674,
       "b": 0.4086097052870989,
       "p": 0.6918229921690177,
       "p_err": 0.023351296052613855,
       "rms": 0.008821965352387271
      }
     }
    },
    "lam_SM": {
     "172.2": {
      "lam_SM": -0.0029923040358999916,
      "x": 18.28088180920037,
      "Gamma_direct": 7.078083937709436e-09,
      "eps_direct": 4.4152521252392924,
      "Gamma_interp_without_point": 7.078043704741198e-09,
      "Nstar_ln2_over_Gamma": 97928646.60266477,
      "N_P0.9": 14885457.220492128
     },
     "172.6": {
      "lam_SM": -0.005510364317212047,
      "x": 13.47131041107408,
      "Gamma_direct": 3.827085349858362e-06,
      "eps_direct": 4.409314613942093,
      "Gamma_interp_without_point": 3.827479986436215e-06,
      "Nstar_ln2_over_Gamma": 181116.20651094132,
      "N_P0.9": 27530.223662695582
     },
     "173.0": {
      "lam_SM": -0.008051644263709043,
      "x": 11.144426149652773,
      "Gamma_direct": 9.807907987915408e-05,
      "eps_direct": 4.40269378636237,
      "Gamma_interp_without_point": 9.807948439011474e-05,
      "Nstar_ln2_over_Gamma": 7067.227602603847,
      "N_P0.9": 1074.2404576760289
     }
    },
    "max_box_rel_gamma": 1.6289536078906153e-06,
    "max_abs_ln_ratio_2D_1D": 0.01784017640121349,
    "duplicate_start_point": [
     {
      "lam": -0.005510364317212047,
      "rel_gamma": 0.0,
      "d_eps": 0.0
     }
    ],
    "table": [
     {
      "lam": -0.03305785124,
      "x": 5.4999999999725,
      "eps": 4.324015456493157,
      "Gamma": 0.09337862192174068,
      "status": "above_top",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.351991514920217,
      "r_top": 3.034,
      "U_well": 3.7272316078893883,
      "r_well": 1.118,
      "eps_minus_Utop": -0.027976058427059414,
      "S_wkb": 0.19480837553663272,
      "eps_1D": 4.319994228282358,
      "Gamma_1D": 0.09308064567595463,
      "box_rel_gamma": 6.751879855215748e-08,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 32.29826760292053
     },
     {
      "lam": -0.030245746692,
      "x": 5.749999999987781,
      "eps": 4.330459779003778,
      "Gamma": 0.07527113900624322,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.39597992770565,
      "r_top": 3.122,
      "U_well": 3.7258623637433894,
      "r_well": 1.122,
      "eps_minus_Utop": -0.0655201487018715,
      "S_wkb": 0.46213868604683794,
      "eps_1D": 4.32647719160977,
      "Gamma_1D": 0.07499144979918189,
      "box_rel_gamma": 7.77378494909442e-08,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 28.25319266319275
     },
     {
      "lam": -0.027777777778,
      "x": 5.999999999976,
      "eps": 4.33690615065929,
      "Gamma": 0.060052041858004515,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.4398397391472635,
      "r_top": 3.206,
      "U_well": 3.7246669583655225,
      "r_well": 1.122,
      "eps_minus_Utop": -0.10293358848797318,
      "S_wkb": 0.7366531371450997,
      "eps_1D": 4.3329550094033635,
      "Gamma_1D": 0.059797342751302086,
      "box_rel_gamma": 9.14900870618851e-08,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 32.00207781791687
     },
     {
      "lam": -0.023668639053,
      "x": 6.500000000034937,
      "eps": 4.349286947290879,
      "Gamma": 0.037025885099614214,
      "status": "ok_broad",
      "flags": [
       "no_local_min"
      ],
      "U_top": 4.527479323580549,
      "r_top": 3.3659999999999997,
      "U_well": 3.7230385048436387,
      "r_well": 1.122,
      "eps_minus_Utop": -0.17819237628966977,
      "S_wkb": 1.3064893852353228,
      "eps_1D": 4.345380197343544,
      "Gamma_1D": 0.036830282636141604,
      "box_rel_gamma": 1.284422124214757e-07,
      "window": [
       0.05,
       0.0025
      ],
      "retried": true,
      "time_s": 32.63071870803833
     },
     {
      "lam": -0.017777777778,
      "x": 7.4999999999531255,
      "eps": 4.370000932936164,
      "Gamma": 0.012416912761855456,
      "status": "ok",
      "flags": [],
      "U_top": 4.699960512470986,
      "r_top": 3.674,
      "U_well": 3.7201402151233927,
      "r_well": 1.122,
      "eps_minus_Utop": -0.3299595795348216,
      "S_wkb": 2.525433761570528,
      "eps_1D": 4.366130872632803,
      "Gamma_1D": 0.012327361181027134,
      "box_rel_gamma": 2.1673471173322412e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 17.75676918029785
     },
     {
      "lam": -0.01384083045,
      "x": 8.499999999946874,
      "eps": 4.384347461423213,
      "Gamma": 0.00361339761825212,
      "status": "ok",
      "flags": [],
      "U_top": 4.867050559370313,
      "r_top": 3.9619999999999997,
      "U_well": 3.71846692171499,
      "r_well": 1.118,
      "eps_minus_Utop": -0.4827030979470992,
      "S_wkb": 3.8331154559874405,
      "eps_1D": 4.38048133952214,
      "Gamma_1D": 0.00358147960980694,
      "box_rel_gamma": 2.687731319728215e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.356555700302124
     },
     {
      "lam": -0.01108033241,
      "x": 9.499999999988125,
      "eps": 4.3936921192871345,
      "Gamma": 0.0009574585508930793,
      "status": "ok",
      "flags": [],
      "U_top": 5.027338379921629,
      "r_top": 4.2299999999999995,
      "U_well": 3.7170823053822994,
      "r_well": 1.122,
      "eps_minus_Utop": -0.6336462606344941,
      "S_wkb": 5.201231183890555,
      "eps_1D": 4.3898234018451125,
      "Gamma_1D": 0.0009477155200887272,
      "box_rel_gamma": 2.4955476196630855e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.844529390335083
     },
     {
      "lam": -0.009070294785,
      "x": 10.499999999757188,
      "eps": 4.3998108446050015,
      "Gamma": 0.00024126284707084138,
      "status": "ok",
      "flags": [],
      "U_top": 5.1800050528703565,
      "r_top": 4.482,
      "U_well": 3.7162699697744865,
      "r_well": 1.118,
      "eps_minus_Utop": -0.780194208265355,
      "S_wkb": 6.601559974331032,
      "eps_1D": 4.395940892396946,
      "Gamma_1D": 0.00023852854911261977,
      "box_rel_gamma": 1.758745349356161e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.363569259643555
     },
     {
      "lam": -0.008051644263709,
      "x": 11.144426149652803,
      "eps": 4.40269378636237,
      "Gamma": 9.807907987915408e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.274236750793308,
      "r_top": 4.6339999999999995,
      "U_well": 3.715764372403768,
      "r_well": 1.122,
      "eps_minus_Utop": -0.8715429644309376,
      "S_wkb": 7.511334051700619,
      "eps_1D": 4.398824028418441,
      "Gamma_1D": 9.690134947954293e-05,
      "box_rel_gamma": 1.1663072396750351e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.6892032623291
     },
     {
      "lam": -0.007561436673,
      "x": 11.499999999975563,
      "eps": 4.4040221170307206,
      "Gamma": 5.9608922232868444e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.324874222548947,
      "r_top": 4.7139999999999995,
      "U_well": 3.715547716671342,
      "r_well": 1.118,
      "eps_minus_Utop": -0.9208521055182262,
      "S_wkb": 8.013980459047183,
      "eps_1D": 4.400152788705198,
      "Gamma_1D": 5.887219918167849e-05,
      "box_rel_gamma": 8.378353877347422e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.87677264213562
     },
     {
      "lam": -0.0064,
      "x": 12.5,
      "eps": 4.407099970450321,
      "Gamma": 1.4723464445757721e-05,
      "status": "ok",
      "flags": [],
      "U_top": 5.462185765211198,
      "r_top": 4.938,
      "U_well": 3.7149973790784983,
      "r_well": 1.118,
      "eps_minus_Utop": -1.0550857947608776,
      "S_wkb": 9.421624546250918,
      "eps_1D": 4.4032314232067415,
      "Gamma_1D": 1.4527712355544197e-05,
      "box_rel_gamma": 8.454699162996349e-10,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.34248995780945
     },
     {
      "lam": -0.005510364317212047,
      "x": 13.47131041107408,
      "eps": 4.409314613942093,
      "Gamma": 3.827085349858362e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.588539626528293,
      "r_top": 5.138,
      "U_well": 3.7145770820279442,
      "r_well": 1.118,
      "eps_minus_Utop": -1.1792250125862003,
      "S_wkb": 10.775362724174293,
      "eps_1D": 4.40544766042837,
      "Gamma_1D": 3.7730581238279016e-06,
      "box_rel_gamma": -5.870375874295064e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.364069938659668
     },
     {
      "lam": -0.005102040816,
      "x": 14.000000000448,
      "eps": 4.410316082501767,
      "Gamma": 1.8523157255540656e-06,
      "status": "ok",
      "flags": [],
      "U_top": 5.654676923239147,
      "r_top": 5.2459999999999996,
      "U_well": 3.714550257925848,
      "r_well": 1.118,
      "eps_minus_Utop": -1.2443608407373796,
      "S_wkb": 11.503606496904748,
      "eps_1D": 4.4064495641801695,
      "Gamma_1D": 1.8253821115134616e-06,
      "box_rel_gamma": -8.134165985218544e-08,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.56304168701172
     },
     {
      "lam": -0.00390625,
      "x": 16.0,
      "eps": 4.413148533534695,
      "Gamma": 1.2731084827039224e-07,
      "status": "ok",
      "flags": [],
      "U_top": 5.888015836468949,
      "r_top": 5.626,
      "U_well": 3.7138241158288237,
      "r_well": 1.122,
      "eps_minus_Utop": -1.4748673029342543,
      "S_wkb": 14.188843390956617,
      "eps_1D": 4.409283849622482,
      "Gamma_1D": 1.25277778638393e-07,
      "box_rel_gamma": -1.2320501185936195e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 18.838828325271606
     },
     {
      "lam": -0.003086419753,
      "x": 18.000000000252,
      "eps": 4.415033048076331,
      "Gamma": 9.997172069349946e-09,
      "status": "ok",
      "flags": [],
      "U_top": 6.097634907156827,
      "r_top": 5.962,
      "U_well": 3.7135482251860363,
      "r_well": 1.118,
      "eps_minus_Utop": -1.6826018590804965,
      "S_wkb": 16.73821328908535,
      "eps_1D": 4.411170007517863,
      "Gamma_1D": 9.825520076361884e-09,
      "box_rel_gamma": -4.006778938636657e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.00408625602722
     },
     {
      "lam": -0.0029923040359,
      "x": 18.280881809200345,
      "eps": 4.4152521252392924,
      "Gamma": 7.078083937709436e-09,
      "status": "ok",
      "flags": [],
      "U_top": 6.1251745891442875,
      "r_top": 6.01,
      "U_well": 3.71357769439706,
      "r_well": 1.118,
      "eps_minus_Utop": -1.709922463904995,
      "S_wkb": 17.084276327905442,
      "eps_1D": 4.411389498773219,
      "Gamma_1D": 6.95540331645519e-09,
      "box_rel_gamma": -2.772369230852334e-07,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.359078645706177
     },
     {
      "lam": -0.002770083102,
      "x": 19.000000001691,
      "eps": 4.4157479587273105,
      "Gamma": 2.9662366867462965e-09,
      "status": "ok",
      "flags": [],
      "U_top": 6.194051772954202,
      "r_top": 6.118,
      "U_well": 3.713390605871412,
      "r_well": 1.122,
      "eps_minus_Utop": -1.7783038142268914,
      "S_wkb": 17.954783919752632,
      "eps_1D": 4.411886028303258,
      "Gamma_1D": 2.9137877413044167e-09,
      "box_rel_gamma": -1.6289536078906153e-06,
      "window": [
       0.02,
       0.0015
      ],
      "retried": false,
      "time_s": 19.13628888130188
     }
    ]
   }
  },
  "N_eff_boxA": {
   "P=0.9": {
    "lam_c_hazard": -0.009133908342503662,
    "Gamma_A": 0.00044539958488310963,
    "N_eff": 236.55279266925456,
    "N_eff_over_eta": 0.7889304531532777,
    "report_I_over_Gamma0_eta": 0.77
   },
   "P=0.5": {
    "lam_c_hazard": -0.012141512452939195,
    "Gamma_A": 0.0027966331118900335,
    "N_eff": 247.85059492179843,
    "N_eff_over_eta": 0.8266099079175167,
    "report_I_over_Gamma0_eta": 0.82
   },
   "P=0.1": {
    "lam_c_hazard": -0.015184854005126681,
    "Gamma_A": 0.009022733647797609,
    "N_eff": 255.19816752610132,
    "N_eff_over_eta": 0.8511148977714906,
    "report_I_over_Gamma0_eta": 0.87
   }
  },
  "lambda_c_vs_mu": [
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.9",
    "N": 10.0,
    "lam_c": -0.015293034228338555,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.9",
    "N": 30.0,
    "lam_c": -0.012314225683529694,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.9",
    "N": 100.0,
    "lam_c": -0.010098665545219022,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.9",
    "N": 300.0,
    "lam_c": -0.00862236734253844,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.9",
    "N": 1000.0,
    "lam_c": -0.007382392308141023,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.9",
    "N": 10000.0,
    "lam_c": -0.005688864509836722,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.9",
    "N": 100000.0,
    "lam_c": -0.004538343873838417,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.9",
    "N": 1000000.0,
    "lam_c": -0.0037127621155489295,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.5",
    "N": 10.0,
    "lam_c": -0.026207063946012816,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.5",
    "N": 30.0,
    "lam_c": -0.018473769612425903,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.5",
    "N": 100.0,
    "lam_c": -0.014007280413547667,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.5",
    "N": 300.0,
    "lam_c": -0.01145101881855812,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.5",
    "N": 1000.0,
    "lam_c": -0.009488186708661365,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.5",
    "N": 10000.0,
    "lam_c": -0.007018457127223219,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.5",
    "N": 100000.0,
    "lam_c": -0.0054477927539606915,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.5",
    "N": 1000000.0,
    "lam_c": -0.00436829125422822,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.1",
    "N": 10.0,
    "lam_c": -0.042146291365332905,
    "status": "beyond_narrow"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.1",
    "N": 30.0,
    "lam_c": -0.027280750462332033,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.1",
    "N": 100.0,
    "lam_c": -0.01845694664770367,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.1",
    "N": 300.0,
    "lam_c": -0.014300311869886851,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.1",
    "N": 1000.0,
    "lam_c": -0.011444413377260881,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.1",
    "N": 10000.0,
    "lam_c": -0.008149782357018385,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.1",
    "N": 100000.0,
    "lam_c": -0.006186908751234032,
    "status": "interpolated"
   },
   {
    "box": "D",
    "mu_GeV": 3.3725761772853184e+16,
    "P": "P=0.1",
    "N": 1000000.0,
    "lam_c": -0.004884686048244968,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.9",
    "N": 10.0,
    "lam_c": -0.015700471461355836,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.9",
    "N": 30.0,
    "lam_c": -0.012640418450026735,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.9",
    "N": 100.0,
    "lam_c": -0.010359480312905527,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.9",
    "N": 300.0,
    "lam_c": -0.00883826652809087,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.9",
    "N": 1000.0,
    "lam_c": -0.0075576872252279634,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.9",
    "N": 10000.0,
    "lam_c": -0.00580770437809504,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.9",
    "N": 100000.0,
    "lam_c": -0.004615365528200935,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.9",
    "N": 1000000.0,
    "lam_c": -0.0037582423830592134,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.5",
    "N": 10.0,
    "lam_c": -0.026879080575179588,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.5",
    "N": 30.0,
    "lam_c": -0.01896193061258692,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.5",
    "N": 100.0,
    "lam_c": -0.014380332816448427,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.5",
    "N": 300.0,
    "lam_c": -0.011751492101956921,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.5",
    "N": 1000.0,
    "lam_c": -0.00973040855477793,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.5",
    "N": 10000.0,
    "lam_c": -0.007181580572533845,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.5",
    "N": 100000.0,
    "lam_c": -0.005558050887779732,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.5",
    "N": 1000000.0,
    "lam_c": -0.0044389504698444235,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.1",
    "N": 10.0,
    "lam_c": -0.04374161751701011,
    "status": "beyond_narrow"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.1",
    "N": 30.0,
    "lam_c": -0.02795914283597786,
    "status": "beyond_narrow"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.1",
    "N": 100.0,
    "lam_c": -0.018944704545256354,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.1",
    "N": 300.0,
    "lam_c": -0.014681325102617297,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.1",
    "N": 1000.0,
    "lam_c": -0.011744704606416087,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.1",
    "N": 10000.0,
    "lam_c": -0.008351162466426506,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.1",
    "N": 100000.0,
    "lam_c": -0.006322853266811206,
    "status": "interpolated"
   },
   {
    "box": "A",
    "mu_GeV": 3372576177285318.5,
    "P": "P=0.1",
    "N": 1000000.0,
    "lam_c": -0.004974502126989982,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.9",
    "N": 10.0,
    "lam_c": -0.016140240629925546,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.9",
    "N": 30.0,
    "lam_c": -0.01298859909504257,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.9",
    "N": 100.0,
    "lam_c": -0.010636931383993126,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.9",
    "N": 300.0,
    "lam_c": -0.00906543781078123,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.9",
    "N": 1000.0,
    "lam_c": -0.007740841376353533,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.9",
    "N": 10000.0,
    "lam_c": -0.0059273082284557405,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.9",
    "N": 100000.0,
    "lam_c": -0.004689136155147332,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.9",
    "N": 1000000.0,
    "lam_c": -0.0037969688982663744,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.5",
    "N": 10.0,
    "lam_c": -0.02760814319649017,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.5",
    "N": 30.0,
    "lam_c": -0.019492255728477063,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.5",
    "N": 100.0,
    "lam_c": -0.014781316992504389,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.5",
    "N": 300.0,
    "lam_c": -0.012073206881564946,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.5",
    "N": 1000.0,
    "lam_c": -0.009987286908382964,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.5",
    "N": 10000.0,
    "lam_c": -0.007351520443232478,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.5",
    "N": 100000.0,
    "lam_c": -0.005668178801349227,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.5",
    "N": 1000000.0,
    "lam_c": -0.004505678416458901,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.1",
    "N": 10.0,
    "lam_c": -0.044376442068730565,
    "status": "beyond_narrow"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.1",
    "N": 30.0,
    "lam_c": -0.028639614761252954,
    "status": "beyond_narrow"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.1",
    "N": 100.0,
    "lam_c": -0.019474559649063625,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.1",
    "N": 300.0,
    "lam_c": -0.015091357679117923,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.1",
    "N": 1000.0,
    "lam_c": -0.012066200896117485,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.1",
    "N": 10000.0,
    "lam_c": -0.00856183641944888,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.1",
    "N": 100000.0,
    "lam_c": -0.006461840473253318,
    "status": "interpolated"
   },
   {
    "box": "B",
    "mu_GeV": 337257617728531.9,
    "P": "P=0.1",
    "N": 1000000.0,
    "lam_c": -0.005062366864637147,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.9",
    "N": 10.0,
    "lam_c": -0.01661826703206951,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.9",
    "N": 30.0,
    "lam_c": -0.013365495867357503,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.9",
    "N": 100.0,
    "lam_c": -0.010933009719051406,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.9",
    "N": 300.0,
    "lam_c": -0.009305605049727722,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.9",
    "N": 1000.0,
    "lam_c": -0.007931429851483908,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.9",
    "N": 10000.0,
    "lam_c": -0.006046760878045182,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.9",
    "N": 100000.0,
    "lam_c": -0.004756874072187047,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.9",
    "N": 1000000.0,
    "lam_c": -0.003825273055466554,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.5",
    "N": 10.0,
    "lam_c": -0.028411536756599663,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.5",
    "N": 30.0,
    "lam_c": -0.02007128333706675,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.5",
    "N": 100.0,
    "lam_c": -0.0152167920642039,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.5",
    "N": 300.0,
    "lam_c": -0.012419125626738196,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.5",
    "N": 1000.0,
    "lam_c": -0.010260813315830009,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.5",
    "N": 10000.0,
    "lam_c": -0.007527333514914984,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.5",
    "N": 100000.0,
    "lam_c": -0.00577710543738376,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.5",
    "N": 1000000.0,
    "lam_c": -0.004565499350752865,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.1",
    "N": 10.0,
    "lam_c": -0.04697332709286096,
    "status": "beyond_narrow"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.1",
    "N": 30.0,
    "lam_c": -0.029563975386229062,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.1",
    "N": 100.0,
    "lam_c": -0.02005306703620753,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.1",
    "N": 300.0,
    "lam_c": -0.01553641355366607,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.1",
    "N": 1000.0,
    "lam_c": -0.012411877039301338,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.1",
    "N": 10000.0,
    "lam_c": -0.008783395184308476,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.1",
    "N": 100000.0,
    "lam_c": -0.006602747751215482,
    "status": "interpolated"
   },
   {
    "box": "C",
    "mu_GeV": 33725761772853.188,
    "P": "P=0.1",
    "N": 1000000.0,
    "lam_c": -0.005146040300413275,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.9",
    "N": 10.0,
    "lam_c": -0.017135955250535552,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.9",
    "N": 30.0,
    "lam_c": -0.013769292036362936,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.9",
    "N": 100.0,
    "lam_c": -0.01124658758691404,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.9",
    "N": 300.0,
    "lam_c": -0.00955579054793769,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.9",
    "N": 1000.0,
    "lam_c": -0.008126084959716699,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.9",
    "N": 10000.0,
    "lam_c": -0.006160888537996396,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.9",
    "N": 100000.0,
    "lam_c": -0.004812838061492868,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.9",
    "N": 1000000.0,
    "lam_c": -0.003836415091276476,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.5",
    "N": 10.0,
    "lam_c": -0.029294687507285262,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.5",
    "N": 30.0,
    "lam_c": -0.02070403354802056,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.5",
    "N": 100.0,
    "lam_c": -0.015686260441280117,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.5",
    "N": 300.0,
    "lam_c": -0.012788412106404846,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.5",
    "N": 1000.0,
    "lam_c": -0.010548177408606127,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.5",
    "N": 10000.0,
    "lam_c": -0.007705078487967247,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.5",
    "N": 100000.0,
    "lam_c": -0.0058793568377218655,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.5",
    "N": 1000000.0,
    "lam_c": -0.00461245902196267,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.1",
    "N": 10.0,
    "lam_c": -0.04784356466674445,
    "status": "beyond_narrow"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.1",
    "N": 30.0,
    "lam_c": -0.030463007740946003,
    "status": "beyond_narrow"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.1",
    "N": 100.0,
    "lam_c": -0.020685240325327717,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.1",
    "N": 300.0,
    "lam_c": -0.016017090398537444,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.1",
    "N": 1000.0,
    "lam_c": -0.012780896779253443,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.1",
    "N": 10000.0,
    "lam_c": -0.00901265518758365,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.1",
    "N": 100000.0,
    "lam_c": -0.006741070465860876,
    "status": "interpolated"
   },
   {
    "box": "E",
    "mu_GeV": 3372576177285.3184,
    "P": "P=0.1",
    "N": 1000000.0,
    "lam_c": -0.00521995147642511,
    "status": "interpolated"
   }
  ],
  "coupling_mismatch_check_boxA": {
   "172.2": {
    "lam": -0.007156629717177548,
    "Gamma_archived_own_couplings": 6.880590840427968e-05,
    "Gamma_boxA_couplings": 6.733342347251553e-05,
    "ratio_boxA_over_archived": 0.9785994405725691,
    "d_yt": 0.002097872441272186
   },
   "173.0": {
    "lam": -0.012409480879754686,
    "Gamma_archived_own_couplings": 0.0031133157374999576,
    "Gamma_boxA_couplings": 0.003166951299106991,
    "ratio_boxA_over_archived": 1.017227793815125,
    "d_yt": -0.002113054445924134
   }
  },
  "convergence_boxA": {
   "rows": [
    {
     "lam": -0.017777777778,
     "x": 7.4999999999531255,
     "cfg": "BASE",
     "gamma_fast": 0.017967948945599787,
     "eps_fast": 4.299646356045232,
     "gamma": 0.017967920317259266,
     "eps": 4.299646109198178,
     "flags": [
      "no_local_min"
     ],
     "rel_gamma": -1.593300415492216e-06,
     "d_eps": -2.468470539085388e-07,
     "time_s": 107.7660071849823
    },
    {
     "lam": -0.017777777778,
     "x": 7.4999999999531255,
     "cfg": "Rout14",
     "gamma_fast": 0.017967948945599787,
     "eps_fast": 4.299646356045232,
     "gamma": 0.01796798463746917,
     "eps": 4.299646363201972,
     "flags": [],
     "rel_gamma": 1.986418677546453e-06,
     "d_eps": 7.156740089442337e-09,
     "time_s": 40.15914607048035
    },
    {
     "lam": -0.017777777778,
     "x": 7.4999999999531255,
     "cfg": "N32_S16",
     "gamma_fast": 0.017967948945599787,
     "eps_fast": 4.299646356045232,
     "gamma": 0.017967958575317865,
     "eps": 4.299646441299641,
     "flags": [
      "no_local_min"
     ],
     "rel_gamma": 5.359386376913022e-07,
     "d_eps": 8.525440975404308e-08,
     "time_s": 58.49366998672485
    },
    {
     "lam": -0.012345679012,
     "x": 9.000000000126,
     "cfg": "BASE",
     "gamma_fast": 0.003076083369868778,
     "eps_fast": 4.32117732572726,
     "gamma": 0.0030760671460799433,
     "eps": 4.321177051305395,
     "flags": [],
     "rel_gamma": -5.274170717717297e-06,
     "d_eps": -2.7442186478765507e-07,
     "time_s": 45.592024087905884
    },
    {
     "lam": -0.012345679012,
     "x": 9.000000000126,
     "cfg": "Rout14",
     "gamma_fast": 0.003076083369868778,
     "eps_fast": 4.32117732572726,
     "gamma": 0.0030760843072142976,
     "eps": 4.321177323964412,
     "flags": [],
     "rel_gamma": 3.0472045353668875e-07,
     "d_eps": -1.7628476456366116e-09,
     "time_s": 16.498385667800903
    },
    {
     "lam": -0.012345679012,
     "x": 9.000000000126,
     "cfg": "N32_S16",
     "gamma_fast": 0.003076083369868778,
     "eps_fast": 4.32117732572726,
     "gamma": 0.0030760849554599496,
     "eps": 4.321177414987138,
     "flags": [],
     "rel_gamma": 5.154578017751987e-07,
     "d_eps": 8.925987771135624e-08,
     "time_s": 23.704142570495605
    },
    {
     "lam": -0.009070294785,
     "x": 10.499999999757188,
     "cfg": "BASE",
     "gamma_fast": 0.00042366489315289585,
     "eps_fast": 4.332880287940408,
     "gamma": 0.00042366227246291236,
     "eps": 4.332879992288472,
     "flags": [],
     "rel_gamma": -6.185761496468878e-06,
     "d_eps": -2.956519358221499e-07,
     "time_s": 44.26390194892883
    },
    {
     "lam": -0.009070294785,
     "x": 10.499999999757188,
     "cfg": "Rout14",
     "gamma_fast": 0.00042366489315289585,
     "eps_fast": 4.332880287940408,
     "gamma": 0.0004236652923897846,
     "eps": 4.332880287895817,
     "flags": [],
     "rel_gamma": 9.423412115072693e-07,
     "d_eps": -4.459099756104479e-11,
     "time_s": 16.000189065933228
    },
    {
     "lam": -0.009070294785,
     "x": 10.499999999757188,
     "cfg": "N32_S16",
     "gamma_fast": 0.00042366489315289585,
     "eps_fast": 4.332880287940408,
     "gamma": 0.0004236650008204058,
     "eps": 4.332880380190641,
     "flags": [],
     "rel_gamma": 2.541336601158406e-07,
     "d_eps": 9.225023323011783e-08,
     "time_s": 22.406627655029297
    },
    {
     "lam": -0.006944444444,
     "x": 12.000000000384,
     "cfg": "BASE",
     "gamma_fast": 5.224580827872732e-05,
     "eps_fast": 4.339481921709518,
     "gamma": 5.224558443250528e-05,
     "eps": 4.339481613371363,
     "flags": [
      "box_sensitive"
     ],
     "rel_gamma": -4.284481940564078e-06,
     "d_eps": -3.083381550084141e-07,
     "time_s": 39.5143837928772
    },
    {
     "lam": -0.006944444444,
     "x": 12.000000000384,
     "cfg": "Rout14",
     "gamma_fast": 5.224580827872732e-05,
     "eps_fast": 4.339481921709518,
     "gamma": 5.224576454850701e-05,
     "eps": 4.339481921725827,
     "flags": [],
     "rel_gamma": -8.370091639786637e-07,
     "d_eps": 1.63096203209534e-11,
     "time_s": 15.588499069213867
    },
    {
     "lam": -0.006944444444,
     "x": 12.000000000384,
     "cfg": "N32_S16",
     "gamma_fast": 5.224580827872732e-05,
     "eps_fast": 4.339481921709518,
     "gamma": 5.224581073239778e-05,
     "eps": 4.339482015512015,
     "flags": [],
     "rel_gamma": 4.6963967825774944e-08,
     "d_eps": 9.380249732515722e-08,
     "time_s": 22.067078590393066
    },
    {
     "lam": -0.005102040816,
     "x": 14.000000000448,
     "cfg": "BASE",
     "gamma_fast": 2.978147210203868e-06,
     "eps_fast": 4.344659173921786,
     "gamma": 2.9781422150854375e-06,
     "eps": 4.344658856323269,
     "flags": [
      "box_sensitive"
     ],
     "rel_gamma": -1.6772570587963997e-06,
     "d_eps": -3.1759851726320676e-07,
     "time_s": 36.76443433761597
    },
    {
     "lam": -0.005102040816,
     "x": 14.000000000448,
     "cfg": "Rout14",
     "gamma_fast": 2.978147210203868e-06,
     "eps_fast": 4.344659173921786,
     "gamma": 2.9781434763904336e-06,
     "eps": 4.344659173917459,
     "flags": [],
     "rel_gamma": -1.2537370287502014e-06,
     "d_eps": -4.32720526077901e-12,
     "time_s": 14.539608240127563
    },
    {
     "lam": -0.005102040816,
     "x": 14.000000000448,
     "cfg": "N32_S16",
     "gamma_fast": 2.978147210203868e-06,
     "eps_fast": 4.344659173921786,
     "gamma": 2.978147243362824e-06,
     "eps": 4.344659268857003,
     "flags": [],
     "rel_gamma": 1.1134088984121604e-08,
     "d_eps": 9.493521702097496e-08,
     "time_s": 20.591410398483276
    },
    {
     "lam": -0.00390625,
     "x": 16.0,
     "cfg": "BASE",
     "gamma_fast": 1.6541754229040603e-07,
     "eps_fast": 4.347812050273593,
     "gamma": 1.6541752912399662e-07,
     "eps": 4.347811727289494,
     "flags": [
      "box_sensitive"
     ],
     "rel_gamma": -7.95950008125601e-08,
     "d_eps": -3.2298409902153935e-07,
     "time_s": 43.81370520591736
    },
    {
     "lam": -0.00390625,
     "x": 16.0,
     "cfg": "Rout14",
     "gamma_fast": 1.6541754229040603e-07,
     "eps_fast": 4.347812050273593,
     "gamma": 1.6541687093459202e-07,
     "eps": 4.3478120502734585,
     "flags": [],
     "rel_gamma": -4.058552706687202e-06,
     "d_eps": -1.341149413747189e-13,
     "time_s": 15.629653453826904
    },
    {
     "lam": -0.00390625,
     "x": 16.0,
     "cfg": "N32_S16",
     "gamma_fast": 1.6541754229040603e-07,
     "eps_fast": 4.347812050273593,
     "gamma": 1.654175732435665e-07,
     "eps": 4.347812145879299,
     "flags": [],
     "rel_gamma": 1.871213901605273e-07,
     "d_eps": 9.560570646272026e-08,
     "time_s": 22.450690269470215
    },
    {
     "lam": -0.003086419753,
     "x": 18.000000000252,
     "cfg": "BASE",
     "gamma_fast": 9.238070727706761e-09,
     "eps_fast": 4.349903187344879,
     "gamma": 9.23807303960663e-09,
     "eps": 4.349902860862014,
     "flags": [
      "box_sensitive"
     ],
     "rel_gamma": 2.5025786620780366e-07,
     "d_eps": -3.2648286474312727e-07,
     "time_s": 42.30232214927673
    },
    {
     "lam": -0.003086419753,
     "x": 18.000000000252,
     "cfg": "Rout14",
     "gamma_fast": 9.238070727706761e-09,
     "eps_fast": 4.349903187344879,
     "gamma": 9.238125124019808e-09,
     "eps": 4.349903187344588,
     "flags": [],
     "rel_gamma": 5.888276313426033e-06,
     "d_eps": -2.9043434324194095e-13,
     "time_s": 16.18509340286255
    },
    {
     "lam": -0.003086419753,
     "x": 18.000000000252,
     "cfg": "N32_S16",
     "gamma_fast": 9.238070727706761e-09,
     "eps_fast": 4.349903187344879,
     "gamma": 9.238066962061584e-09,
     "eps": 4.34990328339209,
     "flags": [],
     "rel_gamma": -4.076224666693662e-07,
     "d_eps": 9.6047211073369e-08,
     "time_s": 23.409443616867065
    }
   ],
   "time_s": 352.1416018009186
  }
 },
 "lambda_SM_running": {
  "file": "S1\\C170_lambdaSM_running.csv",
  "n": 400,
  "check_vs_boxes": {
   "A": {
    "lam_grid_interp": -0.009774142099455199,
    "lam_box": -0.009774142178602658,
    "diff": 7.914745941972612e-11
   },
   "B": {
    "lam_grid_interp": -0.008868554389711677,
    "lam_box": -0.008868580325038249,
    "diff": 2.5935326572121276e-08
   },
   "C": {
    "lam_grid_interp": -0.007480668551967882,
    "lam_box": -0.007480685094776778,
    "diff": 1.65428088961736e-08
   },
   "D": {
    "lam_grid_interp": -0.01027782043433655,
    "lam_box": -0.0102778385424316,
    "diff": 1.8108095051205808e-08
   },
   "E": {
    "lam_grid_interp": -0.005510333532867336,
    "lam_box": -0.005510364317212047,
    "diff": 3.078434471052993e-08
   }
  },
  "lambda_zero_crossing_GeV": {
   "172.2": [
    256011352979.0872
   ],
   "min_172.2": {
    "lam_min": -0.007829444290976359,
    "mu_at_min": 4.264050771673639e+17
   },
   "172.6": [
    51836898573.86859
   ],
   "min_172.6": {
    "lam_min": -0.01044511464553905,
    "mu_at_min": 3.870657806858488e+17
   },
   "173.0": [
    14032387231.983576
   ],
   "min_173.0": {
    "lam_min": -0.013074187578120676,
    "mu_at_min": 3.513558505757251e+17
   }
  }
 },
 "boxes_input": {
  "A": {
   "mu_GeV": 3372576177285318.5,
   "mu_over_mu_b": 1.0,
   "couplings": {
    "g2": 0.5277592747786892,
    "gY": 0.44276974592467144,
    "yt": 0.4278266952812331,
    "lam": -0.009774142178602658,
    "g3": 0.5356535187790514
   },
   "lam_SM": {
    "172.2": -0.007156629717177548,
    "172.6": -0.009774142178602658,
    "173.0": -0.012409480879754686
   }
  },
  "B": {
   "mu_GeV": 337257617728531.9,
   "mu_over_mu_b": 0.1,
   "couplings": {
    "g2": 0.5346050408334008,
    "gY": 0.4343115562380387,
    "yt": 0.443443303976723,
    "lam": -0.008868580325038249,
    "g3": 0.5521652166259945
   },
   "lam_SM": {
    "172.2": -0.006268375536166312,
    "172.6": -0.008868580325038249,
    "173.0": -0.011488729135609107
   }
  },
  "C": {
   "mu_GeV": 33725761772853.188,
   "mu_over_mu_b": 0.01,
   "couplings": {
    "g2": 0.5417205949617168,
    "gY": 0.42631883432345696,
    "yt": 0.46030573384594015,
    "lam": -0.007480685094776778,
    "g3": 0.5703130974330379
   },
   "lam_SM": {
    "172.2": -0.004912717235665159,
    "172.6": -0.007480685094776778,
    "173.0": -0.010070424876435636
   }
  },
  "D": {
   "mu_GeV": 3.3725761772853184e+16,
   "mu_over_mu_b": 10.0,
   "couplings": {
    "g2": 0.521167002954339,
    "gY": 0.451740757746301,
    "yt": 0.4132856880670855,
    "lam": -0.0102778385424316,
    "g3": 0.5205455081540383
   },
   "lam_SM": {
    "172.2": -0.007655570129838832,
    "172.6": -0.0102778385424316,
    "173.0": -0.01291560467952625
   }
  },
  "E": {
   "mu_GeV": 3372576177285.3184,
   "mu_over_mu_b": 0.001,
   "couplings": {
    "g2": 0.549123662194372,
    "gY": 0.4187500822896739,
    "yt": 0.4786244317347138,
    "lam": -0.005510364317212047,
    "g3": 0.5903875607035604
   },
   "lam_SM": {
    "172.2": -0.0029923040358999916,
    "172.6": -0.005510364317212047,
    "173.0": -0.008051644263709043
   }
  }
 },
 "S2": {
  "decision_DMC": "The DMC shape correction is KEPT in transported form: the zero-mode Hamiltonian (gauge kinetic + magnetic + mass terms + body-frame angular term + hypercharge oscillator) with couplings kappa*(g2, gY) is unitarily equivalent to kappa^(2/3) times the kappa = 1 Hamiltonian at r' = kappa^(1/3) r (x -> kappa^(-1/3) x), so the exact-minus-Gaussian energy obeys dE_DMC(kappa; r) = kappa^(2/3) dE_DMC(1; kappa^(1/3) r) exactly; no new DMC run is needed and the model reduces to the production 2D_ex at kappa = 1 ('2D_Gdmcs', main). Keeping dE_DMC unscaled would attach the kappa = 1 correction to a different Hamiltonian (it would even survive at kappa = 0). Dropping it ('2D_G') gives the strict variational bracket. The exact scaling was verified numerically without the matching (scalecheck).",
  "models": {
   "2D_Gdmcs": "main (transported DMC shape; = 2D_ex at kappa = 1)",
   "2D_G": "DMC shape dropped"
  },
  "kappa_scan": {
   "S2_2D_G_k0.2500": {
    "model": "2D_G",
    "kappa": 0.25,
    "threshold_N300_P05": null,
    "at": {
     "-0.012": {
      "status": "no_barrier",
      "Gamma": null,
      "Gamma_raw": null,
      "eps": null,
      "U_top": null,
      "U_well": null,
      "r_top": null,
      "S_wkb": null,
      "has_barrier": false,
      "flags": null,
      "box_rel_gamma": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     },
     "0": {
      "status": "no_barrier",
      "Gamma": null,
      "Gamma_raw": null,
      "eps": null,
      "U_top": null,
      "U_well": null,
      "r_top": null,
      "S_wkb": null,
      "has_barrier": false,
      "flags": null,
      "box_rel_gamma": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     }
    },
    "n_points": 14,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.014,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.012,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.01,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.008,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.006,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.004,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.003,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0015,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.001,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": 0.0,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     }
    ]
   },
   "S2_2D_G_k0.3000": {
    "model": "2D_G",
    "kappa": 0.3,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "no_barrier",
      "Gamma": null,
      "Gamma_raw": null,
      "eps": null,
      "U_top": null,
      "U_well": null,
      "r_top": null,
      "S_wkb": null,
      "has_barrier": false,
      "flags": null,
      "box_rel_gamma": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     }
    },
    "n_points": 11,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.008,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.006,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.004,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.003,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0015,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.001,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": 0.0,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     }
    ]
   },
   "S2_2D_G_k0.3500": {
    "model": "2D_G",
    "kappa": 0.35,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "flagged",
      "Gamma": null,
      "Gamma_raw": 0.5569280198730514,
      "eps": 1.9080391501416594,
      "U_top": 1.6842912713993048,
      "U_well": 1.678831539593621,
      "r_top": 3.066,
      "S_wkb": 0.0,
      "has_barrier": true,
      "flags": [
       "muller_nc",
       "no_local_min",
       "box_sensitive"
      ],
      "box_rel_gamma": 0.30259334409305616,
      "eps_1D": 1.7826572252835335,
      "Gamma_1D": 0.24099326305344412,
      "eps1D_minus_Utop": 0.09836595388422875
     }
    },
    "n_points": 11,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.008,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.006,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.004,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.003,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0015,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.001,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0005,
      "status": "flagged",
      "eps": 1.907612001815168,
      "Gamma": 0.6279269557161667,
      "U_top": 1.6784291481860538,
      "U_well": 1.6775056436997344,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.2779722275824829,
      "box_rel_gamma": 0.28450286890366394,
      "flags": [
       "muller_nc",
       "no_local_min",
       "box_sensitive"
      ]
     },
     {
      "lam": -0.0002,
      "status": "flagged",
      "eps": 1.9058229718813013,
      "Gamma": 0.5840609405544676,
      "U_top": 1.681529120031552,
      "U_well": 1.6783417752782994,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.25666584113368385,
      "box_rel_gamma": 0.294007549769673,
      "flags": [
       "muller_nc",
       "no_local_min",
       "box_sensitive"
      ]
     },
     {
      "lam": 0.0,
      "status": "flagged",
      "eps": 1.9080391501416594,
      "Gamma": 0.5569280198730514,
      "U_top": 1.6842912713993048,
      "U_well": 1.678831539593621,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.24099326305344412,
      "box_rel_gamma": 0.30259334409305616,
      "flags": [
       "muller_nc",
       "no_local_min",
       "box_sensitive"
      ]
     }
    ]
   },
   "S2_2D_G_k0.4000": {
    "model": "2D_G",
    "kappa": 0.4,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "flagged",
      "Gamma": null,
      "Gamma_raw": -0.10133059953228467,
      "eps": 2.238392517705026,
      "U_top": 1.971075507254322,
      "U_well": 1.8715496843562174,
      "r_top": 4.314,
      "S_wkb": 0.0,
      "has_barrier": true,
      "flags": [
       "muller_nc",
       "gamma<=0",
       "box_sensitive"
      ],
      "box_rel_gamma": null,
      "eps_1D": 2.031291873509991,
      "Gamma_1D": 0.10255963088151732,
      "eps1D_minus_Utop": 0.06021636625566895
     }
    },
    "n_points": 11,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.008,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.006,
      "status": "above_top",
      "eps": 2.0657587796503982,
      "Gamma": 0.39744522129207716,
      "U_top": 1.8693950867250704,
      "U_well": 1.8681241703721128,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.3905787468408034,
      "box_rel_gamma": 4.0676351176216485e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.005,
      "status": "above_top",
      "eps": 2.060437738663767,
      "Gamma": 0.36742436561105096,
      "U_top": 1.8737887218551497,
      "U_well": 1.8690135203398537,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.3603595926087858,
      "box_rel_gamma": 2.389199948993337e-13,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.004,
      "status": "above_top",
      "eps": 2.0550332780552005,
      "Gamma": 0.3337124606422981,
      "U_top": 1.880197757987096,
      "U_well": 1.8697132300600923,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.3264856828364038,
      "box_rel_gamma": 2.5842883388804694e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.003,
      "status": "above_top",
      "eps": 2.049606723872709,
      "Gamma": 0.2950057569862418,
      "U_top": 1.8894558314969054,
      "U_well": 1.8702900330700907,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.28769226559061434,
      "box_rel_gamma": -5.90227866581472e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.002,
      "status": "above_top",
      "eps": 2.044309933670423,
      "Gamma": 0.24907805053167714,
      "U_top": 1.9032615988067867,
      "U_well": 1.870776584162976,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.24180839971182927,
      "box_rel_gamma": 2.0923041077480775e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0015,
      "status": "above_top",
      "eps": 2.0418204646529903,
      "Gamma": 0.2221525601981622,
      "U_top": 1.912937056777662,
      "U_well": 1.8709920122825043,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.21499616518587455,
      "box_rel_gamma": -1.0737855049569589e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 2.0395582173792577,
      "Gamma": 0.19133634963690235,
      "U_top": 1.9256442116822972,
      "U_well": 1.8711918859837722,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.1844036157496922,
      "box_rel_gamma": 1.9906298831529057e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "above_top",
      "eps": 2.037727866875536,
      "Gamma": 0.1547857865484241,
      "U_top": 1.9433537762220712,
      "U_well": 1.8713774275134574,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.14825526254106247,
      "box_rel_gamma": -4.224109950712318e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "flagged",
      "eps": 2.095859121137687,
      "Gamma": 0.12283406031327952,
      "U_top": 1.9581591528760658,
      "U_well": 1.8714822893845597,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.12244117071430119,
      "box_rel_gamma": -0.689175482050796,
      "flags": [
       "box_sensitive"
      ]
     },
     {
      "lam": 0.0,
      "status": "flagged",
      "eps": 2.238392517705026,
      "Gamma": -0.10133059953228467,
      "U_top": 1.971075507254322,
      "U_well": 1.8715496843562174,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.10255963088151732,
      "box_rel_gamma": null,
      "flags": [
       "muller_nc",
       "gamma<=0",
       "box_sensitive"
      ]
     }
    ]
   },
   "S2_2D_G_k0.4250": {
    "model": "2D_G",
    "kappa": 0.425,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "flagged",
      "Gamma": null,
      "Gamma_raw": 0.36444318282910976,
      "eps": 2.3147043640506366,
      "U_top": 2.1385439283106065,
      "U_well": 1.961505192636658,
      "r_top": 4.858,
      "S_wkb": 0.0,
      "has_barrier": true,
      "flags": [
       "muller_nc",
       "box_sensitive"
      ],
      "box_rel_gamma": 0.3602222921335452,
      "eps_1D": 2.1599617221695855,
      "Gamma_1D": 0.05169915143485026,
      "eps1D_minus_Utop": 0.021417793858979017
     }
    },
    "n_points": 4,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 2.1578322027408214,
      "Gamma": 0.13775897052554573,
      "U_top": 2.0667987777007153,
      "U_well": 1.9614307277034593,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.132011941793716,
      "box_rel_gamma": 4.201194947484055e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "above_top",
      "eps": 2.1600335135225506,
      "Gamma": 0.10113590701064522,
      "U_top": 2.0940699197989865,
      "U_well": 1.9614708609917142,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.09608892910097157,
      "box_rel_gamma": -1.53316248585611e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "above_top",
      "eps": 2.1627885041843298,
      "Gamma": 0.07523719255881553,
      "U_top": 2.117442219739814,
      "U_well": 1.9614917528321056,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.07084161515294933,
      "box_rel_gamma": -3.959133021425032e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": 0.0,
      "status": "flagged",
      "eps": 2.3147043640506366,
      "Gamma": 0.36444318282910976,
      "U_top": 2.1385439283106065,
      "U_well": 1.961505192636658,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.05169915143485026,
      "box_rel_gamma": 0.3602222921335452,
      "flags": [
       "muller_nc",
       "box_sensitive"
      ]
     }
    ]
   },
   "S2_2D_G_k0.4500": {
    "model": "2D_G",
    "kappa": 0.45,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "ok_broad",
      "Gamma": 0.02035115061571416,
      "Gamma_raw": 0.02035115061571416,
      "eps": 2.295435015673955,
      "U_top": 2.3218016705404017,
      "U_well": 2.0485671919809003,
      "r_top": 5.394,
      "S_wkb": 0.6891015164067309,
      "has_barrier": true,
      "flags": [
       "no_local_min"
      ],
      "box_rel_gamma": 9.638445597204282e-11,
      "eps_1D": 2.2890303229744964,
      "Gamma_1D": 0.018477180076387576,
      "eps1D_minus_Utop": -0.03277134756590527
     }
    },
    "n_points": 11,
    "n_good": 1,
    "narrow_lam_range": [
     0.0,
     0.0
    ],
    "table": [
     {
      "lam": -0.008,
      "status": "above_top",
      "eps": 2.2796047954268968,
      "Gamma": 0.3563275187389765,
      "U_top": 2.074765780582089,
      "U_well": 2.0489287040948536,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.34993638907795044,
      "box_rel_gamma": 2.045097424741016e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "above_top",
      "eps": 2.274079030636435,
      "Gamma": 0.3018948841622992,
      "U_top": 2.091774761666087,
      "U_well": 2.048934732041639,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.2953988166318274,
      "box_rel_gamma": 2.7050361950387014e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.005,
      "status": "above_top",
      "eps": 2.2718486694359625,
      "Gamma": 0.27058471814793494,
      "U_top": 2.1036377594405455,
      "U_well": 2.0489095322692803,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.26411685039937993,
      "box_rel_gamma": 5.2194026878282784e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.004,
      "status": "above_top",
      "eps": 2.270258078479184,
      "Gamma": 0.23557903374560707,
      "U_top": 2.1189849868195942,
      "U_well": 2.048868274281336,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.22923195198301594,
      "box_rel_gamma": 3.0037750065048385e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.003,
      "status": "above_top",
      "eps": 2.2697417433497447,
      "Gamma": 0.19570703348308824,
      "U_top": 2.13963056086831,
      "U_well": 2.048812415252442,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.18962640521903967,
      "box_rel_gamma": 7.351896869067787e-13,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.002,
      "status": "above_top",
      "eps": 2.271189015600148,
      "Gamma": 0.14906967071670424,
      "U_top": 2.1692038265508184,
      "U_well": 2.0487423919927705,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.14351534683032457,
      "box_rel_gamma": -1.8022583425647554e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0015,
      "status": "above_top",
      "eps": 2.273233332638383,
      "Gamma": 0.12226304907806845,
      "U_top": 2.189702688115796,
      "U_well": 2.0487028857297296,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.11714014050440599,
      "box_rel_gamma": -4.358569061224671e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 2.276839274899136,
      "Gamma": 0.0923398151730168,
      "U_top": 2.2167973235279783,
      "U_well": 2.048660657629107,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.08783991457284969,
      "box_rel_gamma": -3.27931015675631e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "above_top",
      "eps": 2.283192872135902,
      "Gamma": 0.058473703298228506,
      "U_top": 2.2555957652827616,
      "U_well": 2.0486156713349146,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.054928888471322275,
      "box_rel_gamma": -9.072143036803482e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "above_top",
      "eps": 2.2894327069791203,
      "Gamma": 0.035996033113970996,
      "U_top": 2.289764644718214,
      "U_well": 2.048586661788195,
      "has_barrier": true,
      "S_wkb": 0.00782314932863312,
      "Gamma_1D": 0.03331916061504389,
      "box_rel_gamma": -1.2629786105833318e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": 0.0,
      "status": "ok_broad",
      "eps": 2.295435015673955,
      "Gamma": 0.02035115061571416,
      "U_top": 2.3218016705404017,
      "U_well": 2.0485671919809003,
      "has_barrier": true,
      "S_wkb": 0.6891015164067309,
      "Gamma_1D": 0.018477180076387576,
      "box_rel_gamma": 9.638445597204282e-11,
      "flags": [
       "no_local_min"
      ]
     }
    ]
   },
   "S2_2D_G_k0.4750": {
    "model": "2D_G",
    "kappa": 0.475,
    "threshold_N300_P05": {
     "lam_c": null,
     "status": "none_at_lambda_le_0",
     "range": [
      -0.0005,
      0.0
     ],
     "note": "the width stays above the target up to lambda = 0 (Gamma(0) = 0.004249)"
    },
    "at": {
     "0": {
      "status": "ok",
      "Gamma": 0.004248515280103306,
      "Gamma_raw": 0.004248515280103306,
      "eps": 2.4216312701026976,
      "U_top": 2.521018179556494,
      "U_well": 2.1332120847544416,
      "r_top": 5.922,
      "S_wkb": 2.5891511270085585,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": -4.790734475790259e-11,
      "eps_1D": 2.414261157615458,
      "Gamma_1D": 0.0037218700625906063,
      "eps1D_minus_Utop": -0.10675702194103609
     }
    },
    "n_points": 4,
    "n_good": 3,
    "narrow_lam_range": [
     -0.0005,
     0.0
    ],
    "table": [
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 2.395831036671925,
      "Gamma": 0.05622295897029517,
      "U_top": 2.3750777678002652,
      "U_well": 2.133413546793321,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.052975163016050625,
      "box_rel_gamma": 9.018208402267192e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "ok_broad",
      "eps": 2.405752005570329,
      "Gamma": 0.02832731321874137,
      "U_top": 2.4274183850044935,
      "U_well": 2.1333132766694147,
      "has_barrier": true,
      "S_wkb": 0.45277179075839874,
      "Gamma_1D": 0.02620396212380536,
      "box_rel_gamma": -8.156719744079055e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "ok_broad",
      "eps": 2.4143812537233407,
      "Gamma": 0.012597843384494907,
      "U_top": 2.47479210177149,
      "U_well": 2.1332525455499063,
      "has_barrier": true,
      "S_wkb": 1.3956193497899574,
      "Gamma_1D": 0.011388042922113545,
      "box_rel_gamma": 5.059286323216838e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": 0.0,
      "status": "ok",
      "eps": 2.4216312701026976,
      "Gamma": 0.004248515280103306,
      "U_top": 2.521018179556494,
      "U_well": 2.1332120847544416,
      "has_barrier": true,
      "S_wkb": 2.5891511270085585,
      "Gamma_1D": 0.0037218700625906063,
      "box_rel_gamma": -4.790734475790259e-11,
      "flags": []
     }
    ]
   },
   "S2_2D_G_k0.5000": {
    "model": "2D_G",
    "kappa": 0.5,
    "threshold_N300_P05": {
     "lam_c": -0.00017030968356481348,
     "status": "interpolated",
     "bracket": [
      -0.0002,
      0.0
     ]
    },
    "at": {
     "-0.012": {
      "status": "above_top",
      "Gamma": null,
      "Gamma_raw": 0.36053029973724926,
      "eps": 2.4881432875131404,
      "U_top": 2.266422757601708,
      "U_well": 2.2188135282009536,
      "r_top": 2.594,
      "S_wkb": 0.0,
      "has_barrier": true,
      "flags": [
       "no_local_min"
      ],
      "box_rel_gamma": -3.056088715425176e-11,
      "eps_1D": 2.477279332836972,
      "Gamma_1D": 0.35459497023008385,
      "eps1D_minus_Utop": 0.21085657523526402
     },
     "0": {
      "status": "ok",
      "Gamma": 0.0004247554004803146,
      "Gamma_raw": 0.0004247554004803146,
      "eps": 2.5403918602024524,
      "U_top": 2.7364378987691698,
      "U_well": 2.215765223862373,
      "r_top": 6.454,
      "S_wkb": 5.09883543153496,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": 7.232925369748955e-11,
      "eps_1D": 2.5320418396973006,
      "Gamma_1D": 0.0003609183078623444,
      "eps1D_minus_Utop": -0.2043960590718692
     }
    },
    "n_points": 14,
    "n_good": 4,
    "narrow_lam_range": [
     -0.001,
     0.0
    ],
    "table": [
     {
      "lam": -0.014,
      "status": "above_top",
      "eps": 2.4922254438756464,
      "Gamma": 0.3978486226116994,
      "U_top": 2.2548464842910105,
      "U_well": 2.2192532713305124,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.3920519315709389,
      "box_rel_gamma": -4.893385696647101e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.012,
      "status": "above_top",
      "eps": 2.4881432875131404,
      "Gamma": 0.36053029973724926,
      "U_top": 2.266422757601708,
      "U_well": 2.2188135282009536,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.35459497023008385,
      "box_rel_gamma": -3.056088715425176e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.01,
      "status": "above_top",
      "eps": 2.4847271954060948,
      "Gamma": 0.3189150455559463,
      "U_top": 2.281687014903974,
      "U_well": 2.218350543796385,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.3129078845979587,
      "box_rel_gamma": -9.429013125838992e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.008,
      "status": "above_top",
      "eps": 2.482425501657961,
      "Gamma": 0.271784723841724,
      "U_top": 2.3024242911281636,
      "U_well": 2.2178669675305813,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.265816567890812,
      "box_rel_gamma": -1.472966193460934e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "above_top",
      "eps": 2.4821100153204982,
      "Gamma": 0.21729916577655156,
      "U_top": 2.3319787771728118,
      "U_well": 2.217365430048538,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.21156933936683636,
      "box_rel_gamma": 1.3516965324811281e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.005,
      "status": "above_top",
      "eps": 2.483220448433853,
      "Gamma": 0.18645973568940788,
      "U_top": 2.3520452980100104,
      "U_well": 2.217107616847295,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.18097368485434326,
      "box_rel_gamma": 2.8885116520882548e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.004,
      "status": "above_top",
      "eps": 2.485713190646991,
      "Gamma": 0.1526055182303973,
      "U_top": 2.3776800858013027,
      "U_well": 2.2168460014123963,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.14749694071528083,
      "box_rel_gamma": 3.49291706669419e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.003,
      "status": "above_top",
      "eps": 2.490360450205075,
      "Gamma": 0.11518340828885279,
      "U_top": 2.411910600920613,
      "U_well": 2.216580950016537,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.11065848495987735,
      "box_rel_gamma": 3.6563196914585205e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.002,
      "status": "above_top",
      "eps": 2.498641806873582,
      "Gamma": 0.07383563470335172,
      "U_top": 2.4609588063178616,
      "U_well": 2.2163127860454797,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.07023294989050648,
      "box_rel_gamma": 1.8991475059237928e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0015,
      "status": "above_top",
      "eps": 2.505018810761826,
      "Gamma": 0.051943409481092634,
      "U_top": 2.4952332975579283,
      "U_well": 2.216176776679728,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.049004508006477696,
      "box_rel_gamma": -2.6435076350139752e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.001,
      "status": "ok_broad",
      "eps": 2.513723212704116,
      "Gamma": 0.030104826489050805,
      "U_top": 2.5411972133418357,
      "U_well": 2.2160408846093085,
      "has_barrier": true,
      "S_wkb": 0.5044350920078229,
      "Gamma_1D": 0.028029769402695335,
      "box_rel_gamma": -1.1160072865834536e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "ok_broad",
      "eps": 2.5256447248401726,
      "Gamma": 0.010754635507106368,
      "U_top": 2.609108494531103,
      "U_well": 2.2159034698161175,
      "has_barrier": true,
      "S_wkb": 1.6958838331240182,
      "Gamma_1D": 0.009765789984264013,
      "box_rel_gamma": -1.3770540263635667e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "ok",
      "eps": 2.5344064387672653,
      "Gamma": 0.0028771468180943255,
      "U_top": 2.6722416317023887,
      "U_well": 2.2158205083156215,
      "has_barrier": true,
      "S_wkb": 3.1222306133065496,
      "Gamma_1D": 0.0025365315615862704,
      "box_rel_gamma": 9.088330088502516e-11,
      "flags": []
     },
     {
      "lam": 0.0,
      "status": "ok",
      "eps": 2.5403918602024524,
      "Gamma": 0.0004247554004803146,
      "U_top": 2.7364378987691698,
      "U_well": 2.215765223862373,
      "has_barrier": true,
      "S_wkb": 5.09883543153496,
      "Gamma_1D": 0.0003609183078623444,
      "box_rel_gamma": 7.232925369748955e-11,
      "flags": []
     }
    ]
   },
   "S2_2D_G_k0.6000": {
    "model": "2D_G",
    "kappa": 0.6,
    "threshold_N300_P05": {
     "lam_c": -0.0014895474385819203,
     "status": "interpolated",
     "bracket": [
      -0.0015,
      -0.001
     ]
    },
    "at": {},
    "n_points": 9,
    "n_good": 6,
    "narrow_lam_range": [
     -0.004,
     -0.0005
    ],
    "table": [
     {
      "lam": -0.008,
      "status": "above_top",
      "eps": 2.88524127480931,
      "Gamma": 0.1347490484225269,
      "U_top": 2.7939789017488676,
      "U_well": 2.532497838388146,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.13045027047059457,
      "box_rel_gamma": -8.735745460342059e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "above_top",
      "eps": 2.895055223788846,
      "Gamma": 0.08898571074362298,
      "U_top": 2.853415360392006,
      "U_well": 2.5316750196795086,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.08549706019270516,
      "box_rel_gamma": -1.326432297332758e-10,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.005,
      "status": "above_top",
      "eps": 2.9022166124363,
      "Gamma": 0.06550498246067851,
      "U_top": 2.8933510522366443,
      "U_well": 2.531262554574452,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.06258124104553402,
      "box_rel_gamma": -1.458906329077081e-10,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.004,
      "status": "ok_broad",
      "eps": 2.911440735067635,
      "Gamma": 0.0425624736848979,
      "U_top": 2.944200186404911,
      "U_well": 2.5308503988564794,
      "has_barrier": true,
      "S_wkb": 0.42749900624410786,
      "Gamma_1D": 0.04033927907533079,
      "box_rel_gamma": -9.513967391683309e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.003,
      "status": "ok_broad",
      "eps": 2.923158608166727,
      "Gamma": 0.021870102760902944,
      "U_top": 3.012199745568121,
      "U_well": 2.5304385525617814,
      "has_barrier": true,
      "S_wkb": 1.2196323728585976,
      "Gamma_1D": 0.02048050212596106,
      "box_rel_gamma": 1.2207346244963446e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.002,
      "status": "ok",
      "eps": 2.937274721595621,
      "Gamma": 0.006658834474353621,
      "U_top": 3.1106463693602655,
      "U_well": 2.5300267570026476,
      "has_barrier": true,
      "S_wkb": 2.5438191416877443,
      "Gamma_1D": 0.006118280660326341,
      "box_rel_gamma": 6.587730361218291e-11,
      "flags": []
     },
     {
      "lam": -0.0015,
      "status": "ok",
      "eps": 2.944702538841929,
      "Gamma": 0.0023720720532189768,
      "U_top": 3.180695312737205,
      "U_well": 2.5298199005203674,
      "has_barrier": true,
      "S_wkb": 3.6371689277611616,
      "Gamma_1D": 0.002150524733452752,
      "box_rel_gamma": -5.210609721473247e-12,
      "flags": []
     },
     {
      "lam": -0.001,
      "status": "ok",
      "eps": 2.9517270453008244,
      "Gamma": 0.0004388780936202058,
      "U_top": 3.277085028406554,
      "U_well": 2.529613120503656,
      "has_barrier": true,
      "S_wkb": 5.373572059360428,
      "Gamma_1D": 0.00039117191188442956,
      "box_rel_gamma": 2.4715784974205235e-11,
      "flags": []
     },
     {
      "lam": -0.0005,
      "status": "ok",
      "eps": 2.957911100609777,
      "Gamma": 1.652883745805652e-05,
      "U_top": 3.427289926925084,
      "U_well": 2.5294064169570167,
      "has_barrier": true,
      "S_wkb": 8.686142255317737,
      "Gamma_1D": 1.4371331452381954e-05,
      "box_rel_gamma": 1.6137668978899455e-10,
      "flags": []
     }
    ]
   },
   "S2_2D_G_k0.7500": {
    "model": "2D_G",
    "kappa": 0.75,
    "threshold_N300_P05": {
     "lam_c": -0.004497604836671821,
     "status": "interpolated",
     "bracket": [
      -0.005,
      -0.004
     ]
    },
    "at": {
     "-0.012": {
      "status": "above_top",
      "Gamma": null,
      "Gamma_raw": 0.07058934310642577,
      "eps": 3.446730469559938,
      "U_top": 3.459816691550099,
      "U_well": 2.9676523468077853,
      "r_top": 3.4819999999999998,
      "S_wkb": 0.1255941124585597,
      "has_barrier": true,
      "flags": [
       "no_local_min"
      ],
      "box_rel_gamma": -2.2632229423891204e-11,
      "eps_1D": 3.4342872682801557,
      "Gamma_1D": 0.06789374334042032,
      "eps1D_minus_Utop": -0.02552942326994323
     }
    },
    "n_points": 9,
    "n_good": 7,
    "narrow_lam_range": [
     -0.01,
     -0.002
    ],
    "table": [
     {
      "lam": -0.014,
      "status": "above_top",
      "eps": 3.4383578594859556,
      "Gamma": 0.09639743493799557,
      "U_top": 3.4093024716789957,
      "U_well": 2.9685777700247717,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.09315719701566878,
      "box_rel_gamma": -2.0561441438360362e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.012,
      "status": "above_top",
      "eps": 3.446730469559938,
      "Gamma": 0.07058934310642577,
      "U_top": 3.459816691550099,
      "U_well": 2.9676523468077853,
      "has_barrier": true,
      "S_wkb": 0.1255941124585597,
      "Gamma_1D": 0.06789374334042032,
      "box_rel_gamma": -2.2632229423891204e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.01,
      "status": "ok_broad",
      "eps": 3.457282838083594,
      "Gamma": 0.04597842870417716,
      "U_top": 3.523360826355311,
      "U_well": 2.9667277218825117,
      "has_barrier": true,
      "S_wkb": 0.6535859374124373,
      "Gamma_1D": 0.043941236739890616,
      "box_rel_gamma": -7.987155381528055e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.008,
      "status": "ok_broad",
      "eps": 3.470243567775079,
      "Gamma": 0.024397326361320578,
      "U_top": 3.6064784293381544,
      "U_well": 2.9658038953989276,
      "has_barrier": true,
      "S_wkb": 1.397780955762466,
      "Gamma_1D": 0.023109843444269553,
      "box_rel_gamma": -1.1413114897607102e-10,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "ok",
      "eps": 3.485234540524494,
      "Gamma": 0.008666891038240821,
      "U_top": 3.72169070641148,
      "U_well": 2.96488086750701,
      "has_barrier": true,
      "S_wkb": 2.5456125487217127,
      "Gamma_1D": 0.008107226658917877,
      "box_rel_gamma": -1.322644216372737e-10,
      "flags": []
     },
     {
      "lam": -0.005,
      "status": "ok",
      "eps": 3.4929884507096953,
      "Gamma": 0.0038899925137878782,
      "U_top": 3.7989764646814157,
      "U_well": 2.9644196530797426,
      "has_barrier": true,
      "S_wkb": 3.397282549683416,
      "Gamma_1D": 0.003610104326937664,
      "box_rel_gamma": -1.1955980649958065e-10,
      "flags": []
     },
     {
      "lam": -0.004,
      "status": "ok",
      "eps": 3.500430295014612,
      "Gamma": 0.0012425019695869596,
      "U_top": 3.8975515322633574,
      "U_well": 2.9639586383565923,
      "has_barrier": true,
      "S_wkb": 4.581341321308527,
      "Gamma_1D": 0.001142642140598787,
      "box_rel_gamma": -1.7741463853582218e-10,
      "flags": []
     },
     {
      "lam": -0.003,
      "status": "ok",
      "eps": 3.507211744495965,
      "Gamma": 0.00022067803409781813,
      "U_top": 4.030146391176012,
      "U_well": 2.963497823356299,
      "has_barrier": true,
      "S_wkb": 6.342078109163482,
      "Gamma_1D": 0.0002007729276712941,
      "box_rel_gamma": -1.3114798136371064e-10,
      "flags": []
     },
     {
      "lam": -0.002,
      "status": "ok",
      "eps": 3.513219997604608,
      "Gamma": 1.2098903114553549e-05,
      "U_top": 4.224843049453544,
      "U_well": 2.963037208097539,
      "has_barrier": true,
      "S_wkb": 9.269875207045695,
      "Gamma_1D": 1.0852781917486724e-05,
      "box_rel_gamma": -5.574598560542654e-10,
      "flags": []
     }
    ]
   },
   "S2_2D_G_k1.0000": {
    "model": "2D_G",
    "kappa": 1.0,
    "threshold_N300_P05": {
     "lam_c": -0.012037847062268129,
     "status": "interpolated",
     "bracket": [
      -0.014,
      -0.012
     ]
    },
    "at": {
     "-0.012": {
      "status": "ok",
      "Gamma": 0.002268212778713511,
      "Gamma_raw": 0.002268212778713511,
      "eps": 4.321349201887328,
      "U_top": 4.831188658497757,
      "U_well": 3.622351822926887,
      "r_top": 4.074,
      "S_wkb": 4.248795783614484,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": -1.647559866313486e-11,
      "eps_1D": 4.305187249405423,
      "Gamma_1D": 0.0021258917433480623,
      "eps1D_minus_Utop": -0.5260014090923342
     }
    },
    "n_points": 12,
    "n_good": 10,
    "narrow_lam_range": [
     -0.026,
     -0.006
    ],
    "table": [
     {
      "lam": -0.035,
      "status": "above_top",
      "eps": 4.2542547987549275,
      "Gamma": 0.11556697943138648,
      "U_top": 4.234503698397445,
      "U_well": 3.6327548304700676,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.11236182087704338,
      "box_rel_gamma": -2.639921614644436e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.03,
      "status": "above_top",
      "eps": 4.2638866308349295,
      "Gamma": 0.08246871353470159,
      "U_top": 4.303813739517264,
      "U_well": 3.630487900743576,
      "has_barrier": true,
      "S_wkb": 0.2863225322520464,
      "Gamma_1D": 0.07983903895180813,
      "box_rel_gamma": -2.7738034091839836e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.026,
      "status": "ok_broad",
      "eps": 4.273761193418482,
      "Gamma": 0.05729457826627863,
      "U_top": 4.373167449001126,
      "U_well": 3.6286765187638443,
      "has_barrier": true,
      "S_wkb": 0.7295505765175883,
      "Gamma_1D": 0.05522166443818709,
      "box_rel_gamma": -5.3036131042460966e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.023,
      "status": "ok_broad",
      "eps": 4.282535264776215,
      "Gamma": 0.040032564761598305,
      "U_top": 4.436432014834633,
      "U_well": 3.627319243698812,
      "has_barrier": true,
      "S_wkb": 1.1523619728178558,
      "Gamma_1D": 0.03842432436000842,
      "box_rel_gamma": -3.532762971047987e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.02,
      "status": "ok_broad",
      "eps": 4.292430776266236,
      "Gamma": 0.02502686881445044,
      "U_top": 4.5128777367074555,
      "U_well": 3.6259630501141076,
      "has_barrier": true,
      "S_wkb": 1.6883112135573102,
      "Gamma_1D": 0.02390060678571932,
      "box_rel_gamma": 1.1902479002401378e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.018,
      "status": "ok",
      "eps": 4.299533845286221,
      "Gamma": 0.01673200357373476,
      "U_top": 4.573548475211474,
      "U_well": 3.6250595219970334,
      "has_barrier": true,
      "S_wkb": 2.1354766727270995,
      "Gamma_1D": 0.01591624642071135,
      "box_rel_gamma": -4.3115955250527804e-11,
      "flags": []
     },
     {
      "lam": -0.016,
      "status": "ok",
      "eps": 4.306874605737751,
      "Gamma": 0.010104256075276475,
      "U_top": 4.644453870673052,
      "U_well": 3.6241564747133785,
      "has_barrier": true,
      "S_wkb": 2.6823784696163067,
      "Gamma_1D": 0.009569147434681735,
      "box_rel_gamma": -1.1876100103336285e-10,
      "flags": []
     },
     {
      "lam": -0.014,
      "status": "ok",
      "eps": 4.314234154585374,
      "Gamma": 0.005296736926148933,
      "U_top": 4.7287517561198245,
      "U_well": 3.6232539083332993,
      "has_barrier": true,
      "S_wkb": 3.3668666633750792,
      "Gamma_1D": 0.004991537474614523,
      "box_rel_gamma": -1.3005096999307852e-10,
      "flags": []
     },
     {
      "lam": -0.012,
      "status": "ok",
      "eps": 4.321349201887328,
      "Gamma": 0.002268212778713511,
      "U_top": 4.831188658497757,
      "U_well": 3.622351822926887,
      "has_barrier": true,
      "S_wkb": 4.248795783614484,
      "Gamma_1D": 0.0021258917433480623,
      "box_rel_gamma": -1.647559866313486e-11,
      "flags": []
     },
     {
      "lam": -0.01,
      "status": "ok",
      "eps": 4.327975456728424,
      "Gamma": 0.0007192464620035951,
      "U_top": 4.959332701338486,
      "U_well": 3.6214502185642803,
      "has_barrier": true,
      "S_wkb": 5.425352831107794,
      "Gamma_1D": 0.0006700239651815204,
      "box_rel_gamma": 4.970690525851751e-12,
      "flags": []
     },
     {
      "lam": -0.008,
      "status": "ok",
      "eps": 4.333975574227439,
      "Gamma": 0.00014185020863923567,
      "U_top": 5.126244974433325,
      "U_well": 3.620548965074072,
      "has_barrier": true,
      "S_wkb": 7.070093805705284,
      "Gamma_1D": 0.0001312064597124921,
      "box_rel_gamma": -5.911893197207974e-11,
      "flags": []
     },
     {
      "lam": -0.006,
      "status": "ok",
      "eps": 4.339368179968632,
      "Gamma": 1.2173568267945494e-05,
      "U_top": 5.357216970066512,
      "U_well": 3.619646390307893,
      "has_barrier": true,
      "S_wkb": 9.543126005964007,
      "Gamma_1D": 1.1158793889395685e-05,
      "box_rel_gamma": -1.0504441760872396e-10,
      "flags": []
     }
    ]
   },
   "S2_2D_G_k1.2500": {
    "model": "2D_G",
    "kappa": 1.25,
    "threshold_N300_P05": {
     "lam_c": -0.022711332078478873,
     "status": "interpolated",
     "bracket": [
      -0.023,
      -0.02
     ]
    },
    "at": {
     "-0.012": {
      "status": "ok",
      "Gamma": 1.5152810063017187e-05,
      "Gamma_raw": 1.5152810063017187e-05,
      "eps": 5.0874890961483885,
      "U_top": 6.346465481829877,
      "U_well": 4.219708808625087,
      "r_top": 4.538,
      "S_wkb": 9.515207426190084,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": -3.996958319874011e-11,
      "eps_1D": 5.068054755900239,
      "Gamma_1D": 1.40416613987272e-05,
      "eps1D_minus_Utop": -1.2784107259296373
     }
    },
    "n_points": 10,
    "n_good": 10,
    "narrow_lam_range": [
     -0.04,
     -0.012
    ],
    "table": [
     {
      "lam": -0.04,
      "status": "ok_broad",
      "eps": 5.03550748382364,
      "Gamma": 0.034253903491564125,
      "U_top": 5.287118360381414,
      "U_well": 4.2315285722613165,
      "has_barrier": true,
      "S_wkb": 1.5568674135477876,
      "Gamma_1D": 0.032947832677791784,
      "box_rel_gamma": -5.2272186579216395e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.035,
      "status": "ok",
      "eps": 5.04515431663666,
      "Gamma": 0.02070908456702859,
      "U_top": 5.379770634524694,
      "U_well": 4.229415871145254,
      "has_barrier": true,
      "S_wkb": 2.1162846645367255,
      "Gamma_1D": 0.01983186417837304,
      "box_rel_gamma": -8.773159976271927e-11,
      "flags": []
     },
     {
      "lam": -0.03,
      "status": "ok",
      "eps": 5.055368662069305,
      "Gamma": 0.010517082797646108,
      "U_top": 5.4943333896594115,
      "U_well": 4.227305262891603,
      "has_barrier": true,
      "S_wkb": 2.847395449411251,
      "Gamma_1D": 0.010019954028174856,
      "box_rel_gamma": -1.3126555398201845e-10,
      "flags": []
     },
     {
      "lam": -0.026,
      "status": "ok",
      "eps": 5.063548309947508,
      "Gamma": 0.005066245967922986,
      "U_top": 5.608037899954672,
      "U_well": 4.225618283578818,
      "has_barrier": true,
      "S_wkb": 3.6165436785943035,
      "Gamma_1D": 0.004804334499586091,
      "box_rel_gamma": -3.998457120957255e-11,
      "flags": []
     },
     {
      "lam": -0.023,
      "status": "ok",
      "eps": 5.069441879190542,
      "Gamma": 0.002496177511603489,
      "U_top": 5.711126231501153,
      "U_well": 4.22435392856137,
      "has_barrier": true,
      "S_wkb": 4.3491370411436705,
      "Gamma_1D": 0.0023580489536325112,
      "box_rel_gamma": 8.983258581451992e-12,
      "flags": []
     },
     {
      "lam": -0.02,
      "status": "ok",
      "eps": 5.07496871973406,
      "Gamma": 0.0010125977340661551,
      "U_top": 5.835057533839233,
      "U_well": 4.223087699452262,
      "has_barrier": true,
      "S_wkb": 5.272416266879278,
      "Gamma_1D": 0.0009525332911385358,
      "box_rel_gamma": -3.102218482098351e-11,
      "flags": []
     },
     {
      "lam": -0.018,
      "status": "ok",
      "eps": 5.078403299267956,
      "Gamma": 0.0004789518042516926,
      "U_top": 5.9330178774433,
      "U_well": 4.222242465590478,
      "has_barrier": true,
      "S_wkb": 6.033602299627987,
      "Gamma_1D": 0.0004491444858111302,
      "box_rel_gamma": -3.7150171827704526e-11,
      "flags": []
     },
     {
      "lam": -0.016,
      "status": "ok",
      "eps": 5.081627375610789,
      "Gamma": 0.000193162757668014,
      "U_top": 6.047153818618507,
      "U_well": 4.221397572470817,
      "has_barrier": true,
      "S_wkb": 6.952294334214493,
      "Gamma_1D": 0.0001805192442479507,
      "box_rel_gamma": -7.310740901544932e-11,
      "flags": []
     },
     {
      "lam": -0.014,
      "status": "ok",
      "eps": 5.084649308038318,
      "Gamma": 6.286861930575472e-05,
      "U_top": 6.182461070760076,
      "U_well": 4.22055302013509,
      "has_barrier": true,
      "S_wkb": 8.083646368267061,
      "Gamma_1D": 5.852464683128808e-05,
      "box_rel_gamma": -8.42075298379541e-11,
      "flags": []
     },
     {
      "lam": -0.012,
      "status": "ok",
      "eps": 5.0874890961483885,
      "Gamma": 1.5152810063017187e-05,
      "U_top": 6.346465481829877,
      "U_well": 4.219708808625087,
      "has_barrier": true,
      "S_wkb": 9.515207426190084,
      "Gamma_1D": 1.40416613987272e-05,
      "box_rel_gamma": -3.996958319874011e-11,
      "flags": []
     }
    ]
   },
   "S2_2D_G_k1.5000": {
    "model": "2D_G",
    "kappa": 1.5,
    "threshold_N300_P05": {
     "lam_c": -0.03660373398436949,
     "status": "interpolated",
     "bracket": [
      -0.04,
      -0.035
     ]
    },
    "at": {
     "-0.012": {
      "status": "ok",
      "Gamma": 4.9925898010158606e-08,
      "Gamma_raw": 4.9925898010158606e-08,
      "eps": 5.78832124392621,
      "U_top": 7.9842374720344145,
      "U_well": 4.776176044974004,
      "r_top": 4.93,
      "S_wkb": 15.393484518452885,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": -2.03768069084731e-09,
      "eps_1D": 5.766086796028222,
      "Gamma_1D": 4.5867730549590106e-08,
      "eps1D_minus_Utop": -2.218150676006193
     }
    },
    "n_points": 10,
    "n_good": 10,
    "narrow_lam_range": [
     -0.04,
     -0.012
    ],
    "table": [
     {
      "lam": -0.04,
      "status": "ok",
      "eps": 5.7630645077314915,
      "Gamma": 0.003956465683807701,
      "U_top": 6.466099450104844,
      "U_well": 4.787173881469313,
      "has_barrier": true,
      "S_wkb": 4.028516765401614,
      "Gamma_1D": 0.0037631072361451914,
      "box_rel_gamma": -1.219468970248272e-11,
      "flags": []
     },
     {
      "lam": -0.035,
      "status": "ok",
      "eps": 5.7686798478970625,
      "Gamma": 0.0017349374403712126,
      "U_top": 6.600835735513501,
      "U_well": 4.785207634067566,
      "has_barrier": true,
      "S_wkb": 4.874910128531241,
      "Gamma_1D": 0.0016438861339368616,
      "box_rel_gamma": 2.276179245086496e-12,
      "flags": []
     },
     {
      "lam": -0.03,
      "status": "ok",
      "eps": 5.7738199057541255,
      "Gamma": 0.0005931650410982483,
      "U_top": 6.766579252102712,
      "U_well": 4.783242981802649,
      "has_barrier": true,
      "S_wkb": 5.96665776239341,
      "Gamma_1D": 0.0005596286095178557,
      "box_rel_gamma": 3.648192858918264e-12,
      "flags": []
     },
     {
      "lam": -0.026,
      "status": "ok",
      "eps": 5.777548296338708,
      "Gamma": 0.00019418820318584427,
      "U_top": 6.930347959520253,
      "U_well": 4.7816724087745985,
      "has_barrier": true,
      "S_wkb": 7.09600083204074,
      "Gamma_1D": 0.0001824846381745545,
      "box_rel_gamma": -2.023081702162699e-11,
      "flags": []
     },
     {
      "lam": -0.023,
      "status": "ok",
      "eps": 5.780127655610051,
      "Gamma": 6.781013689839704e-05,
      "U_top": 7.078320839015121,
      "U_well": 4.780495149270084,
      "has_barrier": true,
      "S_wkb": 8.155760891546564,
      "Gamma_1D": 6.350516316145862e-05,
      "box_rel_gamma": 7.856382211457458e-12,
      "flags": []
     },
     {
      "lam": -0.02,
      "status": "ok",
      "eps": 5.7825398824356355,
      "Gamma": 1.8275248284235843e-05,
      "U_top": 7.255717522958136,
      "U_well": 4.7793184643815785,
      "has_barrier": true,
      "S_wkb": 9.474798177813309,
      "Gamma_1D": 1.704712155841505e-05,
      "box_rel_gamma": -2.4232171824678517e-11,
      "flags": []
     },
     {
      "lam": -0.018,
      "status": "ok",
      "eps": 5.7840660865309195,
      "Gamma": 6.265772453522953e-06,
      "U_top": 7.395631069425635,
      "U_well": 4.7785343270655884,
      "has_barrier": true,
      "S_wkb": 10.549046892568029,
      "Gamma_1D": 5.826884058147635e-06,
      "box_rel_gamma": -4.3875125754766486e-11,
      "flags": []
     },
     {
      "lam": -0.016,
      "status": "ok",
      "eps": 5.785534502706036,
      "Gamma": 1.7354368380893041e-06,
      "U_top": 7.558377785677706,
      "U_well": 4.7777504452023525,
      "has_barrier": true,
      "S_wkb": 11.837631675531071,
      "Gamma_1D": 1.6082888225830914e-06,
      "box_rel_gamma": 6.723999135260783e-10,
      "flags": []
     },
     {
      "lam": -0.014,
      "status": "ok",
      "eps": 5.786951169372939,
      "Gamma": 3.6037104062547417e-07,
      "U_top": 7.751022751676186,
      "U_well": 4.776963309440554,
      "has_barrier": true,
      "S_wkb": 13.412958457477473,
      "Gamma_1D": 3.3263566809271946e-07,
      "box_rel_gamma": -1.9446698695801956e-09,
      "flags": []
     },
     {
      "lam": -0.012,
      "status": "ok",
      "eps": 5.78832124392621,
      "Gamma": 4.9925898010158606e-08,
      "U_top": 7.9842374720344145,
      "U_well": 4.776176044974004,
      "has_barrier": true,
      "S_wkb": 15.393484518452885,
      "Gamma_1D": 4.5867730549590106e-08,
      "box_rel_gamma": -2.03768069084731e-09,
      "flags": []
     }
    ]
   },
   "S2_2D_Gdmcs_k0.2500": {
    "model": "2D_Gdmcs",
    "kappa": 0.25,
    "threshold_N300_P05": null,
    "at": {
     "-0.012": {
      "status": "no_barrier",
      "Gamma": null,
      "Gamma_raw": null,
      "eps": null,
      "U_top": null,
      "U_well": null,
      "r_top": null,
      "S_wkb": null,
      "has_barrier": false,
      "flags": null,
      "box_rel_gamma": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     },
     "0": {
      "status": "no_barrier",
      "Gamma": null,
      "Gamma_raw": null,
      "eps": null,
      "U_top": null,
      "U_well": null,
      "r_top": null,
      "S_wkb": null,
      "has_barrier": false,
      "flags": null,
      "box_rel_gamma": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     }
    },
    "n_points": 14,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.014,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.012,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.01,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.008,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.006,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.004,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.003,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0015,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.001,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": 0.0,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     }
    ]
   },
   "S2_2D_Gdmcs_k0.3000": {
    "model": "2D_Gdmcs",
    "kappa": 0.3,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "no_barrier",
      "Gamma": null,
      "Gamma_raw": null,
      "eps": null,
      "U_top": null,
      "U_well": null,
      "r_top": null,
      "S_wkb": null,
      "has_barrier": false,
      "flags": null,
      "box_rel_gamma": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     }
    },
    "n_points": 11,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.008,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.006,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.004,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.003,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0015,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.001,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": 0.0,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     }
    ]
   },
   "S2_2D_Gdmcs_k0.3500": {
    "model": "2D_Gdmcs",
    "kappa": 0.35,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "flagged",
      "Gamma": null,
      "Gamma_raw": 0.5375187655944289,
      "eps": 1.8863867947354283,
      "U_top": 1.6630251835875192,
      "U_well": 1.6493798727456304,
      "r_top": 3.262,
      "S_wkb": 0.0,
      "has_barrier": true,
      "flags": [
       "muller_nc",
       "no_local_min",
       "box_sensitive"
      ],
      "box_rel_gamma": 0.3138022250905066,
      "eps_1D": 1.7604508553724671,
      "Gamma_1D": 0.22390499696900876,
      "eps1D_minus_Utop": 0.09742567178494799
     }
    },
    "n_points": 11,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.008,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.006,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.005,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.004,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.003,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.002,
      "status": "no_barrier",
      "eps": null,
      "Gamma": null,
      "U_top": null,
      "U_well": null,
      "has_barrier": false,
      "S_wkb": null,
      "Gamma_1D": null,
      "box_rel_gamma": null,
      "flags": null
     },
     {
      "lam": -0.0015,
      "status": "above_top",
      "eps": 1.7896329849985004,
      "Gamma": 0.32801264549951903,
      "U_top": 1.64594737349619,
      "U_well": 1.645935197077604,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.31966186949677683,
      "box_rel_gamma": -1.929567616798522e-13,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 1.7832068921715265,
      "Gamma": 0.3013938607212251,
      "U_top": 1.6493550718294114,
      "U_well": 1.6473644170348953,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.29281112847403545,
      "box_rel_gamma": 4.50239845406486e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "flagged",
      "eps": 1.8851340690324176,
      "Gamma": 0.6099540859294712,
      "U_top": 1.6547382461492728,
      "U_well": 1.6484557956010146,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.26163572749580827,
      "box_rel_gamma": 0.2924948185643983,
      "flags": [
       "muller_nc",
       "no_local_min",
       "box_sensitive"
      ]
     },
     {
      "lam": -0.0002,
      "status": "flagged",
      "eps": 1.8835293734559901,
      "Gamma": 0.565314229252596,
      "U_top": 1.6592465094148392,
      "U_well": 1.6490260315622756,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.2399786719302814,
      "box_rel_gamma": 0.3036478369707514,
      "flags": [
       "muller_nc",
       "no_local_min",
       "box_sensitive"
      ]
     },
     {
      "lam": 0.0,
      "status": "flagged",
      "eps": 1.8863867947354283,
      "Gamma": 0.5375187655944289,
      "U_top": 1.6630251835875192,
      "U_well": 1.6493798727456304,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.22390499696900876,
      "box_rel_gamma": 0.3138022250905066,
      "flags": [
       "muller_nc",
       "no_local_min",
       "box_sensitive"
      ]
     }
    ]
   },
   "S2_2D_Gdmcs_k0.4000": {
    "model": "2D_Gdmcs",
    "kappa": 0.4,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "flagged",
      "Gamma": null,
      "Gamma_raw": -0.11801424982882469,
      "eps": 2.229375821790492,
      "U_top": 1.9559787219909057,
      "U_well": 1.8375915616487988,
      "r_top": 4.398,
      "S_wkb": 0.0,
      "has_barrier": true,
      "flags": [
       "muller_nc",
       "gamma<=0",
       "box_sensitive"
      ],
      "box_rel_gamma": null,
      "eps_1D": 2.009073765681575,
      "Gamma_1D": 0.09042422281244351,
      "eps1D_minus_Utop": 0.0530950436906692
     }
    },
    "n_points": 11,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.008,
      "status": "above_top",
      "eps": 2.046759819928238,
      "Gamma": 0.43329696935985296,
      "U_top": 1.8332644203868345,
      "U_well": 1.8332409215736343,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.42714935510120533,
      "box_rel_gamma": -1.0383249815504314e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "above_top",
      "eps": 2.0373320742618857,
      "Gamma": 0.3814812002493567,
      "U_top": 1.8403308911576841,
      "U_well": 1.8351069108942497,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.3749145721624295,
      "box_rel_gamma": -6.065814517342005e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.005,
      "status": "above_top",
      "eps": 2.032531432861018,
      "Gamma": 0.35164160101762043,
      "U_top": 1.8461907929650587,
      "U_well": 1.8357225618191044,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.3448897162039845,
      "box_rel_gamma": 1.3324008563131429e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.004,
      "status": "above_top",
      "eps": 2.027718231152754,
      "Gamma": 0.3181887466699485,
      "U_top": 1.8541793806630205,
      "U_well": 1.8362299587106268,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.31128633630860625,
      "box_rel_gamma": 2.106714802607712e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.003,
      "status": "above_top",
      "eps": 2.0229795827952297,
      "Gamma": 0.2798363651789381,
      "U_top": 1.8652221012868742,
      "U_well": 1.836656470284829,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.27285635935045827,
      "box_rel_gamma": -3.034827944503604e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.002,
      "status": "above_top",
      "eps": 2.018527816351373,
      "Gamma": 0.23436010447999708,
      "U_top": 1.8811615165325195,
      "U_well": 1.837018119204152,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.22743631367448283,
      "box_rel_gamma": -3.7094993743380655e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0015,
      "status": "above_top",
      "eps": 2.016572246253233,
      "Gamma": 0.20769975528443882,
      "U_top": 1.8921036052049085,
      "U_well": 1.8371786644795043,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.20090099100972075,
      "box_rel_gamma": 9.605205519847004e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 2.014995579821646,
      "Gamma": 0.17719526741309993,
      "U_top": 1.9062727427394572,
      "U_well": 1.8373270685807694,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.17064251887713494,
      "box_rel_gamma": 1.3067324999838092e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "above_top",
      "eps": 2.014132327817677,
      "Gamma": 0.14111710081221507,
      "U_top": 1.9257629150546114,
      "U_well": 1.8374643596516005,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.1350066923224889,
      "box_rel_gamma": -1.848976527440982e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "above_top",
      "eps": 2.0142375111954443,
      "Gamma": 0.11541121958837666,
      "U_top": 1.941923004866703,
      "U_well": 1.8375417236846836,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.10972947705128044,
      "box_rel_gamma": -1.1716505543546418e-10,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": 0.0,
      "status": "flagged",
      "eps": 2.229375821790492,
      "Gamma": -0.11801424982882469,
      "U_top": 1.9559787219909057,
      "U_well": 1.8375915616487988,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.09042422281244351,
      "box_rel_gamma": null,
      "flags": [
       "muller_nc",
       "gamma<=0",
       "box_sensitive"
      ]
     }
    ]
   },
   "S2_2D_Gdmcs_k0.4250": {
    "model": "2D_Gdmcs",
    "kappa": 0.425,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "flagged",
      "Gamma": null,
      "Gamma_raw": 0.3127701394905829,
      "eps": 2.3083992805270146,
      "U_top": 2.125686451707489,
      "U_well": 1.9257678701099286,
      "r_top": 4.934,
      "S_wkb": 0.0,
      "has_barrier": true,
      "flags": [
       "muller_nc",
       "box_sensitive"
      ],
      "box_rel_gamma": 0.5190405710819919,
      "eps_1D": 2.1370099905825346,
      "Gamma_1D": 0.043520411186859044,
      "eps1D_minus_Utop": 0.011323538875045447
     }
    },
    "n_points": 4,
    "n_good": 0,
    "narrow_lam_range": null,
    "table": [
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 2.132784008270603,
      "Gamma": 0.12540721760072682,
      "U_top": 2.0491236117884117,
      "U_well": 1.9257507742397342,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.12004363466530893,
      "box_rel_gamma": 7.501332888182333e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "above_top",
      "eps": 2.135960257632376,
      "Gamma": 0.0899956312493683,
      "U_top": 2.078270278968863,
      "U_well": 1.925761631248917,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.08535759623942762,
      "box_rel_gamma": 1.0833556274292278e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "above_top",
      "eps": 2.139466232081735,
      "Gamma": 0.06535340547897608,
      "U_top": 2.1031749235028236,
      "U_well": 1.9257654805725792,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.061380736661798406,
      "box_rel_gamma": -4.133771103198569e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": 0.0,
      "status": "flagged",
      "eps": 2.3083992805270146,
      "Gamma": 0.3127701394905829,
      "U_top": 2.125686451707489,
      "U_well": 1.9257678701099286,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.043520411186859044,
      "box_rel_gamma": 0.5190405710819919,
      "flags": [
       "muller_nc",
       "box_sensitive"
      ]
     }
    ]
   },
   "S2_2D_Gdmcs_k0.4500": {
    "model": "2D_Gdmcs",
    "kappa": 0.45,
    "threshold_N300_P05": null,
    "at": {
     "0": {
      "status": "ok_broad",
      "Gamma": 0.015964639340552873,
      "Gamma_raw": 0.015964639340552873,
      "eps": 2.271166002672029,
      "U_top": 2.3111552077264097,
      "U_well": 2.0111557576152506,
      "r_top": 5.458,
      "S_wkb": 1.0264900124962133,
      "has_barrier": true,
      "flags": [
       "no_local_min"
      ],
      "box_rel_gamma": 1.1423595402959563e-10,
      "eps_1D": 2.2644883426348064,
      "Gamma_1D": 0.014415560149863222,
      "eps1D_minus_Utop": -0.04666686509160334
     }
    },
    "n_points": 11,
    "n_good": 1,
    "narrow_lam_range": [
     0.0,
     0.0
    ],
    "table": [
     {
      "lam": -0.008,
      "status": "above_top",
      "eps": 2.2490830861272584,
      "Gamma": 0.34085592433274914,
      "U_top": 2.0469618046872093,
      "U_well": 2.011904533598108,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.33475666502049534,
      "box_rel_gamma": 1.664157700531632e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "above_top",
      "eps": 2.244431058037254,
      "Gamma": 0.2870341186847479,
      "U_top": 2.066179610079618,
      "U_well": 2.0117935025336564,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.28084490686908303,
      "box_rel_gamma": 2.937605714237179e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.005,
      "status": "above_top",
      "eps": 2.242709926780783,
      "Gamma": 0.2561515590203132,
      "U_top": 2.0793413272120578,
      "U_well": 2.011716118068579,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.2499967364692989,
      "box_rel_gamma": 3.076605636920249e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.004,
      "status": "above_top",
      "eps": 2.2417010888119417,
      "Gamma": 0.22168962266892228,
      "U_top": 2.0961655821190166,
      "U_well": 2.0116263502102742,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.21566206676909894,
      "box_rel_gamma": 1.557842743693527e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.003,
      "status": "above_top",
      "eps": 2.2418798888000504,
      "Gamma": 0.18253363081414256,
      "U_top": 2.1185182072317614,
      "U_well": 2.0115238521657486,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.1767825067841659,
      "box_rel_gamma": 1.4443557461163437e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.002,
      "status": "above_top",
      "eps": 2.2442251888549194,
      "Gamma": 0.13695068673796154,
      "U_top": 2.150149690334047,
      "U_well": 2.011411363427818,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.13174444862840567,
      "box_rel_gamma": -5.564848581940396e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0015,
      "status": "above_top",
      "eps": 2.2468421996248726,
      "Gamma": 0.11095149579305152,
      "U_top": 2.1719011525245073,
      "U_well": 2.011350819717152,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.10618974520337855,
      "box_rel_gamma": -3.8379299738267036e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 2.2511311704983763,
      "Gamma": 0.08223179150409647,
      "U_top": 2.2005224354152304,
      "U_well": 2.0112878917742756,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.07810591527941513,
      "box_rel_gamma": -3.7725600421367744e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "above_top",
      "eps": 2.2582666510131455,
      "Gamma": 0.050350581390061516,
      "U_top": 2.2413807704499558,
      "U_well": 2.0112231824907116,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.04718256527246665,
      "box_rel_gamma": -9.270506584613258e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "above_top",
      "eps": 2.264959331416979,
      "Gamma": 0.02978705972739589,
      "U_top": 2.277384025950819,
      "U_well": 2.0111827098772515,
      "has_barrier": true,
      "S_wkb": 0.2902563303871364,
      "Gamma_1D": 0.027470071121029987,
      "box_rel_gamma": 2.3905544210833796e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": 0.0,
      "status": "ok_broad",
      "eps": 2.271166002672029,
      "Gamma": 0.015964639340552873,
      "U_top": 2.3111552077264097,
      "U_well": 2.0111557576152506,
      "has_barrier": true,
      "S_wkb": 1.0264900124962133,
      "Gamma_1D": 0.014415560149863222,
      "box_rel_gamma": 1.1423595402959563e-10,
      "flags": [
       "no_local_min"
      ]
     }
    ]
   },
   "S2_2D_Gdmcs_k0.4750": {
    "model": "2D_Gdmcs",
    "kappa": 0.475,
    "threshold_N300_P05": {
     "lam_c": null,
     "status": "none_at_lambda_le_0",
     "range": [
      -0.0005,
      0.0
     ],
     "note": "the width stays above the target up to lambda = 0 (Gamma(0) = 0.002996)"
    },
    "at": {
     "0": {
      "status": "ok",
      "Gamma": 0.002995725428548161,
      "Gamma_raw": 0.002995725428548161,
      "eps": 2.3949404490076636,
      "U_top": 2.5119528687199617,
      "U_well": 2.094197203309244,
      "r_top": 5.958,
      "S_wkb": 3.000475607467654,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": -4.873423886664341e-11,
      "eps_1D": 2.3872824345077737,
      "Gamma_1D": 0.0026104999919387565,
      "eps1D_minus_Utop": -0.12467043421218804
     }
    },
    "n_points": 4,
    "n_good": 3,
    "narrow_lam_range": [
     -0.0005,
     0.0
    ],
    "table": [
     {
      "lam": -0.001,
      "status": "above_top",
      "eps": 2.3691707435741054,
      "Gamma": 0.048668808750354356,
      "U_top": 2.3600705972932023,
      "U_well": 2.0944269673778115,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.04576653162077201,
      "box_rel_gamma": 3.869460307726058e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "ok_broad",
      "eps": 2.3794629847072826,
      "Gamma": 0.023326352496451326,
      "U_top": 2.414758889400557,
      "U_well": 2.0943134472597826,
      "has_barrier": true,
      "S_wkb": 0.7292323979353637,
      "Gamma_1D": 0.02151087384785415,
      "box_rel_gamma": -1.0091927293842673e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "ok_broad",
      "eps": 2.38803789711499,
      "Gamma": 0.009731728096410062,
      "U_top": 2.4641787936013024,
      "U_well": 2.0942437200073667,
      "has_barrier": true,
      "S_wkb": 1.7292369721711696,
      "Gamma_1D": 0.00875942042831425,
      "box_rel_gamma": 2.1661783478066354e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": 0.0,
      "status": "ok",
      "eps": 2.3949404490076636,
      "Gamma": 0.002995725428548161,
      "U_top": 2.5119528687199617,
      "U_well": 2.094197203309244,
      "has_barrier": true,
      "S_wkb": 3.000475607467654,
      "Gamma_1D": 0.0026104999919387565,
      "box_rel_gamma": -4.873423886664341e-11,
      "flags": []
     }
    ]
   },
   "S2_2D_Gdmcs_k0.5000": {
    "model": "2D_Gdmcs",
    "kappa": 0.5,
    "threshold_N300_P05": {
     "lam_c": -0.00021594353130805993,
     "status": "interpolated",
     "bracket": [
      -0.0005,
      -0.0002
     ]
    },
    "at": {
     "-0.012": {
      "status": "above_top",
      "Gamma": null,
      "Gamma_raw": 0.345023126669669,
      "eps": 2.4549868506415846,
      "U_top": 2.2373509958366675,
      "U_well": 2.1785540857512617,
      "r_top": 2.646,
      "S_wkb": 0.0,
      "has_barrier": true,
      "flags": [
       "no_local_min"
      ],
      "box_rel_gamma": -1.3328560477532392e-11,
      "eps_1D": 2.44410736098605,
      "Gamma_1D": 0.33936615523938835,
      "eps1D_minus_Utop": 0.20675636514938267
     },
     "0": {
      "status": "ok",
      "Gamma": 0.00027099308887108413,
      "Gamma_raw": 0.00027099308887108413,
      "eps": 2.5111612815501947,
      "U_top": 2.72798343778204,
      "U_well": 2.1752021251213853,
      "r_top": 6.47,
      "S_wkb": 5.588725390986092,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": 8.477307744669815e-11,
      "eps_1D": 2.5025723127444266,
      "Gamma_1D": 0.00022962870640057525,
      "eps1D_minus_Utop": -0.2254111250376134
     }
    },
    "n_points": 14,
    "n_good": 4,
    "narrow_lam_range": [
     -0.001,
     0.0
    ],
    "table": [
     {
      "lam": -0.014,
      "status": "above_top",
      "eps": 2.458511723445925,
      "Gamma": 0.3819800184339192,
      "U_top": 2.2243898092095624,
      "U_well": 2.179058479101512,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.3764485908270566,
      "box_rel_gamma": -4.925204688532858e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.012,
      "status": "above_top",
      "eps": 2.4549868506415846,
      "Gamma": 0.345023126669669,
      "U_top": 2.2373509958366675,
      "U_well": 2.1785540857512617,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.33936615523938835,
      "box_rel_gamma": -1.3328560477532392e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.01,
      "status": "above_top",
      "eps": 2.4521971920187364,
      "Gamma": 0.30391262839087213,
      "U_top": 2.2541951029294354,
      "U_well": 2.1780312022494788,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.29819523304356704,
      "box_rel_gamma": -5.9497962112686764e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.008,
      "status": "above_top",
      "eps": 2.4506109602008253,
      "Gamma": 0.25748667981919565,
      "U_top": 2.276773193601108,
      "U_well": 2.177492427717489,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.2518179306064191,
      "box_rel_gamma": -2.1079804568557847e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "above_top",
      "eps": 2.451137256762185,
      "Gamma": 0.20401298776923482,
      "U_top": 2.3085173785202455,
      "U_well": 2.176938496492501,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.1985911247925173,
      "box_rel_gamma": 7.140732449784082e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.005,
      "status": "above_top",
      "eps": 2.4527392304754776,
      "Gamma": 0.17386242951630398,
      "U_top": 2.3298516597586683,
      "U_well": 2.1766563492142517,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.1686896338868381,
      "box_rel_gamma": 4.715161594504025e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.004,
      "status": "above_top",
      "eps": 2.4557931699856215,
      "Gamma": 0.1409057183510652,
      "U_top": 2.3569193514984867,
      "U_well": 2.17637159028877,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.1361174851820732,
      "box_rel_gamma": 4.9280357572456523e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.003,
      "status": "above_top",
      "eps": 2.4610930638357984,
      "Gamma": 0.10474755446839464,
      "U_top": 2.392834031754724,
      "U_well": 2.1760835210940472,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.10055164239725625,
      "box_rel_gamma": 3.3237412822018086e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.002,
      "status": "above_top",
      "eps": 2.470104488584097,
      "Gamma": 0.06538882734538277,
      "U_top": 2.44401364144346,
      "U_well": 2.1757920095182257,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.062117779718576384,
      "box_rel_gamma": 6.468159341466162e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0015,
      "status": "above_top",
      "eps": 2.4768218114069245,
      "Gamma": 0.04498321229251509,
      "U_top": 2.4796653078698148,
      "U_well": 2.175645913587286,
      "has_barrier": true,
      "S_wkb": 0.04845054207716601,
      "Gamma_1D": 0.042365771088560746,
      "box_rel_gamma": 1.006617011967137e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.001,
      "status": "ok_broad",
      "eps": 2.4857364454106294,
      "Gamma": 0.025145206091978786,
      "U_top": 2.5274318167994965,
      "U_well": 2.175498595951566,
      "has_barrier": true,
      "S_wkb": 0.7580436581758339,
      "Gamma_1D": 0.023357899975989034,
      "box_rel_gamma": -2.3932411608029724e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0005,
      "status": "ok_broad",
      "eps": 2.4974723520583075,
      "Gamma": 0.00837779409240947,
      "U_top": 2.597904028441231,
      "U_well": 2.1753503049499927,
      "has_barrier": true,
      "S_wkb": 2.010397611014139,
      "Gamma_1D": 0.007584169727254074,
      "box_rel_gamma": 5.0775605942021684e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.0002,
      "status": "ok",
      "eps": 2.505715507363351,
      "Gamma": 0.002056616791871272,
      "U_top": 2.6628395707881576,
      "U_well": 2.175261383711578,
      "has_barrier": true,
      "S_wkb": 3.508146739248297,
      "Gamma_1D": 0.0018074446502027372,
      "box_rel_gamma": 1.0825362828370544e-10,
      "flags": []
     },
     {
      "lam": 0.0,
      "status": "ok",
      "eps": 2.5111612815501947,
      "Gamma": 0.00027099308887108413,
      "U_top": 2.72798343778204,
      "U_well": 2.1752021251213853,
      "has_barrier": true,
      "S_wkb": 5.588725390986092,
      "Gamma_1D": 0.00022962870640057525,
      "box_rel_gamma": 8.477307744669815e-11,
      "flags": []
     }
    ]
   },
   "S2_2D_Gdmcs_k0.6000": {
    "model": "2D_Gdmcs",
    "kappa": 0.6,
    "threshold_N300_P05": {
     "lam_c": -0.0016000148735274475,
     "status": "interpolated",
     "bracket": [
      -0.002,
      -0.0015
     ]
    },
    "at": {},
    "n_points": 9,
    "n_good": 6,
    "narrow_lam_range": [
     -0.004,
     -0.0005
    ],
    "table": [
     {
      "lam": -0.008,
      "status": "above_top",
      "eps": 2.850536864232219,
      "Gamma": 0.1240001302527138,
      "U_top": 2.7711886222944626,
      "U_well": 2.4861834972204537,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.12000249752780105,
      "box_rel_gamma": -9.863998506887128e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "above_top",
      "eps": 2.8609692046981143,
      "Gamma": 0.08023163313330567,
      "U_top": 2.832776658914269,
      "U_well": 2.4853436896199295,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.07704036836055198,
      "box_rel_gamma": -1.2581569119873848e-10,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.005,
      "status": "above_top",
      "eps": 2.868401481013629,
      "Gamma": 0.05812031173036255,
      "U_top": 2.8740088358831093,
      "U_well": 2.484924233557175,
      "has_barrier": true,
      "S_wkb": 0.06976411134651578,
      "Gamma_1D": 0.05548398539176802,
      "box_rel_gamma": -1.1637268926278921e-10,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.004,
      "status": "ok_broad",
      "eps": 2.8777935559498267,
      "Gamma": 0.0368991392468057,
      "U_top": 2.9263944589143516,
      "U_well": 2.4845037722307675,
      "has_barrier": true,
      "S_wkb": 0.6291253286205835,
      "Gamma_1D": 0.03493877318046261,
      "box_rel_gamma": -7.691525194530868e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.003,
      "status": "ok_broad",
      "eps": 2.889436642723059,
      "Gamma": 0.018300734222160258,
      "U_top": 2.996341764263992,
      "U_well": 2.4840827033130637,
      "has_barrier": true,
      "S_wkb": 1.4519286804416511,
      "Gamma_1D": 0.017119729570623462,
      "box_rel_gamma": 3.314060137427077e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.002,
      "status": "ok",
      "eps": 2.90301248712504,
      "Gamma": 0.005264027546102641,
      "U_top": 3.0974479780650195,
      "U_well": 2.4836619294475755,
      "has_barrier": true,
      "S_wkb": 2.822434256683289,
      "Gamma_1D": 0.004832768050317767,
      "box_rel_gamma": 4.021627475481182e-11,
      "flags": []
     },
     {
      "lam": -0.0015,
      "status": "ok",
      "eps": 2.909964072392987,
      "Gamma": 0.0017999433105137617,
      "U_top": 3.1690782789678233,
      "U_well": 2.483451653169916,
      "has_barrier": true,
      "S_wkb": 3.948838467053311,
      "Gamma_1D": 0.0016311583138622389,
      "box_rel_gamma": 2.750821792574243e-11,
      "flags": []
     },
     {
      "lam": -0.001,
      "status": "ok",
      "eps": 2.916459288750124,
      "Gamma": 0.00031551403830528,
      "U_top": 3.2668943860869115,
      "U_well": 2.4832414506679035,
      "has_barrier": true,
      "S_wkb": 5.732675453614099,
      "Gamma_1D": 0.00028123841329765565,
      "box_rel_gamma": 8.933853656856172e-11,
      "flags": []
     },
     {
      "lam": -0.0005,
      "status": "ok",
      "eps": 2.922186143156025,
      "Gamma": 1.094899237954039e-05,
      "U_top": 3.418105706364936,
      "U_well": 2.4830313219457656,
      "has_barrier": true,
      "S_wkb": 9.123579576755855,
      "Gamma_1D": 9.523484268075905e-06,
      "box_rel_gamma": 2.664120035689166e-10,
      "flags": []
     }
    ]
   },
   "S2_2D_Gdmcs_k0.7500": {
    "model": "2D_Gdmcs",
    "kappa": 0.75,
    "threshold_N300_P05": {
     "lam_c": -0.004715019084918118,
     "status": "interpolated",
     "bracket": [
      -0.005,
      -0.004
     ]
    },
    "at": {
     "-0.012": {
      "status": "above_top",
      "Gamma": null,
      "Gamma_raw": 0.06313019572683103,
      "eps": 3.4059614761852126,
      "U_top": 3.4365199946944984,
      "U_well": 2.9133195228930626,
      "r_top": 3.502,
      "S_wkb": 0.2907957883448036,
      "has_barrier": true,
      "flags": [
       "no_local_min"
      ],
      "box_rel_gamma": -4.0441983095718115e-11,
      "eps_1D": 3.3933669015198813,
      "Gamma_1D": 0.06070186863745283,
      "eps1D_minus_Utop": -0.04315309317461713
     }
    },
    "n_points": 9,
    "n_good": 7,
    "narrow_lam_range": [
     -0.01,
     -0.002
    ],
    "table": [
     {
      "lam": -0.014,
      "status": "above_top",
      "eps": 3.397370593848315,
      "Gamma": 0.08745761521988454,
      "U_top": 3.3845964771676345,
      "U_well": 2.9142471507115992,
      "has_barrier": true,
      "S_wkb": 0.0,
      "Gamma_1D": 0.08449925746685637,
      "box_rel_gamma": -2.246525188098758e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.012,
      "status": "above_top",
      "eps": 3.4059614761852126,
      "Gamma": 0.06313019572683103,
      "U_top": 3.4365199946944984,
      "U_well": 2.9133195228930626,
      "has_barrier": true,
      "S_wkb": 0.2907957883448036,
      "Gamma_1D": 0.06070186863745283,
      "box_rel_gamma": -4.0441983095718115e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.01,
      "status": "ok_broad",
      "eps": 3.416607529055998,
      "Gamma": 0.04030185906578164,
      "U_top": 3.501693965982931,
      "U_well": 2.9123926621875578,
      "has_barrier": true,
      "S_wkb": 0.8349797696355101,
      "Gamma_1D": 0.038503463789277055,
      "box_rel_gamma": -1.0174827647091433e-10,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.008,
      "status": "ok_broad",
      "eps": 3.4294158044241083,
      "Gamma": 0.020775887066847423,
      "U_top": 3.5867828405761912,
      "U_well": 2.911466568736375,
      "has_barrier": true,
      "S_wkb": 1.6032336812393106,
      "Gamma_1D": 0.019674321114349393,
      "box_rel_gamma": -9.494272035226459e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.006,
      "status": "ok",
      "eps": 3.443852665440925,
      "Gamma": 0.007079384538765314,
      "U_top": 3.704573954157881,
      "U_well": 2.91054124268081,
      "has_barrier": true,
      "S_wkb": 2.784568400042833,
      "Gamma_1D": 0.006622726459195635,
      "box_rel_gamma": -1.206004185405618e-10,
      "flags": []
     },
     {
      "lam": -0.005,
      "status": "ok",
      "eps": 3.4511685741868803,
      "Gamma": 0.0030941745756101445,
      "U_top": 3.783463309799038,
      "U_well": 2.910078867470478,
      "has_barrier": true,
      "S_wkb": 3.6578095782674205,
      "Gamma_1D": 0.002872635494367503,
      "box_rel_gamma": -1.1911482911131088e-10,
      "flags": []
     },
     {
      "lam": -0.004,
      "status": "ok",
      "eps": 3.4581200927348514,
      "Gamma": 0.0009583401263715225,
      "U_top": 3.8838033274600834,
      "U_well": 2.9096166841619544,
      "has_barrier": true,
      "S_wkb": 4.867552185453862,
      "Gamma_1D": 0.000881946544575464,
      "box_rel_gamma": -2.355731165692987e-10,
      "flags": []
     },
     {
      "lam": -0.003,
      "status": "ok",
      "eps": 3.464437662075148,
      "Gamma": 0.00016406141499191284,
      "U_top": 4.0180388507805445,
      "U_well": 2.909154692772912,
      "has_barrier": true,
      "S_wkb": 6.661397809502359,
      "Gamma_1D": 0.0001494069674254583,
      "box_rel_gamma": -9.663780886626228e-11,
      "flags": []
     },
     {
      "lam": -0.002,
      "status": "ok",
      "eps": 3.470063710588238,
      "Gamma": 8.564418538946336e-06,
      "U_top": 4.213875079356469,
      "U_well": 2.9086928933209766,
      "has_barrier": true,
      "S_wkb": 9.63606045780785,
      "Gamma_1D": 7.69058820470456e-06,
      "box_rel_gamma": -5.251961088248436e-10,
      "flags": []
     }
    ]
   },
   "S2_2D_Gdmcs_k1.0000": {
    "model": "2D_Gdmcs",
    "kappa": 1.0,
    "threshold_N300_P05": {
     "lam_c": -0.012503333178637313,
     "status": "interpolated",
     "bracket": [
      -0.014,
      -0.012
     ]
    },
    "at": {
     "-0.012": {
      "status": "ok",
      "Gamma": 0.0018127058210446578,
      "Gamma_raw": 0.0018127058210446578,
      "eps": 4.268776443395685,
      "U_top": 4.8123917634142455,
      "U_well": 3.5559643087592647,
      "r_top": 4.09,
      "S_wkb": 4.497539631158835,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": 2.1723511878235513e-11,
      "eps_1D": 4.252431784674106,
      "Gamma_1D": 0.0017007396101708812,
      "eps1D_minus_Utop": -0.5599599787401397
     }
    },
    "n_points": 11,
    "n_good": 11,
    "narrow_lam_range": [
     -0.03,
     -0.006
    ],
    "table": [
     {
      "lam": -0.03,
      "status": "ok_broad",
      "eps": 4.2129693479704695,
      "Gamma": 0.0743068181879856,
      "U_top": 4.2745478310487055,
      "U_well": 3.564057845362389,
      "has_barrier": true,
      "S_wkb": 0.43778730549319755,
      "Gamma_1D": 0.07194166288209422,
      "box_rel_gamma": -4.978850665082746e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.026,
      "status": "ok_broad",
      "eps": 4.222913654843933,
      "Gamma": 0.05084084580751339,
      "U_top": 4.345531059130605,
      "U_well": 3.562259274834696,
      "has_barrier": true,
      "S_wkb": 0.8931388619704511,
      "Gamma_1D": 0.04900544420853251,
      "box_rel_gamma": -4.441447210012939e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.023,
      "status": "ok_broad",
      "eps": 4.231620513595751,
      "Gamma": 0.03499925148525742,
      "U_top": 4.4101785362983765,
      "U_well": 3.5609089966487693,
      "has_barrier": true,
      "S_wkb": 1.3275767036851382,
      "Gamma_1D": 0.033597998496394096,
      "box_rel_gamma": 5.711431327881655e-12,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.02,
      "status": "ok_broad",
      "eps": 4.241299179572844,
      "Gamma": 0.021477038333125607,
      "U_top": 4.4881983874965306,
      "U_well": 3.559559045724739,
      "has_barrier": true,
      "S_wkb": 1.8789985365450508,
      "Gamma_1D": 0.020516062584155764,
      "box_rel_gamma": -1.5908829809063718e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.018,
      "status": "ok",
      "eps": 4.2481549032496835,
      "Gamma": 0.014147620494581611,
      "U_top": 4.550062429149157,
      "U_well": 3.558659661558817,
      "has_barrier": true,
      "S_wkb": 2.3377899980026493,
      "Gamma_1D": 0.013463354562178757,
      "box_rel_gamma": -7.39800443128047e-11,
      "flags": []
     },
     {
      "lam": -0.016,
      "status": "ok",
      "eps": 4.255161417400391,
      "Gamma": 0.00840085755281611,
      "U_top": 4.622324869856869,
      "U_well": 3.5577607439645647,
      "has_barrier": true,
      "S_wkb": 2.8982675342542437,
      "Gamma_1D": 0.007960678625988076,
      "box_rel_gamma": -1.2743728294850598e-10,
      "flags": []
     },
     {
      "lam": -0.014,
      "status": "ok",
      "eps": 4.262112208241228,
      "Gamma": 0.004321608540417691,
      "U_top": 4.708183483390113,
      "U_well": 3.5568622930090426,
      "has_barrier": true,
      "S_wkb": 3.598376776155156,
      "Gamma_1D": 0.004075919656829841,
      "box_rel_gamma": -9.764766772946132e-11,
      "flags": []
     },
     {
      "lam": -0.012,
      "status": "ok",
      "eps": 4.268776443395685,
      "Gamma": 0.0018127058210446578,
      "U_top": 4.8123917634142455,
      "U_well": 3.5559643087592647,
      "has_barrier": true,
      "S_wkb": 4.497539631158835,
      "Gamma_1D": 0.0017007396101708812,
      "box_rel_gamma": 2.1723511878235513e-11,
      "flags": []
     },
     {
      "lam": -0.01,
      "status": "ok",
      "eps": 4.274957162909906,
      "Gamma": 0.0005618567124037606,
      "U_top": 4.942461110787659,
      "U_well": 3.5550667912822522,
      "has_barrier": true,
      "S_wkb": 5.693483146224466,
      "Gamma_1D": 0.0005240488905944264,
      "box_rel_gamma": 4.015010546254416e-12,
      "flags": []
     },
     {
      "lam": -0.008,
      "status": "ok",
      "eps": 4.2805596889402455,
      "Gamma": 0.00010795354732780919,
      "U_top": 5.111214483739178,
      "U_well": 3.5541697406450146,
      "has_barrier": true,
      "S_wkb": 7.362824104917475,
      "Gamma_1D": 9.998641336504007e-05,
      "box_rel_gamma": -2.4098056883303798e-11,
      "flags": []
     },
     {
      "lam": -0.006,
      "status": "ok",
      "eps": 4.28561929550121,
      "Gamma": 8.967155963764887e-06,
      "U_top": 5.3435541984927655,
      "U_well": 3.5532731569145035,
      "has_barrier": true,
      "S_wkb": 9.866453362507595,
      "Gamma_1D": 8.230862720617373e-06,
      "box_rel_gamma": -9.048239935083302e-11,
      "flags": []
     }
    ]
   },
   "S2_2D_Gdmcs_k1.2500": {
    "model": "2D_Gdmcs",
    "kappa": 1.25,
    "threshold_N300_P05": {
     "lam_c": -0.02351457189744362,
     "status": "interpolated",
     "bracket": [
      -0.026,
      -0.023
     ]
    },
    "at": {
     "-0.012": {
      "status": "ok",
      "Gamma": 1.1374670071572457e-05,
      "Gamma_raw": 1.1374670071572457e-05,
      "eps": 5.024306602598797,
      "U_top": 6.330267102833552,
      "U_well": 4.142360312315702,
      "r_top": 4.546,
      "S_wkb": 9.818511131072578,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": 4.968092603974128e-11,
      "eps_1D": 5.004719638762206,
      "Gamma_1D": 1.0556004011645559e-05,
      "eps1D_minus_Utop": -1.325547464071346
     }
    },
    "n_points": 10,
    "n_good": 10,
    "narrow_lam_range": [
     -0.04,
     -0.012
    ],
    "table": [
     {
      "lam": -0.04,
      "status": "ok_broad",
      "eps": 4.975300000140377,
      "Gamma": 0.029798162062900976,
      "U_top": 5.257018845039596,
      "U_well": 4.154080220973733,
      "has_barrier": true,
      "S_wkb": 1.7319383383378246,
      "Gamma_1D": 0.028674503124633287,
      "box_rel_gamma": -5.6717630592117985e-11,
      "flags": [
       "no_local_min"
      ]
     },
     {
      "lam": -0.035,
      "status": "ok",
      "eps": 4.984624900708957,
      "Gamma": 0.017696290216437767,
      "U_top": 5.351432697721041,
      "U_well": 4.151984377382172,
      "has_barrier": true,
      "S_wkb": 2.305851487037826,
      "Gamma_1D": 0.016956904397684762,
      "box_rel_gamma": -1.0767364777564126e-10,
      "flags": []
     },
     {
      "lam": -0.03,
      "status": "ok",
      "eps": 4.994346986989317,
      "Gamma": 0.008797997528068842,
      "U_top": 5.46806413098871,
      "U_well": 4.149890558812753,
      "has_barrier": true,
      "S_wkb": 3.0547066456777725,
      "Gamma_1D": 0.008389153086195728,
      "box_rel_gamma": -1.196112098256208e-10,
      "flags": []
     },
     {
      "lam": -0.026,
      "status": "ok",
      "eps": 5.0020312217195855,
      "Gamma": 0.004157011114841068,
      "U_top": 5.583740874119786,
      "U_well": 4.148216962381607,
      "has_barrier": true,
      "S_wkb": 3.8394507275011662,
      "Gamma_1D": 0.003946278760638385,
      "box_rel_gamma": -2.3151369710205927e-11,
      "flags": []
     },
     {
      "lam": -0.023,
      "status": "ok",
      "eps": 5.007524234151052,
      "Gamma": 0.0020162172976070634,
      "U_top": 5.688515179061638,
      "U_well": 4.146962616009997,
      "has_barrier": true,
      "S_wkb": 4.585527418973247,
      "Gamma_1D": 0.0019069695217223688,
      "box_rel_gamma": -5.173528272450767e-12,
      "flags": []
     },
     {
      "lam": -0.02,
      "status": "ok",
      "eps": 5.0126562716209975,
      "Gamma": 0.00080422406248407,
      "U_top": 5.81429602487116,
      "U_well": 4.145708999171311,
      "has_barrier": true,
      "S_wkb": 5.523309711969506,
      "Gamma_1D": 0.0007575402773675498,
      "box_rel_gamma": -2.6341706593768777e-11,
      "flags": []
     },
     {
      "lam": -0.018,
      "status": "ok",
      "eps": 5.015843724078794,
      "Gamma": 0.00037582684681570545,
      "U_top": 5.913540566426559,
      "U_well": 4.144873659973029,
      "has_barrier": true,
      "S_wkb": 6.294840032297799,
      "Gamma_1D": 0.0003529344166967828,
      "box_rel_gamma": -5.660349966518652e-11,
      "flags": []
     },
     {
      "lam": -0.016,
      "status": "ok",
      "eps": 5.01883961790582,
      "Gamma": 0.00014960381605350238,
      "U_top": 6.028929560962241,
      "U_well": 4.144036030030434,
      "has_barrier": true,
      "S_wkb": 7.225067419258298,
      "Gamma_1D": 0.0001400138089317794,
      "box_rel_gamma": -8.779998950103618e-11,
      "flags": []
     },
     {
      "lam": -0.014,
      "status": "ok",
      "eps": 5.021654219236414,
      "Gamma": 4.798773723335276e-05,
      "U_top": 6.165349705430825,
      "U_well": 4.143198006265264,
      "has_barrier": true,
      "S_wkb": 8.37090238077502,
      "Gamma_1D": 4.473735461843965e-05,
      "box_rel_gamma": -5.547906578584616e-11,
      "flags": []
     },
     {
      "lam": -0.012,
      "status": "ok",
      "eps": 5.024306602598797,
      "Gamma": 1.1374670071572457e-05,
      "U_top": 6.330267102833552,
      "U_well": 4.142360312315702,
      "has_barrier": true,
      "S_wkb": 9.818511131072578,
      "Gamma_1D": 1.0556004011645559e-05,
      "box_rel_gamma": 4.968092603974128e-11,
      "flags": []
     }
    ]
   },
   "S2_2D_Gdmcs_k1.5000": {
    "model": "2D_Gdmcs",
    "kappa": 1.5,
    "threshold_N300_P05": {
     "lam_c": -0.03784436875994544,
     "status": "interpolated",
     "bracket": [
      -0.04,
      -0.035
     ]
    },
    "at": {
     "-0.012": {
      "status": "ok",
      "Gamma": 3.589028841250557e-08,
      "Gamma_raw": 3.589028841250557e-08,
      "eps": 5.715996400218804,
      "U_top": 7.967859879093849,
      "U_well": 4.688620968221665,
      "r_top": 4.934,
      "S_wkb": 15.738451184789472,
      "has_barrier": true,
      "flags": [],
      "box_rel_gamma": 2.257670583816207e-08,
      "eps_1D": 5.693611071471416,
      "Gamma_1D": 3.30217285918595e-08,
      "eps1D_minus_Utop": -2.274248807622433
     }
    },
    "n_points": 10,
    "n_good": 10,
    "narrow_lam_range": [
     -0.04,
     -0.012
    ],
    "table": [
     {
      "lam": -0.04,
      "status": "ok",
      "eps": 5.692712911499845,
      "Gamma": 0.0032410552654534904,
      "U_top": 6.439010962118056,
      "U_well": 4.699509405018732,
      "has_barrier": true,
      "S_wkb": 4.250940269151606,
      "Gamma_1D": 0.0030864901006319545,
      "box_rel_gamma": 2.663491649457228e-11,
      "flags": []
     },
     {
      "lam": -0.035,
      "status": "ok",
      "eps": 5.697888310842428,
      "Gamma": 0.0013985712460750947,
      "U_top": 6.575823538443196,
      "U_well": 4.697563158474508,
      "has_barrier": true,
      "S_wkb": 5.111211381750966,
      "Gamma_1D": 0.001326998389665519,
      "box_rel_gamma": -4.57744953052952e-13,
      "flags": []
     },
     {
      "lam": -0.03,
      "status": "ok",
      "eps": 5.702611150768399,
      "Gamma": 0.00046992404390069534,
      "U_top": 6.743837205344342,
      "U_well": 4.695618451764086,
      "has_barrier": true,
      "S_wkb": 6.218423959029491,
      "Gamma_1D": 0.0004440079103267761,
      "box_rel_gamma": -2.169242563354601e-11,
      "flags": []
     },
     {
      "lam": -0.026,
      "status": "ok",
      "eps": 5.7060381621098095,
      "Gamma": 0.00015149411267011094,
      "U_top": 6.909446457471589,
      "U_well": 4.694063795346705,
      "has_barrier": true,
      "S_wkb": 7.3615048518008,
      "Gamma_1D": 0.00014257870041429148,
      "box_rel_gamma": -5.909261968639612e-11,
      "flags": []
     },
     {
      "lam": -0.023,
      "status": "ok",
      "eps": 5.708413671126306,
      "Gamma": 5.2222048818089005e-05,
      "U_top": 7.0586793048688214,
      "U_well": 4.692898450056952,
      "has_barrier": true,
      "S_wkb": 8.433660971309113,
      "Gamma_1D": 4.8980981403221746e-05,
      "box_rel_gamma": -2.1830870444716766e-11,
      "flags": []
     },
     {
      "lam": -0.02,
      "status": "ok",
      "eps": 5.7106402710313455,
      "Gamma": 1.3869034784139526e-05,
      "U_top": 7.237130956547782,
      "U_well": 4.691733659455166,
      "has_barrier": true,
      "S_wkb": 9.766315374240142,
      "Gamma_1D": 1.295662061775834e-05,
      "box_rel_gamma": 6.513012351661018e-12,
      "flags": []
     },
     {
      "lam": -0.018,
      "status": "ok",
      "eps": 5.712051706235261,
      "Gamma": 4.7025902819809585e-06,
      "U_top": 7.377627680962392,
      "U_well": 4.69095744059019,
      "has_barrier": true,
      "S_wkb": 10.852098283609802,
      "Gamma_1D": 4.3797893388926415e-06,
      "box_rel_gamma": 9.814837831356726e-11,
      "flags": []
     },
     {
      "lam": -0.016,
      "status": "ok",
      "eps": 5.713411539118825,
      "Gamma": 1.2863219011843226e-06,
      "U_top": 7.540870373298993,
      "U_well": 4.690180103591042,
      "has_barrier": true,
      "S_wkb": 12.152175524759436,
      "Gamma_1D": 1.1938641202880138e-06,
      "box_rel_gamma": 7.130649404274436e-10,
      "flags": []
     },
     {
      "lam": -0.014,
      "status": "ok",
      "eps": 5.714724963653566,
      "Gamma": 2.633473878746033e-07,
      "U_top": 7.733999061862038,
      "U_well": 4.689400410383314,
      "has_barrier": true,
      "S_wkb": 13.741650344924317,
      "Gamma_1D": 2.4344048553601905e-07,
      "box_rel_gamma": 4.408163611913096e-09,
      "flags": []
     },
     {
      "lam": -0.012,
      "status": "ok",
      "eps": 5.715996400218804,
      "Gamma": 3.589028841250557e-08,
      "U_top": 7.967859879093849,
      "U_well": 4.688620968221665,
      "has_barrier": true,
      "S_wkb": 15.738451184789472,
      "Gamma_1D": 3.30217285918595e-08,
      "box_rel_gamma": 2.257670583816207e-08,
      "flags": []
     }
    ]
   }
  },
  "kappa0": {
   "-0.0001": {
    "max_dU_dr": -0.29745825698635286,
    "r_at_max_dU": 2.174,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.002194003729925131
   },
   "-0.0005": {
    "max_dU_dr": -0.30028488877902504,
    "r_at_max_dU": 2.146,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.0021826241159738427
   },
   "-0.001": {
    "max_dU_dr": -0.3036462501716528,
    "r_at_max_dU": 2.118,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.002168399597613764
   },
   "-0.002": {
    "max_dU_dr": -0.30989566494731946,
    "r_at_max_dU": 2.068,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.002139950557788187
   },
   "-0.004": {
    "max_dU_dr": -0.32096805277232576,
    "r_at_max_dU": 1.994,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.0020830524658172747
   },
   "-0.006": {
    "max_dU_dr": -0.3306717473569414,
    "r_at_max_dU": 1.938,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.0020261543573748676
   },
   "-0.008": {
    "max_dU_dr": -0.33937952938731897,
    "r_at_max_dU": 1.894,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.0019692562324720715
   },
   "-0.01": {
    "max_dU_dr": -0.34731591488595726,
    "r_at_max_dU": 1.856,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.0019123580910872166
   },
   "-0.012": {
    "max_dU_dr": -0.3546305404395298,
    "r_at_max_dU": 1.824,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.0018554599332517453
   },
   "-0.016": {
    "max_dU_dr": -0.3677886387142486,
    "r_at_max_dU": 1.772,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.0017416635681669014
   },
   "-0.02": {
    "max_dU_dr": -0.37941942390209604,
    "r_at_max_dU": 1.73,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": -0.001627867137206545
   },
   "-0.03": {
    "max_dU_dr": -0.4038115099019193,
    "r_at_max_dU": 1.65,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": 0.6077953927372728
   },
   "-0.04": {
    "max_dU_dr": -0.4235854217707633,
    "r_at_max_dU": 1.594,
    "n_positive_slope": 0,
    "barrier": {
     "has_well": false,
     "has_barrier": false
    },
    "r_max": 16.0,
    "max_dV_slope": 1.0758388961935452
   },
   "dV_slope_lam0": {
    "0.5": -0.0522599937533772,
    "1.0": -0.10424549609646228,
    "2.0": -0.20634188857031432,
    "3.0": -0.304384242169391,
    "4.0": -0.3969302911635566,
    "5.0": -0.48317244845526375,
    "8.0": -0.7074652104553252,
    "12.0": -1.0020741366831771,
    "20.0": -1.5096092602306332,
    "30.0": -1.5096092602306332
   },
   "note": "kappa = 0: C0 = B_x = Om_eff = dE_DMC = 0 (the Gaussian collapses: gauge zero modes are free), the s channel is a free particle with threshold 0, so the radial problem is U(r) = 3/(8r^2) + lam r^4/4 + dV_MC(r) at the physical couplings"
  },
  "curves": {
   "barriers": {
    "0.00": {
     "with_dV": {
      "has_well": false,
      "has_barrier": false
     },
     "without_dV": {
      "has_well": false,
      "has_barrier": false
     }
    },
    "0.50": {
     "with_dV": {
      "has_well": true,
      "r_well": 1.51,
      "U_well": 2.178555508993589,
      "has_barrier": true,
      "r_top": 2.64,
      "U_top": 2.2373490152408824,
      "height": 0.058793506247293514
     },
     "without_dV": {
      "has_well": true,
      "r_well": 1.3,
      "U_well": 2.2636620216376793,
      "has_barrier": true,
      "r_top": 3.49,
      "U_top": 2.6496202427411037,
      "height": 0.3859582211034245
     }
    },
    "1.00": {
     "with_dV": {
      "has_well": true,
      "r_well": 1.06,
      "U_well": 3.5559688151929674,
      "has_barrier": true,
      "r_top": 4.09,
      "U_top": 4.812391763414077,
      "height": 1.2564229482211093
     },
     "without_dV": {
      "has_well": true,
      "r_well": 1.02,
      "U_well": 3.603256412800208,
      "has_barrier": true,
      "r_top": 4.61,
      "U_top": 5.6089956506110745,
      "height": 2.0057392378108667
     }
    }
   },
   "slopes": {
    "0.25": {
     "1.0": {
      "dzp_dr": 0.15010761710477283,
      "ddV_dr": -0.08786586094917936,
      "reduction": 0.5853524467572511
     },
     "2.0": {
      "dzp_dr": 0.1990428850315027,
      "ddV_dr": -0.1728432665750308,
      "reduction": 0.8683719920341525
     },
     "3.0": {
      "dzp_dr": 0.2354332365180909,
      "ddV_dr": -0.2522833654705856,
      "reduction": 1.0715707314808116
     },
     "4.0": {
      "dzp_dr": 0.2573354796446523,
      "ddV_dr": -0.3239911817259937,
      "reduction": 1.2590225886200554
     },
     "5.0": {
      "dzp_dr": 0.27351904901196633,
      "ddV_dr": -0.38639403277140616,
      "reduction": 1.4126768653487882
     }
    },
    "0.50": {
     "1.0": {
      "dzp_dr": 0.3297468311344005,
      "ddV_dr": -0.08786586094917936,
      "reduction": 0.2664646105829183
     },
     "2.0": {
      "dzp_dr": 0.4401853508916673,
      "ddV_dr": -0.1728432665750308,
      "reduction": 0.3926601969486457
     },
     "3.0": {
      "dzp_dr": 0.5063375078014758,
      "ddV_dr": -0.2522833654705856,
      "reduction": 0.4982513868387972
     },
     "4.0": {
      "dzp_dr": 0.5481576971214395,
      "ddV_dr": -0.3239911817259937,
      "reduction": 0.5910546972657329
     },
     "5.0": {
      "dzp_dr": 0.5777435075111157,
      "ddV_dr": -0.38639403277140616,
      "reduction": 0.6687985719406323
     }
    },
    "0.75": {
     "1.0": {
      "dzp_dr": 0.5228006939116767,
      "ddV_dr": -0.08786586094917936,
      "reduction": 0.16806760582460828
     },
     "2.0": {
      "dzp_dr": 0.6964766039817789,
      "ddV_dr": -0.1728432665750308,
      "reduction": 0.24816808717892366
     },
     "3.0": {
      "dzp_dr": 0.7892016380402822,
      "ddV_dr": -0.2522833654705856,
      "reduction": 0.31966908494646157
     },
     "4.0": {
      "dzp_dr": 0.8500387054121177,
      "ddV_dr": -0.3239911817259937,
      "reduction": 0.38114874024344053
     },
     "5.0": {
      "dzp_dr": 0.8867885220370226,
      "ddV_dr": -0.38639403277140616,
      "reduction": 0.4357228619556654
     }
    },
    "1.00": {
     "1.0": {
      "dzp_dr": 0.7243148241696247,
      "ddV_dr": -0.08786586094917936,
      "reduction": 0.12130893641437107
     },
     "2.0": {
      "dzp_dr": 0.9597588124445622,
      "ddV_dr": -0.1728432665750308,
      "reduction": 0.18009031470603415
     },
     "3.0": {
      "dzp_dr": 1.0801218494744376,
      "ddV_dr": -0.2522833654705856,
      "reduction": 0.23356935663632847
     },
     "4.0": {
      "dzp_dr": 1.1573089173271,
      "ddV_dr": -0.3239911817259937,
      "reduction": 0.27995220366423684
     },
     "5.0": {
      "dzp_dr": 1.1983693358698702,
      "ddV_dr": -0.38639403277140616,
      "reduction": 0.32243317749025274
     }
    },
    "1.25": {
     "1.0": {
      "dzp_dr": 0.9326280552870685,
      "ddV_dr": -0.08786586094917936,
      "reduction": 0.09421318654426895
     },
     "2.0": {
      "dzp_dr": 1.2282017211401808,
      "ddV_dr": -0.1728432665750308,
      "reduction": 0.1407287285142172
     },
     "3.0": {
      "dzp_dr": 1.3766447563686484,
      "ddV_dr": -0.2522833654705856,
      "reduction": 0.18325959860266758
     },
     "4.0": {
      "dzp_dr": 1.4662139777665857,
      "ddV_dr": -0.3239911817259937,
      "reduction": 0.2209712815720896
     },
     "5.0": {
      "dzp_dr": 1.5136901013135002,
      "ddV_dr": -0.38639403277140616,
      "reduction": 0.25526627440855554
     }
    },
    "1.50": {
     "1.0": {
      "dzp_dr": 1.1472845466481658,
      "ddV_dr": -0.08786586094917936,
      "reduction": 0.07658593607477998
     },
     "2.0": {
      "dzp_dr": 1.5014159008969727,
      "ddV_dr": -0.1728432665750308,
      "reduction": 0.11512017854065028
     },
     "3.0": {
      "dzp_dr": 1.6772143140515823,
      "ddV_dr": -0.2522833654705856,
      "reduction": 0.15041808512899843
     },
     "4.0": {
      "dzp_dr": 1.7755652603289036,
      "ddV_dr": -0.3239911817259937,
      "reduction": 0.18247213378458305
     },
     "5.0": {
      "dzp_dr": 1.8319936715129188,
      "ddV_dr": -0.38639403277140616,
      "reduction": 0.2109145019329186
     }
    }
   },
   "sigma0_boxA": 1.3083093886439823,
   "file": "S2\\C170_S2_potential_lam-0.012.csv"
  },
  "scalecheck": {
   "ref": {
    "kappa": 1.0,
    "lam": -0.012,
    "eps": 4.47163917505455,
    "gamma": 2.4988875254025193e-05,
    "flags": []
   },
   "rows": [
    {
     "kappa": 0.5,
     "lam": -0.003,
     "eps": 2.816956157435598,
     "gamma": 1.5741962389288525e-05,
     "flags": [],
     "eps_pred": 2.816956162092887,
     "gamma_pred": 1.574200497287172e-05,
     "rel_gamma": -2.7050927291494276e-06,
     "rel_eps": -1.6533053814882237e-09
    },
    {
     "kappa": 1.5,
     "lam": -0.027000000000000003,
     "eps": 5.859504953138554,
     "gamma": 3.274473419764307e-05,
     "flags": [],
     "eps_pred": 5.85950494301579,
     "gamma_pred": 3.2744689886473087e-05,
     "rel_gamma": 1.3532322380438444e-06,
     "rel_eps": 1.727580078991764e-09
    }
   ]
  },
  "regression_2D_ex": {
   "archived": {
    "Q2": 4.2756192535563695,
    "gamma2": 0.0004797998149544382,
    "lam": -0.009774142178602658,
    "g2": 0.5277592747786892,
    "center": 4.276037992774877
   },
   "mine": {
    "eps": 4.2756192535563695,
    "gamma": 0.0004797998149544382,
    "flags": []
   },
   "rel_gamma": 0.0,
   "d_eps": 0.0,
   "d_lam": 0.0
  },
  "boundaries": {
   "2D_Gdmcs": {
    "lambda0_status": {
     "0.2500": {
      "status": "no_barrier",
      "Gamma": null,
      "eps_2D": null,
      "U_top": null,
      "U_well": null,
      "S_wkb": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     },
     "0.3000": {
      "status": "no_barrier",
      "Gamma": null,
      "eps_2D": null,
      "U_top": null,
      "U_well": null,
      "S_wkb": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     },
     "0.3500": {
      "status": "flagged",
      "Gamma": null,
      "eps_2D": null,
      "U_top": 1.6630251835875192,
      "U_well": 1.6493798727456304,
      "S_wkb": 0.0,
      "eps_1D": 1.7604508553724671,
      "Gamma_1D": 0.22390499696900876,
      "eps1D_minus_Utop": 0.09742567178494799
     },
     "0.4000": {
      "status": "flagged",
      "Gamma": null,
      "eps_2D": null,
      "U_top": 1.9559787219909057,
      "U_well": 1.8375915616487988,
      "S_wkb": 0.0,
      "eps_1D": 2.009073765681575,
      "Gamma_1D": 0.09042422281244351,
      "eps1D_minus_Utop": 0.0530950436906692
     },
     "0.4250": {
      "status": "flagged",
      "Gamma": null,
      "eps_2D": null,
      "U_top": 2.125686451707489,
      "U_well": 1.9257678701099286,
      "S_wkb": 0.0,
      "eps_1D": 2.1370099905825346,
      "Gamma_1D": 0.043520411186859044,
      "eps1D_minus_Utop": 0.011323538875045447
     },
     "0.4500": {
      "status": "ok_broad",
      "Gamma": 0.015964639340552873,
      "eps_2D": 2.271166002672029,
      "U_top": 2.3111552077264097,
      "U_well": 2.0111557576152506,
      "S_wkb": 1.0264900124962133,
      "eps_1D": 2.2644883426348064,
      "Gamma_1D": 0.014415560149863222,
      "eps1D_minus_Utop": -0.04666686509160334
     },
     "0.4750": {
      "status": "ok",
      "Gamma": 0.002995725428548161,
      "eps_2D": 2.3949404490076636,
      "U_top": 2.5119528687199617,
      "U_well": 2.094197203309244,
      "S_wkb": 3.000475607467654,
      "eps_1D": 2.3872824345077737,
      "Gamma_1D": 0.0026104999919387565,
      "eps1D_minus_Utop": -0.12467043421218804
     },
     "0.5000": {
      "status": "ok",
      "Gamma": 0.00027099308887108413,
      "eps_2D": 2.5111612815501947,
      "U_top": 2.72798343778204,
      "U_well": 2.1752021251213853,
      "S_wkb": 5.588725390986092,
      "eps_1D": 2.5025723127444266,
      "Gamma_1D": 0.00022962870640057525,
      "eps1D_minus_Utop": -0.2254111250376134
     }
    },
    "note": "status 'flagged' at lambda = 0 (kappa = 0.35-0.425): no 2D root consistent with the adiabatic level, and that level lies above the barrier top (eps1D_minus_Utop > 0): no narrow resonance",
    "kappa_min_bracket": [
     0.425,
     0.45
    ],
    "kappa_thr_N300_P05": {
     "kappa": 0.4777022775788982,
     "bracket": [
      0.475,
      0.5
     ],
     "method": "linear in ln Gamma(kappa, lambda = 0)"
    }
   },
   "2D_G": {
    "lambda0_status": {
     "0.2500": {
      "status": "no_barrier",
      "Gamma": null,
      "eps_2D": null,
      "U_top": null,
      "U_well": null,
      "S_wkb": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     },
     "0.3000": {
      "status": "no_barrier",
      "Gamma": null,
      "eps_2D": null,
      "U_top": null,
      "U_well": null,
      "S_wkb": null,
      "eps_1D": null,
      "Gamma_1D": null,
      "eps1D_minus_Utop": null
     },
     "0.3500": {
      "status": "flagged",
      "Gamma": null,
      "eps_2D": null,
      "U_top": 1.6842912713993048,
      "U_well": 1.678831539593621,
      "S_wkb": 0.0,
      "eps_1D": 1.7826572252835335,
      "Gamma_1D": 0.24099326305344412,
      "eps1D_minus_Utop": 0.09836595388422875
     },
     "0.4000": {
      "status": "flagged",
      "Gamma": null,
      "eps_2D": null,
      "U_top": 1.971075507254322,
      "U_well": 1.8715496843562174,
      "S_wkb": 0.0,
      "eps_1D": 2.031291873509991,
      "Gamma_1D": 0.10255963088151732,
      "eps1D_minus_Utop": 0.06021636625566895
     },
     "0.4250": {
      "status": "flagged",
      "Gamma": null,
      "eps_2D": null,
      "U_top": 2.1385439283106065,
      "U_well": 1.961505192636658,
      "S_wkb": 0.0,
      "eps_1D": 2.1599617221695855,
      "Gamma_1D": 0.05169915143485026,
      "eps1D_minus_Utop": 0.021417793858979017
     },
     "0.4500": {
      "status": "ok_broad",
      "Gamma": 0.02035115061571416,
      "eps_2D": 2.295435015673955,
      "U_top": 2.3218016705404017,
      "U_well": 2.0485671919809003,
      "S_wkb": 0.6891015164067309,
      "eps_1D": 2.2890303229744964,
      "Gamma_1D": 0.018477180076387576,
      "eps1D_minus_Utop": -0.03277134756590527
     },
     "0.4750": {
      "status": "ok",
      "Gamma": 0.004248515280103306,
      "eps_2D": 2.4216312701026976,
      "U_top": 2.521018179556494,
      "U_well": 2.1332120847544416,
      "S_wkb": 2.5891511270085585,
      "eps_1D": 2.414261157615458,
      "Gamma_1D": 0.0037218700625906063,
      "eps1D_minus_Utop": -0.10675702194103609
     },
     "0.5000": {
      "status": "ok",
      "Gamma": 0.0004247554004803146,
      "eps_2D": 2.5403918602024524,
      "U_top": 2.7364378987691698,
      "U_well": 2.215765223862373,
      "S_wkb": 5.09883543153496,
      "eps_1D": 2.5320418396973006,
      "Gamma_1D": 0.0003609183078623444,
      "eps1D_minus_Utop": -0.2043960590718692
     }
    },
    "note": "status 'flagged' at lambda = 0 (kappa = 0.35-0.425): no 2D root consistent with the adiabatic level, and that level lies above the barrier top (eps1D_minus_Utop > 0): no narrow resonance",
    "kappa_min_bracket": [
     0.425,
     0.45
    ],
    "kappa_thr_N300_P05": {
     "kappa": 0.48161267459389245,
     "bracket": [
      0.475,
      0.5
     ],
     "method": "linear in ln Gamma(kappa, lambda = 0)"
    }
   }
  },
  "kappa1_vs_final_model": {
   "final_model_boxA": {
    "lam_c_N300_P05": -0.011751492101956921,
    "Gamma_lam_m0p012": 0.002612992867608827
   },
   "2D_Gdmcs_kappa1": {
    "lam_c_N300_P05": -0.012503333178637313,
    "Gamma_lam_m0p012": 0.0018127058210446578,
    "dlam_c_vs_final": -0.0007518410766803926,
    "Gamma_ratio_vs_final": 0.6937278105559779
   },
   "2D_G_kappa1": {
    "lam_c_N300_P05": -0.012037847062268129,
    "Gamma_lam_m0p012": 0.002268212778713511,
    "dlam_c_vs_final": -0.0002863549603112081,
    "Gamma_ratio_vs_final": 0.8680516532711292
   }
  }
 },
 "S3": {
  "definition": "lambda_c(N = 300; P) of box A (run05 final model) with one coupling multiplied by s in all sectors; derivatives d ln|lambda_c| / d ln g",
  "thresholds": {
   "g2": {
    "1.00": {
     "P=0.9": {
      "x_c": 10.636933716431683,
      "lam_c": -0.00883826652809087,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.224726386869674,
      "lam_c": -0.011751492101956921,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.253105031657954,
      "lam_c": -0.014681325102617297,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "0.70": {
     "P=0.9": {
      "x_c": 12.033465284869182,
      "lam_c": -0.006905872901694891,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 10.433040033393857,
      "lam_c": -0.00918709595281501,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 9.338730164780156,
      "lam_c": -0.011466327609210031,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 8.881784197001252e-09,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.00954529800627062
    },
    "0.85": {
     "P=0.9": {
      "x_c": 11.256709604744495,
      "lam_c": -0.00789181825298177,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.75849750347078,
      "lam_c": -0.010501082955524712,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.732190965105689,
      "lam_c": -0.013114554748344151,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 8.881784197001252e-09,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.004885522881523931
    },
    "1.15": {
     "P=0.9": {
      "x_c": 10.11239055639731,
      "lam_c": -0.009778952378457268,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 8.783063984129322,
      "lam_c": -0.012963071213125591,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 7.861084964332958,
      "lam_c": -0.01618210517390991,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 1.3322676295501877e-08,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.001436678275270713
    },
    "1.30": {
     "P=0.9": {
      "x_c": 9.635326154500516,
      "lam_c": -0.010771276139696098,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 8.396520536880624,
      "lam_c": -0.014184083880716913,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 7.525113105307837,
      "lam_c": -0.017659318364545352,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 1.1102230246251564e-08,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.0007759353949250419
    }
   },
   "gY": {
    "1.00": {
     "P=0.9": {
      "x_c": 10.636933716431683,
      "lam_c": -0.00883826652809087,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.224726386869674,
      "lam_c": -0.011751492101956921,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.253105031657954,
      "lam_c": -0.014681325102617297,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "0.70": {
     "P=0.9": {
      "x_c": 10.941307437553112,
      "lam_c": -0.008353366903891695,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.490070500873248,
      "lam_c": -0.011103531333371124,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.495601405263299,
      "lam_c": -0.013855166330576502,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 1.1102230246251564e-08,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.0036143720255334727
    },
    "0.85": {
     "P=0.9": {
      "x_c": 10.782351236498714,
      "lam_c": -0.008601477351816246,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.349814853209882,
      "lam_c": -0.01143915587826742,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.366800819728349,
      "lam_c": -0.01428502942936274,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 1.1102230246251564e-08,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.003051912280707522
    },
    "1.15": {
     "P=0.9": {
      "x_c": 10.500982702324642,
      "lam_c": -0.009068597232464467,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.11219608763825,
      "lam_c": -0.012043532426153525,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.153170316655448,
      "lam_c": -0.015043433503719814,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 8.881784197001252e-09,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.002261281688077175
    },
    "1.30": {
     "P=0.9": {
      "x_c": 10.368425630443419,
      "lam_c": -0.009301957824898637,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.007975188931567,
      "lam_c": -0.012323828255593937,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.063456850266073,
      "lam_c": -0.015380040088621068,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 1.1102230246251564e-08,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.001967422231140624
    }
   },
   "yt": {
    "1.00": {
     "P=0.9": {
      "x_c": 10.636933716431683,
      "lam_c": -0.00883826652809087,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.224726386869674,
      "lam_c": -0.011751492101956921,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.253105031657954,
      "lam_c": -0.014681325102617297,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "0.70": {
     "P=0.9": {
      "x_c": 11.699444885402961,
      "lam_c": -0.0073058287540201435,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 10.159518478391279,
      "lam_c": -0.009688437698179635,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 9.080627293696361,
      "lam_c": -0.012127416647655674,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 1.1102230246251564e-08,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.007293954273458845
    },
    "0.85": {
     "P=0.9": {
      "x_c": 11.133761282630461,
      "lam_c": -0.00806707675590544,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 9.672471353116274,
      "lam_c": -0.01068870511466426,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 8.655055505832603,
      "lam_c": -0.01334935508530397,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 8.881784197001252e-09,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.004450146270298031
    },
    "1.15": {
     "P=0.9": {
      "x_c": 10.242296845462992,
      "lam_c": -0.009532466394983502,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 8.840863639492738,
      "lam_c": -0.012794125773938096,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 7.894892774516761,
      "lam_c": -0.016043810661496974,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 8.881784197001252e-09,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.0015805899309949206
    },
    "1.30": {
     "P=0.9": {
      "x_c": 9.980230068686398,
      "lam_c": -0.010039657427531335,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.5": {
      "x_c": 8.540093794216004,
      "lam_c": -0.013711176424256701,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "P=0.1": {
      "x_c": 7.595212759894844,
      "lam_c": -0.01733485095828003,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "n_good": 12,
     "newton_grad_max": 1.1102230246251564e-08,
     "newton_safe_used": false,
     "Gamma_at_lam_m0p012": 0.0010715871977563666
    }
   }
  },
  "derivatives": {
   "g2": {
    "P=0.9": {
     "sym_0.85_1.15": 0.7092933125101738,
     "sym_0.70_1.30": 0.7180656307022322,
     "one_sided_0.70": 0.6917182514448285,
     "one_sided_0.85": 0.6969293056538225,
     "one_sided_1.15": 0.7236705107978423,
     "one_sided_1.30": 0.7538839615204194,
     "quadratic_fit_slope_at_1": 0.7238795114979217,
     "quadratic_fit_curvature": 0.18846038194077863
    },
    "P=0.5": {
     "sym_0.85_1.15": 0.6967898676472535,
     "sym_0.70_1.30": 0.7016043426098131,
     "one_sided_0.70": 0.6902092184076339,
     "one_sided_0.85": 0.6922383122368724,
     "one_sided_1.15": 0.7020825381716752,
     "one_sided_1.30": 0.7170956111872482,
     "quadratic_fit_slope_at_1": 0.7039392666785634,
     "quadratic_fit_curvature": 0.08206808408606024
    },
    "P=0.1": {
     "sym_0.85_1.15": 0.6953246778737907,
     "sym_0.70_1.30": 0.6976115317942384,
     "one_sided_0.70": 0.6929603069935366,
     "one_sided_0.85": 0.6944029373497287,
     "one_sided_1.15": 0.696396502439903,
     "one_sided_1.30": 0.7039347075072264,
     "quadratic_fit_slope_at_1": 0.6985620084847325,
     "quadratic_fit_curvature": 0.03501929117733315
    }
   },
   "gY": {
    "P=0.9": {
     "sym_0.85_1.15": 0.17494861017838498,
     "sym_0.70_1.30": 0.1737534807736926,
     "one_sided_0.70": 0.1582003015870553,
     "one_sided_0.85": 0.16709924066161744,
     "one_sided_1.15": 0.18407606726304168,
     "one_sided_1.30": 0.19489747813065844,
     "quadratic_fit_slope_at_1": 0.17865530836281596,
     "quadratic_fit_curvature": 0.11642624776643748
    },
    "P=0.5": {
     "sym_0.85_1.15": 0.1703236828813892,
     "sym_0.70_1.30": 0.1684407830532286,
     "one_sided_0.70": 0.15901600330428456,
     "one_sided_0.85": 0.1657531442475917,
     "one_sided_1.15": 0.17563842760638107,
     "one_sided_1.30": 0.18125343799086796,
     "quadratic_fit_slope_at_1": 0.17170091012083516,
     "quadratic_fit_curvature": 0.07205323590980586
    },
    "P=0.1": {
     "sym_0.85_1.15": 0.17113053756383662,
     "sym_0.70_1.30": 0.16866845566766986,
     "one_sided_0.70": 0.16238343232668526,
     "one_sided_0.85": 0.1683753960481206,
     "one_sided_1.15": 0.17433428990256075,
     "one_sided_1.30": 0.17721272274744618,
     "quadratic_fit_slope_at_1": 0.17115203040556032,
     "quadratic_fit_curvature": 0.04980829580230752
    }
   },
   "yt": {
    "P=0.9": {
     "sym_0.85_1.15": 0.5521762117728588,
     "sym_0.70_1.30": 0.513490098189489,
     "one_sided_0.70": 0.533870622366846,
     "one_sided_0.85": 0.5617781441464887,
     "one_sided_1.15": 0.5410108276636171,
     "one_sided_1.30": 0.4857834959464023,
     "quadratic_fit_slope_at_1": 0.5165698490384968,
     "quadratic_fit_curvature": -0.11439106829493212
    },
    "P=0.5": {
     "sym_0.85_1.15": 0.5948062587942912,
     "sym_0.70_1.30": 0.5609953429143678,
     "one_sided_0.70": 0.5412408092106794,
     "one_sided_0.85": 0.5832713336754773,
     "one_sided_1.15": 0.6082193786342729,
     "one_sided_1.30": 0.5878509332349463,
     "quadratic_fit_slope_at_1": 0.5747650690756364,
     "quadratic_fit_curvature": 0.1765047370839434
    },
    "P=0.1": {
     "sym_0.85_1.15": 0.6082259523516215,
     "sym_0.70_1.30": 0.5771044037342329,
     "one_sided_0.70": 0.5358031454005537,
     "one_sided_0.85": 0.585213118188624,
     "one_sided_1.15": 0.634985892213082,
     "one_sided_1.30": 0.6332520045923881,
     "quadratic_fit_slope_at_1": 0.5965856999496673,
     "quadratic_fit_curvature": 0.332346960310828
    }
   }
  },
  "D128_hazard_derivatives": {
   "g2": {
    "P=0.5": 0.66
   },
   "gY": {
    "P=0.5": 0.16
   },
   "yt": {
    "P=0.9": 0.575,
    "P=0.5": 0.627,
    "P=0.1": 0.649
   }
  },
  "D128_note": "D128: hazard (whole turn), earlier model (run02), +-10%; g2 and gY nearly equal at P1 = 0.9 and 0.1"
 },
 "timings": {
  "S1": {
   "n_points": 148,
   "cpu_s_sum_of_points": 3152.9,
   "max_point_s": 39.5,
   "mean_point_s": 21.3
  },
  "S2": {
   "n_points": 271,
   "cpu_s_sum_of_points": 6977.7,
   "max_point_s": 138.0,
   "mean_point_s": 25.7
  },
  "S3": {
   "n_points": 156,
   "cpu_s_sum_of_points": 4312.6,
   "max_point_s": 55.9,
   "mean_point_s": 27.6
  },
  "S0_s": 57.579567193984985,
  "note": "cpu_s_sum_of_points = sum of single-process wall times per point (chains ran in parallel, 6-10 workers); per-point log lines with times are in logs/*.log"
 }
}

==> anc/results/C170/README_C170.md <==
# C170: static finite-volume box, gauge zero-mode switch and coupling scans

Supplemental Material to A. Zhang, *Gauge Field Fluctuations Protect the Higgs Vacuum When a Small Universe Begins*
(2026). Computed 2026-10-19: boxes A-E (mu_b, mu_b/10, mu_b/100, 10 mu_b, mu_b/1000), lambda_SM and N* per box, the
lambda_SM(mu) grid, the kappa scan and the coupling scans. Machine-readable results: `C170_results.json`; checks:
`checks.json` (30/30 pass).
Labels: run02 and run05 are model versions of the code release v1.0.0 (run05, the final model, is used throughout
the Letter); C1xx are modules and records of the release (C138: finite-volume matching, whose variant 'MC' is used
here and is unrelated to the Monte Carlo top mass; C149: cross terms; C150: two-dimensional model). Other short
labels (D1xx, U156, T14a/T14b, CCA, v11) refer to derivation notes, runs and model components of the release that
the technical report (Zenodo 10.5281/zenodo.23434140, cited here as 'report') documents.

## 1. Physics

A static flat three-torus of fixed edge L (Minkowski time, no gravity, no turning point) with antiperiodic fermions
and Standard Model couplings at mu = 1/L is held for a time T = N L. The Higgs zero mode is a finite-volume
resonance with complex energy E = eps - i Gamma/2 (units 1/L) and survives with P = exp(-Gamma N). The static
threshold lambda_c(N; P) is defined by Gamma(lambda_c) N = -ln P at fixed (g2, gY, y_t, g3) of the box.

Model: the final production model of the release (run05), i.e. the 2D (r, |w|) model with the conditional-Gaussian
SU(2) x U(1) zero modes, the DMC shape correction, the one-loop MC finite-volume matching at mu = 1/L and the complete
cross-term set (CCA one-loop Hessians, SU(2)/U(1) variational re-minimisation, exact light-fermion twist,
SU(3)-top variational term, covariant vev mixing, Coulomb mismatch, exact top chiral bubble).

Boxes (couplings of (m_t, alpha_s, M_h) = (172.60, 0.1180, 125.13) at mu, `sm_provider` 'central' = production NNLO
mapping; mu_b = M-bar_P/722 = 3.3726e15 GeV):

| box | mu [GeV] | g2 | gY | y_t | g3 | lambda_SM(172.2 / 172.6 / 173.0) |
|---|---|---|---|---|---|---|
| D | 3.373e16 (10 mu_b) | 0.521167 | 0.451741 | 0.413286 | 0.520546 | -0.007656 / -0.010278 / -0.012916 |
| A | 3.373e15 (mu_b, node u = 0) | 0.527759 | 0.442770 | 0.427827 | 0.535654 | -0.007157 / -0.009774 / -0.012409 |
| B | 3.373e14 (mu_b/10) | 0.534605 | 0.434312 | 0.443443 | 0.552165 | -0.006268 / -0.008869 / -0.011489 |
| C | 3.373e13 (mu_b/100) | 0.541721 | 0.426319 | 0.460306 | 0.570313 | -0.004913 / -0.007481 / -0.010070 |
| E | 3.373e12 (mu_b/1000) | 0.549124 | 0.418750 | 0.478624 | 0.590388 | -0.002992 / -0.005510 / -0.008052 |

## 2. Method

**Code.** The production modules were copied unchanged (byte-identical; `c170/setup_from_release.py` verifies their SHA-256) from
the code release v1.0.0 into `c170_modules/` by `c170/setup_from_release.py` (`higgs/zmlib/*`,
`higgs/04_cross_terms/C149_direct4.py, C149_direct5.py, C149_coulomb.py, C149_top.py`, `dnec_common/`). Archived inputs
were copied (never modified) into the work tree `work/` (list and SHA-256 in `S0/C170_S0.json#stage_record`).
Nothing was written to or run inside the release folder. All runs use `python -B` and single-threaded BLAS, with at most 14
worker processes (later at most 11, while the C171 scan shared the machine).

**Production functions used unchanged.** `C150_twod.compute_profile` (D108 conditional Gaussian, recomputed for every
pair of zero-mode couplings), `Parts`, `build2d`, `DMC`, `rgrid`, `SGrid`, `phases`, `window_roots`, `muller2`,
`solve_res`/`frob`; `C149_direct5.cross_increments5` (installed by the module as `C149_direct.cross_increments`),
`C149_direct.V_light_c`, `make_funW`; `C138_core.dV('MC', ...)`; `R14_res.jost`, `gauss_profile`; `cross_var.newton`.
Numerics: production FAST configuration (N, Smax, h, Rout, WKB order) = (24, 12, 0.004, 16, 2), run05 window
(0.02, 0.0015), retry with the D112 wide window (0.05, 0.0025) when the window rule flags.

**lambda-override path (new, `c170_core.py`).** The production node job `C149_direct.jobX` looks the couplings up from
(m_t, alpha_s, u). `solve_point` builds exactly the same column from explicit (g2, gY, y_t, g3, lambda): profile from
(g2, gY), `build2d(..., '2D_ex')`, `cross_increments5(c, g3)` with c = (g2, gY, y_t, lambda) (so every lambda dependence
of the matching, the CCA Hessians, the vev mixing and the Coulomb pieces follows the scanned lambda), light-fermion twist,
phases, root function and window rule as in `jobX`. S0 shows that this path reproduces the archived widths bit for bit.

**New pieces (diagnostics and seeds, not production physics).**
- Effective radial potential U_eff(r) = U1(r) + lowest eigenvalue of the s-channel Hamiltonian (sine DVR, including
  the light-fermion twist W_L(r, s)); for the quadratic channel this is the C150/T14a definition U1 + (3/2) Om_eff.
  Recorded per point: well (U_well, r_well), barrier top (U_top, r_top), eps - U_top, WKB exponent S across the barrier.
- 1D adiabatic Siegert root of U_eff (R14 Numerov + 2nd-order WKB outgoing condition): seed and consistency check.
  The 2D seed is eps_1D + dQ with (dQ, rho) = (eps_2D - eps_1D, Gamma_2D/Gamma_1D) of the neighbouring solved point
  (continuation in lambda); box A starts from the archived run05 root.
- Box check (C150 rule; `jobX` has none): the root is re-converged with (N, Smax) = (28, 14), the light-fermion term
  rebuilt on the new s grid; flag if |dE| > max(2e-7, 2e-3 Gamma).
- Classification of each point (`c170_core.classify`): `ok` (no flag, eps < U_top - Gamma/2); `ok_broad` (only window-rule
  flags, which appear once Gamma is comparable to the window, and the root passes the box check and agrees with the 1D
  adiabatic root, |ln Gamma_2D/Gamma_1D| < 0.25, |dQ| < 0.02); `above_top` (eps >= U_top - Gamma/2: no narrow
  resonance); `no_barrier` (U_eff has no local maximum after the well); `no_level` (no real-axis zero of the 1D Jost
  function below U_top + 0.3); `flagged` (anything else, including roots inconsistent with the adiabatic level:
  |ln Gamma_2D/Gamma_1D| > 0.5 or |dQ| > 0.03). Only `ok`/`ok_broad` points enter interpolations ("narrow resonance").

**Changes made during the run (recorded).**
1. Seeding: a blind 1D scan picked the deepest |f| dip, which at |lambda|^(-1/2) = 18 (deep well, two quasi-bound
   levels) was the excited level; the scan now takes the lowest dip, and chains continue from the previous 1D root.
   The two affected points were recomputed (the old records are not included).
2. Newton start for scaled couplings (S3, and as a guarded fallback everywhere): `cross_increments5` re-minimises the
   Gaussian functional by an undamped Newton iteration started from the fixed-coupling v11 profile; for g2 or gY scaled by
   0.85-1.3 this diverges (non-finite increments). Fallback 1 starts the same Newton iteration at the exact optimum of the
   same functional for these couplings (`R14_res.gauss_profile`, identical rf grid); for the production couplings this
   changes U1 and Om_eff^2 by <= 8e-10. It was used for the 66 S3 points with scaled g2 or gY (Newton gradient
   <= 1.3e-8 everywhere); the U156/D128 Levenberg Newton (fallback 2) was never needed.
3. S2 numerics: for kappa < 1 the s box is scaled with the zero-mode length kappa^(-1/3):
   (N, Smax) = (24, 12) kappa^(-1/3), box check (28, 14) kappa^(-1/3); FAST otherwise.
4. kappa = 0.45, lambda = 0: the chain root was a spurious narrow state (Gamma = 7.2e-6, 2500 times narrower than the
   adiabatic level, identical in both S2 models); re-seeded at eps_1D + 0.004 (window (0.006, 0.0005)) the resonance is
   Gamma = 0.0160 (2D_Gdmcs) / 0.0204 (2D_G). The consistency rule above was added to `classify` for this reason.

**Thresholds.** ln Gamma is interpolated with a cubic spline against x = |lambda|^(-1/2) through the narrow points of a
box (S1, S3), or against lambda (S2, where lambda_c approaches 0). Outside the computed range: linear extrapolation
in x from the last three points, flagged `extrapolated`; a target width larger than every narrow width is flagged
`beyond_narrow` (the level reaches the barrier top first; no valid threshold). Fits: ln Gamma = a - b x by least
squares over the narrow points (whole range and the window lambda in [-0.018, -0.007]) and ln Gamma = a - b |lambda|^(-p).

## 3. Checks (all in `checks.json`, 30/30 pass)

| check | result | reference / tolerance |
|---|---|---|
| S0: override path, archived couplings, production seed, u = 0 (172.6, 173.0) and u = 5 (172.6) | Gamma and eps identical (rel. diff. 0) | <= 1e-8 |
| S0: same with this work's generic seed | rel. diff. 6.9e-12, 9e-15 | <= 1e-8 |
| S0: `sm_provider` couplings at mu_b vs archived node couplings | identical | 1e-15 |
| 2D_ex path (no cross terms) vs archived T14b run02 root | identical | 1e-8 |
| box A at lambda_SM(172.6) by continuation vs archive (7.147016e-4) | rel. 1.7e-11 | 1e-8 |
| box check (28, 14), all narrow S1 points | max rel. change of Gamma 1.6e-6 | 1e-5 |
| numerical convergence, box A, x = 7.5 ... 18 (Gamma 1.8e-2 ... 9.2e-9): BASE (32, 14, h = 0.002) / Rout = 14 / (32, 16) | max rel. 6.2e-6 / 5.9e-6 / 5.4e-7 | 1e-3 |
| 2D vs 1D adiabatic width, all narrow S1 points | Gamma_2D/Gamma_1D = 1.004 ... 1.022 | report: 1.010-1.018 |
| exact zero-mode scaling without matching, Gamma(kappa, kappa^2 lambda) = kappa^(2/3) Gamma(1, lambda), kappa = 0.5, 1.5 | rel. 2.7e-6, 1.4e-6 (eps 2e-9) | 1e-4 |
| kappa = 1 slope reduction by dV_MC at r = 1-5 (box A couplings, lambda = -0.012) | 12-32% | report: 10-33% |

The BASE runs carry `box_sensitive` flags for Gamma < 1e-4 because the absolute tolerance 2e-7 is tighter than the
h-shift of eps (3e-7); the widths are unaffected (6e-6).

## 4. Results

### S0 regression
With the archived run05 couplings and seeds the lambda-override path returns the archived widths exactly
(u = 0: Gamma = 7.147016e-4 and 3.113316e-3 for m_t = 172.6 and 173.0; u = 5: 6.325290e-5).
Static threshold of the archived u = 0 widths for N = eta_inf = 299.84 (spline of ln gamma against |lambda|^(-1/2)):

| P | static lambda_c | hazard lambda_c (run05) | static - hazard | I/(Gamma(0) eta_inf) at the hazard threshold |
|---|---|---|---|---|
| 0.9 | -0.008829 | -0.009134 | +0.000305 | 0.785 |
| 0.5 | -0.011779 | -0.012142 | +0.000362 | 0.840 |
| 0.1 | -0.014769 | -0.015185 | +0.000416 | 0.877 |

The static threshold is 0.00030-0.00042 shallower, as stated in the PRL (run02: 0.00030/0.00036/0.00042).

### S1 static boxes (final model)
Points: A, B, C 36 each (33/33/34 narrow), D 18 (16), E 17 (16); |lambda|^(-1/2) from 5 to 18 (E: 19), dense
(step 0.25) for lambda in [-0.018, -0.007]; every box also contains lambda_SM for the three top masses.

Static thresholds lambda_c(N; P = 1/2) (all interpolated):

| N | D (10 mu_b) | A (mu_b) | B (mu_b/10) | C (mu_b/100) | E (mu_b/1000) |
|---|---|---|---|---|---|
| 10 | -0.02621 | -0.02688 | -0.02761 | -0.02841 | -0.02929 |
| 30 | -0.01847 | -0.01896 | -0.01949 | -0.02007 | -0.02070 |
| 100 | -0.01401 | -0.01438 | -0.01478 | -0.01522 | -0.01569 |
| 300 | -0.01145 | -0.01175 | -0.01207 | -0.01242 | -0.01279 |
| 1e3 | -0.00949 | -0.00973 | -0.00999 | -0.01026 | -0.01055 |
| 1e4 | -0.00702 | -0.00718 | -0.00735 | -0.00753 | -0.00771 |
| 1e5 | -0.00545 | -0.00556 | -0.00567 | -0.00578 | -0.00588 |
| 1e6 | -0.00437 | -0.00444 | -0.00451 | -0.00457 | -0.00461 |

P = 0.9 and 0.1 for all N are in `S1/C170_S1_lambda_c_N.csv`. At N = 300: P = 0.9 / 0.1 give -0.00862 / -0.01430 (D),
-0.00884 / -0.01468 (A), -0.00907 / -0.01509 (B), -0.00931 / -0.01554 (C), -0.00956 / -0.01602 (E). Not valid
(`beyond_narrow`): N = 10, P = 0.1 (Gamma = 0.23) in every box and N = 30, P = 0.1 (Gamma = 0.077) in A, B, E.

Where the narrow resonance ceases: the last narrow point is lambda = -0.0278 (A, B, D) or -0.0302 (C, E), with
Gamma = 0.070-0.081 and S_WKB = 0.33-0.52; at the next point (-0.0302 resp. -0.0331) the level is within Gamma/2 of
the adiabatic barrier top (Gamma = 0.087-0.100, S_WKB <= 0.26), and for more negative lambda it lies at or above the top. The window rule of
`jobX` needs the wide retry and the 1D verification from Gamma ~ 0.02 on (`ok_broad`).

Fits of ln Gamma = a - b|lambda|^(-1/2):

| box | window lambda in [-0.018, -0.007]: a, b (rms) | all narrow points: a, b (rms) | a - b|lambda|^(-p): p |
|---|---|---|---|
| D | 5.801, 1.278 (0.070) | 6.294, 1.350 (0.31) | 0.701 +- 0.017 |
| A | 5.915, 1.306 (0.059) | 6.251, 1.353 (0.23) | 0.669 +- 0.012 |
| B | 5.879, 1.319 (0.051) | 6.112, 1.354 (0.19) | 0.635 +- 0.012 |
| C | 5.887, 1.338 (0.046) | 5.797, 1.341 (0.19) | 0.614 +- 0.014 |
| E | 5.734, 1.341 (0.043) | 5.309, 1.315 (0.16) | 0.545 +- 0.020 |

(Report, nodal widths at tau = 0: a = 5.91, b = 1.307, p = 0.74.) Over the whole range the local exponent flattens
towards the barrier top, hence p > 1/2 (0.55-0.70, depending on the range); |lambda_c|^(-1/2) grows linearly with ln N with
slope ~1/b (box A, P = 1/2: x_c = 6.10 at N = 10, 15.0 at N = 1e6).

Effective static duration of box A that reproduces the run05 hazard thresholds:
N_eff = -ln P / Gamma_A(lambda_c^hazard) = 236.6 / 247.9 / 255.2, i.e. N_eff/eta_inf = 0.789 / 0.827 / 0.851 at
P = 0.9 / 0.5 / 0.1 (report: 0.77 / 0.82 / 0.87). The u = 0 widths at the critical m_t (own couplings) give
0.785 / 0.840 / 0.877; the difference is the coupling mismatch of box A (couplings of 172.6), which changes Gamma at
fixed lambda by -2.1% (m_t = 172.2) and +1.7% (m_t = 173.0).

SM vacuum in each box (box couplings of m_t = 172.6, Gamma computed at lambda_SM; N* = ln2/Gamma):

| box | N* (m_t = 172.2) | N* (172.6) | N* (173.0) |
|---|---|---|---|
| D | 4.91e3 | 587 | 152 |
| A | 1.03e4 | 970 | 219 |
| B | 3.95e4 | 2.32e3 | 404 |
| C | 4.76e5 | 1.05e4 | 1.14e3 |
| E | 9.79e7 | 1.81e5 | 7.07e3 |

Widths and eps in `S1/C170_S1_lambdaSM_Nstar.csv`; interpolation from the grid without the point agrees to
<= 3e-4 relative. lambda_SM(mu) from 1e10 GeV to M-bar_P for the three masses: `S1/C170_lambdaSM_running.csv`
(zero crossings 2.56e11 / 5.18e10 / 1.40e10 GeV, minima -0.00783 / -0.01045 / -0.01307 near 4e17 GeV).

### S2 gauge zero-mode strength kappa (box A couplings, 2D model without cross terms)
kappa multiplies g2 and gY only in the zero-mode Hamiltonian (conditional Gaussian: kinetic, magnetic and Higgs-mass
terms of the gauge zero modes, hence C0, B_x, Om_eff^2 and the hypercharge oscillator); dV_MC stays at the physical
couplings.

*DMC shape.* Kept, transported exactly: in the body frame the zero-mode Hamiltonian at couplings kappa (g2, gY) (gauge
kinetic, magnetic, mass and angular terms, hypercharge oscillator) is unitarily equivalent to kappa^(2/3) times the
kappa = 1 Hamiltonian at r' = kappa^(1/3) r (x -> kappa^(-1/3) x), so dE_DMC(kappa; r) = kappa^(2/3) dE_DMC(1; kappa^(1/3) r)
(model `2D_Gdmcs`, main; identical to the production 2D_ex at kappa = 1). Keeping dE_DMC unscaled would attach the
kappa = 1 correction to a different Hamiltonian (it would even survive at kappa = 0). Dropping it (`2D_G`) gives the
strict variational bracket. The scaling is verified numerically (checks).

| kappa | lambda_c(300, 1/2) 2D_Gdmcs / 2D_G | Gamma(lambda = -0.012) 2D_Gdmcs / 2D_G | narrow range of lambda (2D_Gdmcs) |
|---|---|---|---|
| 0 | none: no barrier | none | none |
| 0.25, 0.30 | none: no barrier for any lambda <= 0 | none | none |
| 0.35, 0.40, 0.425 | none: level above the barrier top for all lambda <= 0 | none | none |
| 0.45 | none (only a broad resonance at lambda = 0, Gamma = 0.016 / 0.020) | none | lambda = 0 |
| 0.475 | none: Gamma(0) = 0.0030 / 0.0042 > ln2/300 | none | [-0.0005, 0] |
| 0.50 | -0.00022 / -0.00017 | none (level above top) | [-0.001, 0] |
| 0.60 | -0.00160 / -0.00149 | none | [-0.004, -0.0005] |
| 0.75 | -0.00472 / -0.00450 | none (level 0.03 below the top, Gamma = 0.063: not narrow) | [-0.010, -0.002] |
| 1.00 | -0.01250 / -0.01204 | 1.81e-3 / 2.27e-3 | [-0.030, -0.006] |
| 1.25 | -0.02352 / -0.02271 | 1.14e-5 / 1.52e-5 | [-0.040, -0.012] |
| 1.50 | -0.03784 / -0.03660 | 3.59e-8 / 4.99e-8 | [-0.040, -0.012] |

- kappa = 0: U(r) = 3/(8r^2) + lambda r^4/4 + dV_MC(r) (gauge zero modes free; C0 = B_x = Om_eff = dE_DMC = 0) has
  dU/dr <= -0.29 everywhere on (0.02, 16] for every lambda in [-0.04, -1e-4]: no barrier, no resonance
  (`S2/C170_S2_kappa0.json`). Without dV_MC it is monotonic as well.
- kappa_min (no narrow resonance at any lambda <= 0 below it): the adiabatic level at lambda = 0 lies 0.011 / 0.021
  above the barrier top at kappa = 0.425 and 0.047 / 0.033 below it at kappa = 0.45, so kappa_min = 0.43 (linear
  interpolation: 0.430 / 0.435 for 2D_Gdmcs / 2D_G).
- The threshold for N = 300, P = 1/2 vanishes (lambda_c -> 0-) at kappa_thr = 0.478 / 0.482 (Gamma(kappa, lambda = 0)
  = ln2/300, interpolated in ln Gamma between kappa = 0.475 and 0.5).
- Local slopes at lambda = -0.012 (`S2/C170_S2_curves.json`): the matching lowers the zero-point slope (including the
  transported DMC term) by 12/18/23/28/32% at r = 1/2/3/4/5 for kappa = 1, by 27-67% for kappa = 0.5, and by 58% (r = 1)
  to 141% (r = 5) for kappa = 0.25, where the net slope is already negative beyond r = 2.7. At kappa = 0.5 the barrier
  above the well is 0.059 with dV_MC and 0.386 without it. A narrow resonance needs the zero-point slope to exceed the
  destabilising slope of dV_MC by enough to hold a level below the barrier top; at lambda = 0 this requires kappa >= 0.43.
- kappa = 1 against the full model (S1 box A: lambda_c(300, 1/2) = -0.01175, Gamma(-0.012) = 2.61e-3): 2D_ex (= 2D_Gdmcs
  at kappa = 1) -0.01250 (Delta = -0.00075, Gamma ratio 0.69); 2D_G -0.01204 (Delta = -0.00029, ratio 0.87). The cross
  terms are net destabilising and the DMC shape stabilising, as in the hazard analysis.
- Potentials for the figure (kappa = 0, 0.5, 1 at lambda = -0.012, with and without dV_MC, and the parts):
  `S2/C170_S2_potential_lam-0.012.csv`.

### S3 coupling scans (final model, box A, N = 300)
One of g2, gY, y_t multiplied by s in all sectors (profile, matching, cross terms, SU(3)-top term through m_t); g3 and
lambda unscaled. 12 narrow points per variant (x = 7.0 ... 12.5); all thresholds interpolated.

| coupling | s = 0.7 | 0.85 | 1 | 1.15 | 1.3 | d ln|lambda_c|/d ln g (0.85/1.15; 0.7/1.3) at P = 0.9 / 0.5 / 0.1 | D128 hazard (P1 = 1/2) |
|---|---|---|---|---|---|---|---|
| g2 | -0.009187 | -0.010501 | -0.011751 | -0.012963 | -0.014184 | 0.709 / 0.697 / 0.695; 0.718 / 0.702 / 0.698 | 0.66 |
| gY | -0.011104 | -0.011439 | -0.011751 | -0.012044 | -0.012324 | 0.175 / 0.170 / 0.171; 0.174 / 0.168 / 0.169 | 0.16 |
| y_t | -0.009688 | -0.010689 | -0.011751 | -0.012794 | -0.013711 | 0.552 / 0.595 / 0.608; 0.513 / 0.561 / 0.577 | 0.63 (0.575 / 0.627 / 0.649) |

(lambda_c at P = 1/2 shown; P = 0.9 and 0.1 in `S3/C170_S3_coupling_scan.csv`.) The static derivatives agree with the
hazard derivatives of D128 (earlier model, +-10%, whole turn) to within about 6%: g2 and gY slightly larger, y_t
slightly smaller; increasing any of the three couplings makes lambda_c more negative. Over +-30% the response is close to a power
law (curvature of ln|lambda_c| in ln g: g2 0.04-0.19, gY 0.05-0.12, y_t -0.11 ... +0.33).

## 5. Status of the numbers
- Computed (Siegert roots): every Gamma, eps in the tables of `S1/C170_S1_gamma_lambda.csv`, `S2/chains`, `S3/chains`,
  Gamma(lambda_SM), Gamma(lambda = -0.012) in S2.
- Interpolated (cubic spline of ln Gamma): every lambda_c quoted above, N_eff, kappa_thr (linear in ln Gamma between
  kappa = 0.475 and 0.5), kappa_min (linear in eps_1D - U_top between kappa = 0.425 and 0.45).
- Extrapolated / invalid: only the `beyond_narrow` entries listed in S1 (N = 10 and 30 at P = 0.1); no extrapolated
  lambda_c is quoted in this README.
- Derived from the archive (S0 static thresholds, I/(Gamma(0) eta_inf)): interpolation of archived widths.

## 6. Limitations
- All results are those of the reduced zero-mode model (conditional Gaussian + 2D (r, |w|) + DMC shape + one-loop
  matching + cross terms) with the stated couplings; the static box keeps the couplings of m_t = 172.6 for every lambda
  (lambda is varied freely), so Gamma(lambda_SM) for m_t = 172.2 and 173.0 carries the coupling mismatch of +-2% quoted
  in S1. The DMC shape correction keeps its fixed (v11) couplings, as in production.
- Narrow resonances exist for lambda >~ -0.03; thresholds needing Gamma > 0.08/L are not defined in this framework.
- S2 is a diagnostic switch: at kappa != 1 the split between zero modes (kappa) and non-zero modes (physical couplings)
  is no longer the one derived from a single Lagrangian; the cross terms are omitted there (kappa scaling ambiguous).
  kappa_min and kappa_thr are resolved to +-0.01.
- S3 uses the fallback Newton start for scaled g2, gY (equivalent to production to 1e-9 where production converges).
- The `ok_broad` classification relies on the agreement with the 1D adiabatic root (2D/1D = 1.00-1.02 in the final
  model); the S2 models without cross terms have 2D/1D = 1.03-1.18.

## 7. Files and how to rerun
Code (`c170/` of this supplement, run from that directory with `python -B`):
`c170_core.py` (paths, staging, override path, diagnostics, chains), `c170_s0.py`, `c170_s1.py run|conv`,
`c170_s2.py run|refine|refine2|curves|kzero|scalecheck|reg2dex`, `c170_s3.py run [nw] first|second`,
`c170_post.py s1|lamsm|s2|s3`, `c170_final.py`. Chains resume from their JSON files.
Results (this directory): `C170_results.json`, `checks.json`; CSV tables
`S1/C170_S1_gamma_lambda.csv` (Gamma(lambda) per box with status, barrier top, WKB exponent, 1D width, box check),
`S1/C170_S1_lambda_c_N.csv` (lambda_c(N; P) per box, i.e. lambda_c(mu; N)), `S1/C170_S1_lambdaSM_Nstar.csv`,
`S1/C170_lambdaSM_running.csv`, `S2/C170_S2_lambda_c_kappa.csv`, `S2/C170_S2_potential_lam-0.012.csv` and
`S3/C170_S3_coupling_scan.csv` (`c170_final.py` also writes copies of these seven tables, with descriptive names, to
the top of its output folder); per-step JSON in `S0/`, `S1/`, `S2/`, `S3/`. The chains with every point record
(`S1/chains/`, `S2/chains/`, `S3/chains/`) are bundled in `C170_point_records.jsonl`; `python -B unbundle_records.py`
in the supplement root restores them. Sum of single-process point times: S1 3150 s, S2 6980 s, S3 4310 s, S0 58 s;
wall time of the whole calculation about 1.5 h with 6-10 workers.


==> anc/results/C170/S0/C170_S0.json <==
{
 "stage_record": {
  "r1/higgs_survival/run02_stage3/S3_prop.json": {
   "source": "08_release/v12_code_data/higgs/data/r1/higgs_survival/run02_stage3/S3_prop.json",
   "sha256": "c765f498f449e909e19c339dfe25f5268f10c25d14b3d0c822ce093a4851eb17",
   "sha256_source": "c765f498f449e909e19c339dfe25f5268f10c25d14b3d0c822ce093a4851eb17"
  },
  "r2/higgs_beyond_bo/run01/C140_profile_v11.npz": {
   "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_profile_v11.npz",
   "sha256": "3f87a971505286cdb0b5d702fa5c0bcee01842cdc2303a387e38d8612933488e",
   "sha256_source": "3f87a971505286cdb0b5d702fa5c0bcee01842cdc2303a387e38d8612933488e"
  },
  "r2/higgs_beyond_bo/run01/C140_summary.json": {
   "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_summary.json",
   "sha256": "8490229ae8c2350dbad019e6b581f1b2532ff820d64b4b3c00b8703d906101e4",
   "sha256_source": "8490229ae8c2350dbad019e6b581f1b2532ff820d64b4b3c00b8703d906101e4"
  },
  "r2/higgs_beyond_bo/run01/C140_prep.json": {
   "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r2/higgs_beyond_bo/run01/C140_prep.json",
   "sha256": "d172f7f59d644a08e55f1603f370bbd303152b6a29ba20070a28b4aad1746729",
   "sha256_source": "d172f7f59d644a08e55f1603f370bbd303152b6a29ba20070a28b4aad1746729"
  },
  "r2/higgs_matching/run01/C138_summary.json": {
   "source": "08_release/v12_code_data/higgs/02_finite_volume_matching/expected/r2/higgs_matching/run01/C138_summary.json",
   "sha256": "948cb2215ec950291055070978b2b80955111eec5419bddda2e1615dc6cdc6aa",
   "sha256_source": "948cb2215ec950291055070978b2b80955111eec5419bddda2e1615dc6cdc6aa"
  },
  "r2/higgs_final/run01/C144_ueff.json": {
   "source": "08_release/v12_code_data/higgs/data/r2/higgs_final/run01/C144_ueff.json",
   "sha256": "18bac2df9ad88be4eb831282673bd3ed324a25ce78e3a43446d705c28942fb11",
   "sha256_source": "18bac2df9ad88be4eb831282673bd3ed324a25ce78e3a43446d705c28942fb11"
  },
  "r2/higgs_final/run01/C144_hazard.json": {
   "source": "08_release/v12_code_data/higgs/data/r2/higgs_final/run01/C144_hazard.json",
   "sha256": "dcf5015e27ec86b465387ce00c3da67d8d51c28897649d68b045c5ce3dda2e17",
   "sha256_source": "dcf5015e27ec86b465387ce00c3da67d8d51c28897649d68b045c5ce3dda2e17"
  },
  "r2/higgs_final/run01/hazard": {
   "source": "08_release/v12_code_data/higgs/data/r2/higgs_final/run01/hazard",
   "n_files": 3
  },
  "r3/twod_direct_sm/run02/C150_summary.json": {
   "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/C150_summary.json",
   "sha256": "528cb0e21a4b28c66ce0bde1d47c36b44ff55e98c343cd04957a0a8570cda734",
   "sha256_source": "528cb0e21a4b28c66ce0bde1d47c36b44ff55e98c343cd04957a0a8570cda734"
  },
  "r3/twod_direct_sm/run02/shards2d": {
   "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/shards2d",
   "n_files": 22
  },
  "r3/holonomy_cross/run04/C149_top_chiral.json": {
   "source": "08_release/v12_code_data/higgs/04_cross_terms/expected/r3/holonomy_cross/run04/C149_top_chiral.json",
   "sha256": "5063f01fc19bdff137f70d92b8f292fb40e8437e8ff6a1dc925192cd080d4b7d",
   "sha256_source": "5063f01fc19bdff137f70d92b8f292fb40e8437e8ff6a1dc925192cd080d4b7d"
  },
  "r3/holonomy_cross/run04/C149_run04_summary.json": {
   "source": "08_release/v12_code_data/higgs/04_cross_terms/expected/r3/holonomy_cross/run04/C149_run04_summary.json",
   "sha256": "40d8d2943fb6fbe7a833257f6223ef2c69c85c4bfe7e3320d59acf2fe04150bc",
   "sha256_source": "40d8d2943fb6fbe7a833257f6223ef2c69c85c4bfe7e3320d59acf2fe04150bc"
  },
  "archive/r3/holonomy_cross/run05": {
   "source": "08_release/v12_code_data/higgs/04_cross_terms/expected/r3/holonomy_cross/run05",
   "n_files": 26
  },
  "archive/r3/twod_direct_sm/run02/shards2d": {
   "source": "08_release/v12_code_data/higgs/03_zero_mode_2d/expected/r3/twod_direct_sm/run02/shards2d",
   "n_files": 22
  }
 },
 "archived_cfg": {
  "N": 24,
  "Smax": 12.0,
  "h": 0.004,
  "Rout": 16.0,
  "order": 2
 },
 "archived_window": [
  0.02,
  0.0015
 ],
 "mu_b_GeV": 3372576177285318.5,
 "couplings_vs_archive_u0": {
  "172.6": {
   "g2": {
    "sm_provider": 0.5277592747786892,
    "archived": 0.5277592747786892,
    "diff": 0.0
   },
   "gY": {
    "sm_provider": 0.44276974592467144,
    "archived": 0.44276974592467144,
    "diff": 0.0
   },
   "yt": {
    "sm_provider": 0.4278266952812331,
    "archived": 0.4278266952812331,
    "diff": 0.0
   },
   "lam": {
    "sm_provider": -0.009774142178602658,
    "archived": -0.009774142178602658,
    "diff": 0.0
   },
   "g3": {
    "sm_provider": 0.5356535187790514,
    "archived": 0.5356535187790514,
    "diff": 0.0
   }
  },
  "173.0": {
   "g2": {
    "sm_provider": 0.5277737736231006,
    "archived": 0.5277737736231006,
    "diff": 0.0
   },
   "gY": {
    "sm_provider": 0.4428429242141837,
    "archived": 0.4428429242141837,
    "diff": 0.0
   },
   "yt": {
    "sm_provider": 0.42993974972715726,
    "archived": 0.42993974972715726,
    "diff": 0.0
   },
   "lam": {
    "sm_provider": -0.012409480879754686,
    "archived": -0.012409480879754686,
    "diff": 0.0
   },
   "g3": {
    "sm_provider": 0.5356508369452606,
    "archived": 0.5356508369452606,
    "diff": 0.0
   }
  }
 },
 "regression": {
  "u0_mt172.6": {
   "archived": {
    "eps": 4.330514939682578,
    "gamma": 0.0007147016111909779,
    "center": 4.32982083508064,
    "Emin": 4.33082083508064
   },
   "prod_seed": {
    "center": 4.32982083508064,
    "gim": 0.0007554662533708123,
    "center_minus_archived": 0.0,
    "eps": 4.330514939682578,
    "gamma": 0.0007147016111909779,
    "Emin": 4.33082083508064,
    "flags": [],
    "rel_gamma": 0.0,
    "d_eps": 0.0,
    "box_dE": 5.638080114343081e-08,
    "barrier": {
     "has_well": true,
     "r_well": 1.1340000000000001,
     "U_well": 3.669948719904224,
     "has_barrier": true,
     "r_top": 4.346,
     "U_top": 4.966576432328328,
     "height": 1.2966277124241037,
     "E_minus_Utop": -0.6360614926457497,
     "S_wkb": 5.466040456993063,
     "r_in": 2.574,
     "r_out": 5.6899999999999995,
     "r_out_at_end": false
    },
    "root1d": {
     "E": [
      4.326414981766015,
      -0.0003529741779046704
     ],
     "eps": 4.326414981766015,
     "gamma": 0.0007059483558093408,
     "resid": 2.4141855472501643e-09
    },
    "status": "ok",
    "time_s": 12.311808347702026,
    "info": {
     "profile": {
      "file": "prof_b661d0d9f90dfc85.npz",
      "g2z": 0.5277592747786892,
      "gYz": 0.44276974592467144,
      "chk_Et": 1.7763568394002505e-14,
      "maxdec": 8.055671258402062e-28,
      "min_hess_eig": 0.31527888504850154,
      "t_prof": 0.9470915794372559
     },
     "newton_grad_max_r_gt_0p05": 8.881784197001252e-09,
     "ext_r4": {
      "H11": 0.0014984688779435126,
      "H33": 0.0015625559308286054,
      "Hww": 0.0009869232891014392,
      "H3w": 0.0016930061693528633
     },
     "t_cross": 2.956207275390625,
     "nonfinite_model": false
    }
   },
   "generic_seed": {
    "seed": {
     "center": 4.326414981765925,
     "gim": 0.0007059483558109852,
     "src": "1D+shift"
    },
    "eps": 4.330514939683237,
    "gamma": 0.0007147016111860527,
    "flags": [],
    "status": "ok",
    "rel_gamma": -6.891265336150809e-12,
    "d_eps": 6.590283874174929e-13,
    "time_s": 10.890446186065674
   }
  },
  "u0_mt173.0": {
   "archived": {
    "eps": 4.32219641772674,
    "gamma": 0.0031133157374999576,
    "center": 4.321624900956011,
    "Emin": 4.322624900956011
   },
   "prod_seed": {
    "center": 4.321624900956011,
    "gim": 0.0032632493512306042,
    "center_minus_archived": 0.0,
    "eps": 4.32219641772674,
    "gamma": 0.0031133157374999576,
    "Emin": 4.322624900956011,
    "flags": [],
    "rel_gamma": 0.0,
    "d_eps": 0.0,
    "box_dE": 5.473568127327932e-08,
    "barrier": {
     "has_well": true,
     "r_well": 1.1340000000000001,
     "U_well": 3.671765891164235,
     "has_barrier": true,
     "r_top": 4.046,
     "U_top": 4.800995490231948,
     "height": 1.1292295990677128,
     "E_minus_Utop": -0.4787990725052076,
     "S_wkb": 3.9555289709995844,
     "r_in": 2.586,
     "r_out": 5.178,
     "r_out_at_end": false
    },
    "root1d": {
     "E": [
      4.318101537895438,
      -0.0015403150241809066
     ],
     "eps": 4.318101537895438,
     "gamma": 0.0030806300483618133,
     "resid": 6.805940532055823e-09
    },
    "status": "ok",
    "time_s": 11.774075031280518,
    "info": {
     "profile": {
      "file": "prof_f198fd2235a47e30.npz",
      "g2z": 0.5277737736231006,
      "gYz": 0.4428429242141837,
      "chk_Et": 1.7763568394002505e-14,
      "maxdec": 7.56584175606993e-28,
      "min_hess_eig": 0.31525730184675105,
      "t_prof": 1.0135700702667236
     },
     "newton_grad_max_r_gt_0p05": 6.6613381477509384e-09,
     "ext_r4": {
      "H11": 0.0014222905702515301,
      "H33": 0.001488226516238106,
      "Hww": 0.00092760424987916,
      "H3w": 0.0016280286584322522
     },
     "t_cross": 2.447632074356079,
     "nonfinite_model": false
    }
   },
   "generic_seed": {
    "seed": {
     "center": 4.318101537895624,
     "gim": 0.0030806300483724514,
     "src": "1D+shift"
    },
    "eps": 4.322196417726695,
    "gamma": 0.003113315737499986,
    "flags": [],
    "status": "ok",
    "rel_gamma": 9.103828801926284e-15,
    "d_eps": -4.529709940470639e-14,
    "time_s": 10.830162763595581
   }
  },
  "u5_mt172.6": {
   "archived": {
    "eps": 4.3806665410049215,
    "gamma": 6.325289691180266e-05,
    "center": 4.394672764524334,
    "Emin": 4.380672764524334
   },
   "prod_seed": {
    "center": 4.394672764524334,
    "gim": 6.686575968488057e-05,
    "center_minus_archived": 0.0,
    "eps": 4.3806665410049215,
    "gamma": 6.325289691180266e-05,
    "Emin": 4.380672764524334,
    "flags": [],
    "rel_gamma": 0.0,
    "d_eps": 0.0,
    "box_dE": 5.0966085666663844e-08,
    "barrier": {
     "has_well": true,
     "r_well": 1.1260000000000001,
     "U_well": 3.6989814701928614,
     "has_barrier": true,
     "r_top": 4.7299999999999995,
     "U_top": 5.280722397639095,
     "height": 1.5817409274462335,
     "E_minus_Utop": -0.9000558566341734,
     "S_wkb": 7.942138422495195,
     "r_in": 2.538,
     "r_out": 6.354,
     "r_out_at_end": false
    },
    "root1d": {
     "E": [
      4.376724550561095,
      -3.1214256010010774e-05
     ],
     "eps": 4.376724550561095,
     "gamma": 6.242851202002155e-05,
     "resid": 3.665370658756655e-08
    },
    "status": "ok",
    "time_s": 11.625657796859741,
    "info": {
     "profile": {
      "file": "prof_c7e63a0114b2d8f2.npz",
      "g2z": 0.5418727299101729,
      "gYz": 0.42615599890998423,
      "chk_Et": 1.4210854715202004e-14,
      "maxdec": 9.318923218257916e-28,
      "min_hess_eig": 0.3123863973745064,
      "t_prof": 0.9941039085388184
     },
     "newton_grad_max_r_gt_0p05": 6.6613381477509384e-09,
     "ext_r4": {
      "H11": 0.0007195870547434634,
      "H33": 0.0008652492004676001,
      "Hww": 0.00038037500738037416,
      "H3w": 0.000993590597108893
     },
     "t_cross": 2.419039011001587,
     "nonfinite_model": false
    }
   }
  }
 },
 "static_threshold_archived_u0": {
  "N": 299.83985498820107,
  "rows": {
   "P1=0.9": {
    "lam_c_static_x_spline": -0.008829275226299288,
    "lam_c_static_mt_spline": -0.008829361363806227,
    "mc_static": 172.45593549674464,
    "lam_c_hazard": -0.009133908342503662,
    "mc_hazard": 172.50241274299054,
    "shallower_by": 0.0003046331162043746,
    "shallower_by_mt_spline": 0.0003045469786974349,
    "I_over_Gamma0_eta": 0.784765085633364
   },
   "P1=0.5": {
    "lam_c_static_x_spline": -0.011779218960446066,
    "lam_c_static_mt_spline": -0.011778945450060606,
    "mc_static": 172.90454112493444,
    "lam_c_hazard": -0.012141512452939195,
    "mc_hazard": 172.95945013527066,
    "shallower_by": 0.00036229349249312925,
    "shallower_by_mt_spline": 0.00036256700287858913,
    "I_over_Gamma0_eta": 0.8398773775574346
   },
   "P1=0.1": {
    "lam_c_static_x_spline": -0.014769236326702309,
    "lam_c_static_mt_spline": -0.014769082020695254,
    "mc_static": 173.35587359115175,
    "lam_c_hazard": -0.015184854005126681,
    "mc_hazard": 173.4183604676886,
    "shallower_by": 0.0004156176784243723,
    "shallower_by_mt_spline": 0.00041577198443142754,
    "I_over_Gamma0_eta": 0.8772458527834726
   }
  },
  "note": "ln gamma(u=0) interpolated (cubic spline) over the 10 archived columns m_t = 172.0..173.8 against |lambda|^(-1/2) and against m_t"
 },
 "time_s": 57.579567193984985
}

==> anc/results/C170/S1/C170_S1_gamma_lambda.csv <==
# C170 S1 static boxes, run05 final model at fixed (g2, gY, y_t, g3) of (172.60, 0.1180, 125.13) at mu; Gamma, eps in 1/L; status ok/ok_broad = narrow resonance (see README)
box,mu_GeV,lambda,x_abs_lambda_m1_2,eps,Gamma,status,U_top,r_top,eps_minus_Utop,S_wkb,Gamma_1D_adiabatic,box_check_dE
D,3.372576177e+16,-0.03305785124,5.5,4.236007771,0.1184182373,above_top,4.213953059,2.974,0.02205471188,0,0.118035299,1.35745285e-08
D,3.372576177e+16,-0.03024574669,5.75,4.241835301,0.09790451838,above_top,4.253751812,3.058,-0.01191651082,0.08537756266,0.09753158795,1.356280398e-08
D,3.372576177e+16,-0.02777777778,6,4.247805348,0.08023975452,ok_broad,4.293471754,3.138,-0.0456664062,0.3335498604,0.07988770859,1.336948385e-08
D,3.372576177e+16,-0.02366863905,6.5,4.259765418,0.05243352317,ok_broad,4.373081024,3.298,-0.1133156058,0.8501447457,0.05214212127,1.267634365e-08
D,3.372576177e+16,-0.01777777778,7.5,4.281176095,0.01993887085,ok_broad,4.530676781,3.606,-0.2495006864,1.960873779,0.01978220597,1.181951435e-08
D,3.372576177e+16,-0.01384083045,8.5,4.297224051,0.006529300323,ok,4.684791899,3.894,-0.387567849,3.168824169,0.006464463403,1.28079001e-08
D,3.372576177e+16,-0.01291560468,8.799188636,4.300970452,0.004558756612,ok,4.730006947,3.978,-0.4290364942,3.547155816,0.004510961991,1.324186009e-08
D,3.372576177e+16,-0.01108033241,9.5,4.308134703,0.001895316349,ok,4.834122609,4.17,-0.5259879061,4.45805483,0.00187317969,1.416561891e-08
D,3.372576177e+16,-0.01027783854,9.863910079,4.311107379,0.001181538902,ok,4.887168093,4.266,-0.5760607144,4.943261041,0.001167068931,1.455917202e-08
D,3.372576177e+16,-0.009070294785,10.5,4.315382629,0.0005061438303,ok,4.978136185,4.426,-0.6627535565,5.807269347,0.0004994752996,1.509490956e-08
D,3.372576177e+16,-0.00765557013,11.42907889,4.320046488,0.0001412776447,ok,5.106921998,4.654,-0.78687551,7.100523109,0.0001392414798,1.563760944e-08
D,3.372576177e+16,-0.007561436673,11.5,4.320303313,0.0001279397176,ok,5.116617865,4.674,-0.7963145525,7.200579747,0.0001260846568,1.567335152e-08
D,3.372576177e+16,-0.0064,12.5,4.323874354,3.121750255e-05,ok,5.249591373,4.906,-0.9257170195,8.622532176,3.072662047e-05,1.605574608e-08
D,3.372576177e+16,-0.00548696845,13.5,4.326521808,7.434167895e-06,ok,5.377624473,5.138,-1.051102665,10.06538961,7.308732659e-06,1.633198288e-08
D,3.372576177e+16,-0.004756242568,14.5,4.328520565,1.740970135e-06,ok,5.500964069,5.358,-1.172443503,11.52367284,1.709722963e-06,1.653873127e-08
D,3.372576177e+16,-0.00390625,16,4.330811967,1.932360977e-07,ok,5.677955762,5.678,-1.347143796,13.72872,1.894748809e-07,1.67722245e-08
D,3.372576177e+16,-0.003460207612,17,4.33198172,4.418607934e-08,ok,5.791030536,5.882,-1.459048816,15.20701944,4.328407943e-08,1.688675688e-08
D,3.372576177e+16,-0.003086419753,18,4.332951867,1.00416897e-08,ok,5.900535844,6.082,-1.567583978,16.69079683,9.827570596e-09,1.698379748e-08
A,3.372576177e+15,-0.04,5,4.243092957,0.1624550757,above_top,4.161982464,2.818,0.08111049355,0,0.1621089607,5.099534429e-08
A,3.372576177e+15,-0.03305785124,5.5,4.254083771,0.1125647447,above_top,4.242739658,2.986,0.01134411249,0,0.1122002548,5.213553797e-08
A,3.372576177e+15,-0.03024574669,5.75,4.260104289,0.09253941057,above_top,4.283485555,3.07,-0.02338126613,0.1676363385,0.0921876911,5.240406906e-08
A,3.372576177e+15,-0.02777777778,6,4.266215823,0.07539434899,ok_broad,4.324189082,3.154,-0.05797325928,0.4216914806,0.07506482432,5.251369219e-08
A,3.372576177e+15,-0.02366863905,6.5,4.278307978,0.0486411264,ok_broad,4.405454303,3.314,-0.127146325,0.9504896043,0.04837299165,5.24720889e-08
A,3.372576177e+15,-0.02040816327,7,4.289605133,0.03016137185,ok_broad,4.486403062,3.47,-0.1967979294,1.505190286,0.02996098936,5.246815552e-08
A,3.372576177e+15,-0.01902497027,7.25,4.294805443,0.02339525967,ok_broad,4.526569818,3.546,-0.2317643751,1.792790106,0.02322687117,5.258009679e-08
A,3.372576177e+15,-0.01777777778,7.5,4.299646356,0.01796794895,ok,4.566566738,3.622,-0.266920382,2.086560358,0.01782894915,5.278243271e-08
A,3.372576177e+15,-0.01664932362,7.75,4.304117071,0.0136696401,ok,4.606298675,3.698,-0.3021816046,2.386677707,0.01355676168,5.306543543e-08
A,3.372576177e+15,-0.015625,8,4.308222974,0.01030614686,ok,4.645740397,3.77,-0.3375174222,2.69229335,0.0102158769,5.340871634e-08
A,3.372576177e+15,-0.01469237833,8.25,4.311972883,0.007703475812,ok,4.684874115,3.842,-0.3729012316,3.003151873,0.007632260328,5.379701798e-08
A,3.372576177e+15,-0.01384083045,8.5,4.315351868,0.005713069487,ok,4.723771702,3.914,-0.4084198346,3.32007758,0.005657631472,5.420329877e-08
A,3.372576177e+15,-0.01306122449,8.75,4.318412727,0.004206112257,ok,4.762307739,3.982,-0.4438950129,3.641485067,0.004163436141,5.460727291e-08
A,3.372576177e+15,-0.01240948088,8.976833971,4.320924003,0.003166951299,ok,4.796995561,4.046,-0.4760715585,3.936900841,0.00313361102,5.496450437e-08
A,3.372576177e+15,-0.01234567901,9,4.321177326,0.00307608337,ok,4.800544642,4.05,-0.4793673165,3.967267655,0.003043577478,5.500127181e-08
A,3.372576177e+15,-0.01168736304,9.25,4.323661444,0.002236552807,ok,4.838382305,4.118,-0.5147208612,4.296843744,0.002212017655,5.536133893e-08
A,3.372576177e+15,-0.01108033241,9.5,4.325898955,0.001617147314,ok,4.87593172,4.186,-0.5500327649,4.631079568,0.001598785945,5.569534681e-08
A,3.372576177e+15,-0.01051939513,9.75,4.327929402,0.001163800554,ok,4.913068073,4.25,-0.585138671,4.968454842,0.001150149618,5.599882596e-08
A,3.372576177e+15,-0.01,10,4.329737296,0.0008340578772,ok,4.949860232,4.314,-0.620122936,5.308704315,0.0008239782433,5.626338156e-08
A,3.372576177e+15,-0.009774142179,10.11487858,4.33051494,0.0007147016112,ok,4.966576432,4.346,-0.6360614926,5.466040457,0.0007059483558,5.638086776e-08
A,3.372576177e+15,-0.009518143962,10.25,4.331375394,0.0005953801781,ok,4.986199674,4.378,-0.65482428,5.652145757,0.0005879789872,5.650948708e-08
A,3.372576177e+15,-0.009070294785,10.5,4.332880288,0.0004236648932,ok,5.022307829,4.442,-0.6894275412,5.998067831,0.0004182560195,5.672359934e-08
A,3.372576177e+15,-0.008653326122,10.75,4.334242297,0.0003006037747,ok,5.057949905,4.506,-0.7237076087,6.346060102,0.0002966688224,5.691634716e-08
A,3.372576177e+15,-0.00826446281,11,4.335480861,0.0002126727621,ok,5.093196936,4.566,-0.7577160744,6.696532632,0.000209821181,5.709001302e-08
A,3.372576177e+15,-0.007901234568,11.25,4.336619267,0.0001501498237,ok,5.128125858,4.626,-0.7915065912,7.048499725,0.0001480895161,5.724525958e-08
A,3.372576177e+15,-0.007561436673,11.5,4.337638802,0.0001057836116,ok,5.162654931,4.686,-0.8250161285,7.402414885,0.000104299991,5.738494136e-08
A,3.372576177e+15,-0.007243096424,11.75,4.338594585,7.439982659e-05,ok,5.196856163,4.746,-0.858261578,7.757313987,7.333444742e-05,5.751171897e-08
A,3.372576177e+15,-0.007156629717,11.82076889,4.33886373,6.733342347e-05,ok,5.206453206,4.762,-0.867589476,7.85796519,6.63636423e-05,5.754607726e-08
A,3.372576177e+15,-0.006944444444,12,4.339481922,5.224580828e-05,ok,5.230628052,4.806,-0.8911461305,8.113430787,5.148238258e-05,5.762405398e-08
A,3.372576177e+15,-0.0064,12.5,4.341076594,2.566466668e-05,ok,5.297226242,4.918,-0.9561496473,8.82919388,2.527504189e-05,5.78296433e-08
A,3.372576177e+15,-0.005917159763,13,4.342424379,1.255030553e-05,ok,5.362459606,5.034,-1.020035227,9.54870261,1.235289832e-05,5.800771774e-08
A,3.372576177e+15,-0.005102040816,14,4.344659174,2.97814721e-06,ok,5.488920126,5.254,-1.144260952,10.9942066,2.928225019e-06,5.828260985e-08
A,3.372576177e+15,-0.004444444444,15,4.346418144,7.02510306e-07,ok,5.610498971,5.47,-1.264080826,12.44409589,6.90051568e-07,5.85014881e-08
A,3.372576177e+15,-0.00390625,16,4.34781205,1.654175423e-07,ok,5.727435855,5.674,-1.379623805,13.89386574,1.623308693e-07,5.867258412e-08
A,3.372576177e+15,-0.003460207612,17,4.348928689,3.90049413e-08,ok,5.840069614,5.874,-1.491140925,15.34117286,3.824308513e-08,5.881041787e-08
A,3.372576177e+15,-0.003086419753,18,4.349903187,9.238070728e-09,ok,5.948596989,6.066,-1.598693802,16.78441004,9.050021472e-09,5.892876143e-08
B,3.372576177e+14,-0.04,5,4.263421045,0.1552795056,above_top,4.192555985,2.83,0.07086506047,0,0.1549464311,6.647801996e-08
B,3.372576177e+14,-0.03305785124,5.5,4.274889634,0.1064424111,above_top,4.27547969,3.002,-0.0005900566925,0.00404374297,0.1060983127,6.781488235e-08
B,3.372576177e+14,-0.03024574669,5.75,4.281056797,0.08698890935,above_top,4.31696655,3.086,-0.03590975261,0.2567897948,0.08665961582,6.823057109e-08
B,3.372576177e+14,-0.02777777778,6,4.287316742,0.07042754148,ok_broad,4.358656251,3.17,-0.07133950878,0.5171910057,0.07012193043,6.849469322e-08
B,3.372576177e+14,-0.02366863905,6.5,4.299522433,0.04480064874,ok_broad,4.441971496,3.33,-0.1424490625,1.058891176,0.04455627528,6.878408499e-08
B,3.372576177e+14,-0.02040816327,7,4.310803763,0.02736107785,ok_broad,4.524779918,3.49,-0.2139761548,1.627205885,0.02718196626,6.903532768e-08
B,3.372576177e+14,-0.01902497027,7.25,4.315943239,0.02105935949,ok_broad,4.565844373,3.566,-0.2499011347,1.921629893,0.02091035659,6.923685289e-08
B,3.372576177e+14,-0.01777777778,7.5,4.320711446,0.01604838034,ok,4.606723819,3.638,-0.2860123729,2.222106129,0.01592660783,6.949600211e-08
B,3.372576177e+14,-0.01664932362,7.75,4.325081586,0.0121159813,ok,4.647197359,3.714,-0.3221157727,2.528098653,0.01201803086,6.981990423e-08
B,3.372576177e+14,-0.015625,8,4.329105625,0.009063824213,ok,4.687585834,3.79,-0.3584802088,2.840791485,0.008986249817,7.01891176e-08
B,3.372576177e+14,-0.01469237833,8.25,4.332730269,0.006726521413,ok,4.727473295,3.858,-0.3947430262,3.157886932,0.006665902273,7.058540629e-08
B,3.372576177e+14,-0.01384083045,8.5,4.336042315,0.004952669543,ok,4.767174535,3.93,-0.4311322195,3.48081592,0.004905878019,7.099555618e-08
B,3.372576177e+14,-0.01306122449,8.75,4.338996764,0.003622259475,ok,4.806447198,3.998,-0.4674504345,3.80746622,0.003586537464,7.139277623e-08
B,3.372576177e+14,-0.01234567901,9,4.341675167,0.002632741201,ok,4.845331263,4.066,-0.5036560963,4.139189423,0.002605731298,7.17763504e-08
B,3.372576177e+14,-0.01168736304,9.25,4.344046204,0.001902646796,ok,4.883799371,4.134,-0.5397531671,4.474487323,0.001882412369,7.212897076e-08
B,3.372576177e+14,-0.01148872914,9.329621068,4.344744652,0.001713914652,ok,4.896068301,4.158,-0.5513236489,4.581891737,0.001695484941,7.224026405e-08
B,3.372576177e+14,-0.01108033241,9.5,4.346196546,0.001368496758,ok,4.922047954,4.202,-0.5758514079,4.812546686,0.001353444217,7.245949666e-08
B,3.372576177e+14,-0.01051939513,9.75,4.348129439,0.0009799259169,ok,4.959760967,4.266,-0.6116315274,5.154572596,0.0009688078273,7.275568377e-08
B,3.372576177e+14,-0.01,10,4.349886566,0.0006991609689,ok,4.997142271,4.33,-0.6472557056,5.498837511,0.0006909934343,7.302556226e-08
B,3.372576177e+14,-0.009518143962,10.25,4.351465087,0.0004971464185,ok,5.034121958,4.394,-0.6826568718,5.845927158,0.0004911764797,7.326229684e-08
B,3.372576177e+14,-0.009070294785,10.5,4.352905502,0.000352567843,ok,5.070641054,4.458,-0.7177355523,6.194763886,0.0003482231303,7.347837128e-08
B,3.372576177e+14,-0.008868580325,10.61873904,4.353531416,0.0002991705235,ok,5.087914681,4.486,-0.7343832654,6.361363321,0.0002954394895,7.357216731e-08
B,3.372576177e+14,-0.008653326122,10.75,4.354199338,0.0002493495354,ok,5.106832912,4.518,-0.7526335736,6.545734776,0.0002462001822,7.367302897e-08
B,3.372576177e+14,-0.00826446281,11,4.355397784,0.0001760109572,ok,5.142556761,4.578,-0.7871589767,6.898288492,0.00017373486,7.384622398e-08
B,3.372576177e+14,-0.007901234568,11.25,4.356490259,0.0001240140784,ok,5.177920806,4.638,-0.8214305472,7.251672845,0.0001223744413,7.400012658e-08
B,3.372576177e+14,-0.007561436673,11.5,4.357477881,8.723530186e-05,ok,5.21283338,4.698,-0.8553554987,7.606711959,8.605698484e-05,7.414499523e-08
B,3.372576177e+14,-0.007243096424,11.75,4.358429541,6.129957852e-05,ok,5.24741859,4.758,-0.8889890498,7.962407878,6.045425079e-05,7.427052758e-08
B,3.372576177e+14,-0.006944444444,12,4.359265771,4.301830785e-05,ok,5.281492815,4.818,-0.9222270432,8.319340879,4.241343113e-05,7.439086949e-08
B,3.372576177e+14,-0.0064,12.5,4.360782194,2.114266787e-05,ok,5.348659267,4.93,-0.9878770734,9.034259846,2.083416902e-05,7.459787099e-08
B,3.372576177e+14,-0.006268375536,12.63055681,4.361153468,1.75555225e-05,ok,5.365971622,4.958,-1.004818153,9.221626219,1.729693774e-05,7.465270535e-08
B,3.372576177e+14,-0.005917159763,13,4.36210981,1.037013432e-05,ok,5.414363064,5.038,-1.052253254,9.751356241,1.021352243e-05,7.477310859e-08
B,3.372576177e+14,-0.005102040816,14,4.36426713,2.489617736e-06,ok,5.541371593,5.258,-1.177104464,11.18466675,2.449619869e-06,7.506768007e-08
B,3.372576177e+14,-0.004444444444,15,4.365954598,5.993719561e-07,ok,5.662998821,5.466,-1.297044223,12.61341436,5.892006991e-07,7.528666313e-08
B,3.372576177e+14,-0.00390625,16,4.367293086,1.454186911e-07,ok,5.779485194,5.666,-1.412192108,14.0329061,1.428290714e-07,7.546627234e-08
B,3.372576177e+14,-0.003460207612,17,4.368409566,3.570097128e-08,ok,5.891110006,5.858,-1.52270044,15.44010154,3.503692107e-08,7.560831783e-08
B,3.372576177e+14,-0.003086419753,18,4.369272767,8.890119054e-09,ok,5.998134499,6.042,-1.628861732,16.83292182,8.718175416e-09,7.572724492e-08
C,3.372576177e+13,-0.04,5,4.286133005,0.1476662861,above_top,4.226512046,2.846,0.05962095941,0,0.1473484301,4.481074055e-08
C,3.372576177e+13,-0.03305785124,5.5,4.298064029,0.1000335919,above_top,4.31154984,3.018,-0.01348581163,0.09423386478,0.09971167001,4.617398897e-08
C,3.372576177e+13,-0.03024574669,5.75,4.304359109,0.08121838754,ok_broad,4.354277505,3.102,-0.04991839576,0.3549087036,0.08091317344,4.663884021e-08
C,3.372576177e+13,-0.02777777778,6,4.310696465,0.06529382165,ok_broad,4.396968843,3.186,-0.0862723773,0.6220021298,0.06501307892,4.696967942e-08
C,3.372576177e+13,-0.02366863905,6.5,4.323034868,0.04091093197,ok_broad,4.482428476,3.35,-0.159393608,1.177531379,0.04069090565,4.735536091e-08
C,3.372576177e+13,-0.02040816327,7,4.334275245,0.02458912557,ok_broad,4.567194899,3.506,-0.2329196544,1.760101384,0.02443110095,4.763299585e-08
C,3.372576177e+13,-0.01902497027,7.25,4.339354283,0.01877108524,ok,4.60928648,3.582,-0.2699321973,2.061027409,0.01864098374,4.780962983e-08
C,3.372576177e+13,-0.01777777778,7.5,4.344051414,0.01418715321,ok,4.651043114,3.658,-0.3069917005,2.368190145,0.01408190884,4.803256914e-08
C,3.372576177e+13,-0.01664932362,7.75,4.348325514,0.01062598936,ok,4.692464257,3.734,-0.3441387435,2.681564781,0.01054220115,4.828924497e-08
C,3.372576177e+13,-0.015625,8,4.352208067,0.007889612766,ok,4.733588166,3.806,-0.381380099,2.999657038,0.007823879056,4.858492833e-08
C,3.372576177e+13,-0.01469237833,8.25,4.35571769,0.005810669295,ok,4.774328887,3.878,-0.4186111969,3.323934508,0.005759786555,4.889808184e-08
C,3.372576177e+13,-0.01384083045,8.5,4.358890614,0.004249353138,ok,4.814853966,3.946,-0.4559633513,3.652675767,0.004210421774,4.921840143e-08
C,3.372576177e+13,-0.01306122449,8.75,4.361763982,0.003088112975,ok,4.854812293,4.018,-0.4930483113,3.984730507,0.003058617477,4.953404945e-08
C,3.372576177e+13,-0.01234567901,9,4.364300961,0.002231261953,ok,4.894326049,4.082,-0.5300250878,4.320799654,0.002209127969,4.983365597e-08
C,3.372576177e+13,-0.01168736304,9.25,4.366587342,0.001604163353,ok,4.933584298,4.15,-0.5669969569,4.660883408,0.001587688514,5.01106116e-08
C,3.372576177e+13,-0.01108033241,9.5,4.368639003,0.00114804059,ok,4.972351002,4.218,-0.6037119985,5.003862315,0.001135863817,5.037316403e-08
C,3.372576177e+13,-0.01051939513,9.75,4.370517298,0.0008189018702,ok,5.010676544,4.282,-0.6401592465,5.348793916,0.0008099470102,5.060797132e-08
C,3.372576177e+13,-0.01007042488,9.964972464,4.371946508,0.00061052442,ok,5.043363649,4.338,-0.6714171407,5.648123501,0.0006036847562,5.079128572e-08
C,3.372576177e+13,-0.01,10,4.372194306,0.0005820412056,ok,5.048679011,4.346,-0.6764847047,5.696729033,0.000575494712,5.081789523e-08
C,3.372576177e+13,-0.009518143962,10.25,4.37370699,0.0004125655564,ok,5.086170597,4.41,-0.7124636067,6.046209899,0.0004077982536,5.101685898e-08
C,3.372576177e+13,-0.009070294785,10.5,4.375069784,0.0002918035736,ok,5.123180374,4.47,-0.74811059,6.397463645,0.0002883465216,5.118356271e-08
C,3.372576177e+13,-0.008653326122,10.75,4.376304533,0.000205961796,ok,5.159727491,4.53,-0.783422958,6.750401839,0.0002034619974,5.133696725e-08
C,3.372576177e+13,-0.00826446281,11,4.3774582,0.000145201968,ok,5.195868135,4.59,-0.8184099349,7.103237364,0.0001433985228,5.147821044e-08
C,3.372576177e+13,-0.007901234568,11.25,4.378505111,0.0001022330571,ok,5.231643301,4.65,-0.8531381904,7.458050649,0.0001009356282,5.159849567e-08
C,3.372576177e+13,-0.007561436673,11.5,4.379473516,7.19034044e-05,ok,5.266908669,4.71,-0.8874351534,7.812527278,7.09715818e-05,5.171476061e-08
C,3.372576177e+13,-0.007480685095,11.56190279,4.379716015,6.589722088e-05,ok,5.27552833,4.722,-0.8958123149,7.900445617,6.503882252e-05,5.17436246e-08
C,3.372576177e+13,-0.007243096424,11.75,4.380389002,5.055177627e-05,ok,5.301751303,4.766,-0.9213623014,8.167852951,4.988347019e-05,5.181690903e-08
C,3.372576177e+13,-0.006944444444,12,4.381188182,3.551394917e-05,ok,5.336101198,4.822,-0.9549130157,8.523766508,3.503531048e-05,5.191450648e-08
C,3.372576177e+13,-0.0064,12.5,4.382655745,1.751884049e-05,ok,5.403698325,4.934,-1.02104258,9.23456384,1.727420073e-05,5.208237841e-08
C,3.372576177e+13,-0.005917159763,13,4.383901368,8.645707712e-06,ok,5.469620339,5.046,-1.085718971,9.944821548,8.520856471e-06,5.222761068e-08
C,3.372576177e+13,-0.005102040816,14,4.386005588,2.11687767e-06,ok,5.59672635,5.254,-1.210720762,11.35844854,2.084418995e-06,5.246228429e-08
C,3.372576177e+13,-0.004912717236,14.26721205,4.386494226,1.456321492e-06,ok,5.629670637,5.31,-1.24317641,11.73373922,1.433665074e-06,5.251315116e-08
C,3.372576177e+13,-0.004444444444,15,4.38763089,5.249826899e-07,ok,5.717740295,5.458,-1.330109406,12.75698075,5.165012673e-07,5.264316094e-08
C,3.372576177e+13,-0.00390625,16,4.388927633,1.325703242e-07,ok,5.833199038,5.65,-1.444271406,14.13673143,1.303272081e-07,5.278876891e-08
C,3.372576177e+13,-0.003460207612,17,4.389994909,3.424097375e-08,ok,5.943227311,5.834,-1.553232402,15.49338911,3.363738791e-08,5.290369121e-08
C,3.372576177e+13,-0.003086419753,18,4.390880447,9.074183352e-09,ok,6.048081708,6.01,-1.657201261,16.82375652,8.90832042e-09,5.299872541e-08
E,3.372576177e+12,-0.03305785124,5.5,4.324015456,0.09337862192,above_top,4.351991515,3.034,-0.02797605843,0.1948083755,0.09308064568,8.734728269e-09
E,3.372576177e+12,-0.03024574669,5.75,4.330459779,0.07527113901,ok_broad,4.395979928,3.122,-0.0655201487,0.462138686,0.0749914498,9.086570908e-09
E,3.372576177e+12,-0.02777777778,6,4.336906151,0.06005204186,ok_broad,4.439839739,3.206,-0.1029335885,0.7366531371,0.05979734275,9.352375921e-09
E,3.372576177e+12,-0.02366863905,6.5,4.349286947,0.0370258851,ok_broad,4.527479324,3.366,-0.1781923763,1.306489385,0.03683028264,9.631229879e-09
E,3.372576177e+12,-0.01777777778,7.5,4.370000933,0.01241691276,ok,4.699960512,3.674,-0.3299595795,2.525433762,0.01232736118,9.978470212e-09
E,3.372576177e+12,-0.01384083045,8.5,4.384347461,0.003613397618,ok,4.867050559,3.962,-0.4827030979,3.833115456,0.00358147961,1.074408237e-08
E,3.372576177e+12,-0.01108033241,9.5,4.393692119,0.0009574585509,ok,5.02733838,4.23,-0.6336462606,5.201231184,0.0009477155201,1.155936246e-08
E,3.372576177e+12,-0.009070294785,10.5,4.399810845,0.0002412628471,ok,5.180005053,4.482,-0.7801942083,6.601559974,0.0002385285491,1.214142997e-08
E,3.372576177e+12,-0.008051644264,11.14442615,4.402693786,9.807907988e-05,ok,5.274236751,4.634,-0.8715429644,7.511334052,9.690134948e-05,1.240718682e-08
E,3.372576177e+12,-0.007561436673,11.5,4.404022117,5.960892223e-05,ok,5.324874223,4.714,-0.9208521055,8.013980459,5.887219918e-05,1.252742379e-08
E,3.372576177e+12,-0.0064,12.5,4.40709997,1.472346445e-05,ok,5.462185765,4.938,-1.055085795,9.421624546,1.452771236e-05,1.279118056e-08
E,3.372576177e+12,-0.005510364317,13.47131041,4.409314614,3.82708535e-06,ok,5.588539627,5.138,-1.179225013,10.77536272,3.773058124e-06,1.297665264e-08
E,3.372576177e+12,-0.005102040816,14,4.410316083,1.852315726e-06,ok,5.654676923,5.246,-1.244360841,11.5036065,1.825382112e-06,1.30609763e-08
E,3.372576177e+12,-0.00390625,16,4.413148534,1.273108483e-07,ok,5.888015836,5.626,-1.474867303,14.18884339,1.252777786e-07,1.329725663e-08
E,3.372576177e+12,-0.003086419753,18,4.415033048,9.997172069e-09,ok,6.097634907,5.962,-1.682601859,16.73821329,9.825520076e-09,1.345156164e-08
E,3.372576177e+12,-0.002992304036,18.28088181,4.415252125,7.078083938e-09,ok,6.125174589,6.01,-1.709922464,17.08427633,6.955403316e-09,1.34699949e-08
E,3.372576177e+12,-0.002770083102,19,4.415747959,2.966236687e-09,ok,6.194051773,6.118,-1.778303814,17.95478392,2.913787741e-09,1.350692624e-08


==> anc/results/C170/S1/C170_S1_lambdaSM_Nstar.csv <==
# C170 S1: SM quartic lambda_SM(mu) (sm_provider central, alpha_s 0.1180, M_h 125.13) in each box, width of the box model at lambda_SM (box couplings of m_t = 172.6), N* = ln2/Gamma
box,mu_GeV,m_t,lambda_SM,Gamma_direct,Gamma_interp_without_point,Nstar
D,3.372576177e+16,172.2,-0.00765557013,0.0001412776447,0.0001412369389,4906.276445
D,3.372576177e+16,172.6,-0.01027783854,0.001181538902,0.00118145116,586.6477858
D,3.372576177e+16,173,-0.01291560468,0.004558756612,0.004559238268,152.0474199
A,3.372576177e+15,172.2,-0.007156629717,6.733342347e-05,6.732534e-05,10294.25128
A,3.372576177e+15,172.6,-0.009774142179,0.0007147016112,0.0007146889169,969.8413572
A,3.372576177e+15,173,-0.01240948088,0.003166951299,0.003167377336,218.8689105
B,3.372576177e+14,172.2,-0.006268375536,1.75555225e-05,1.755693945e-05,39483.1416
B,3.372576177e+14,172.6,-0.008868580325,0.0002991705235,0.0002991733594,2316.89664
B,3.372576177e+14,173,-0.01148872914,0.001713914652,0.001713937846,404.4233941
C,3.372576177e+13,172.2,-0.004912717236,1.456321492e-06,1.456253499e-06,475957.5302
C,3.372576177e+13,172.6,-0.007480685095,6.589722088e-05,6.589924097e-05,10518.61021
C,3.372576177e+13,173,-0.01007042488,0.00061052442,0.0006106761495,1135.330804
E,3.372576177e+12,172.2,-0.002992304036,7.078083938e-09,7.078043705e-09,97928646.6
E,3.372576177e+12,172.6,-0.005510364317,3.82708535e-06,3.827479986e-06,181116.2065
E,3.372576177e+12,173,-0.008051644264,9.807907988e-05,9.807948439e-05,7067.227603


==> anc/results/C170/S1/C170_S1_lambda_c_N.csv <==
# C170 S1 static thresholds: Gamma(lambda_c) N = -ln P; status interpolated/extrapolated (extrap_dx in x)
box,mu_GeV,P,N,lambda_c,x_c,status,extrap_dx
D,3.372576177e+16,0.9,10,-0.01529303423,8.08636182,interpolated,0
D,3.372576177e+16,0.9,30,-0.01231422568,9.011486692,interpolated,0
D,3.372576177e+16,0.9,100,-0.01009866555,9.95102931,interpolated,0
D,3.372576177e+16,0.9,300,-0.008622367343,10.76928175,interpolated,0
D,3.372576177e+16,0.9,1000,-0.007382392308,11.63861869,interpolated,0
D,3.372576177e+16,0.9,10000,-0.00568886451,13.25828056,interpolated,0
D,3.372576177e+16,0.9,100000,-0.004538343874,14.84401212,interpolated,0
D,3.372576177e+16,0.9,1000000,-0.003712762116,16.41161945,interpolated,0
D,3.372576177e+16,0.5,10,-0.02620706395,6.177187953,interpolated,0
D,3.372576177e+16,0.5,30,-0.01847376961,7.357363923,interpolated,0
D,3.372576177e+16,0.5,100,-0.01400728041,8.449345878,interpolated,0
D,3.372576177e+16,0.5,300,-0.01145101882,9.344970523,interpolated,0
D,3.372576177e+16,0.5,1000,-0.009488186709,10.26616852,interpolated,0
D,3.372576177e+16,0.5,10000,-0.007018457127,11.9365597,interpolated,0
D,3.372576177e+16,0.5,100000,-0.005447792754,13.54845306,interpolated,0
D,3.372576177e+16,0.5,1000000,-0.004368291254,15.13018389,interpolated,0
D,3.372576177e+16,0.1,10,-0.04214629137,4.871024539,beyond_narrow,-1.128975461
D,3.372576177e+16,0.1,30,-0.02728075046,6.05441022,interpolated,0
D,3.372576177e+16,0.1,100,-0.01845694665,7.360716169,interpolated,0
D,3.372576177e+16,0.1,300,-0.01430031187,8.362328913,interpolated,0
D,3.372576177e+16,0.1,1000,-0.01144441338,9.34766698,interpolated,0
D,3.372576177e+16,0.1,10000,-0.008149782357,11.07712342,interpolated,0
D,3.372576177e+16,0.1,100000,-0.006186908751,12.71344196,interpolated,0
D,3.372576177e+16,0.1,1000000,-0.004884686048,14.30809029,interpolated,0
A,3.372576177e+15,0.9,10,-0.01570047146,7.980749017,interpolated,0
A,3.372576177e+15,0.9,30,-0.01264041845,8.894453612,interpolated,0
A,3.372576177e+15,0.9,100,-0.01035948031,9.824965076,interpolated,0
A,3.372576177e+15,0.9,300,-0.008838266528,10.63693372,interpolated,0
A,3.372576177e+15,0.9,1000,-0.007557687225,11.50285228,interpolated,0
A,3.372576177e+15,0.9,10000,-0.005807704378,13.12193098,interpolated,0
A,3.372576177e+15,0.9,100000,-0.004615365528,14.71963188,interpolated,0
A,3.372576177e+15,0.9,1000000,-0.003758242383,16.31201481,interpolated,0
A,3.372576177e+15,0.5,10,-0.02687908058,6.099479773,interpolated,0
A,3.372576177e+15,0.5,30,-0.01896193061,7.262041451,interpolated,0
A,3.372576177e+15,0.5,100,-0.01438033282,8.339029905,interpolated,0
A,3.372576177e+15,0.5,300,-0.0117514921,9.224726387,interpolated,0
A,3.372576177e+15,0.5,1000,-0.009730408555,10.13758392,interpolated,0
A,3.372576177e+15,0.5,10000,-0.007181580573,11.80021666,interpolated,0
A,3.372576177e+15,0.5,100000,-0.005558050888,13.41339582,interpolated,0
A,3.372576177e+15,0.5,1000000,-0.00443895047,15.00927969,interpolated,0
A,3.372576177e+15,0.1,10,-0.04374161752,4.781372514,beyond_narrow,-1.218627486
A,3.372576177e+15,0.1,30,-0.02795914284,5.980507972,beyond_narrow,-0.01949202836
A,3.372576177e+15,0.1,100,-0.01894470455,7.26534232,interpolated,0
A,3.372576177e+15,0.1,300,-0.0146813251,8.253105032,interpolated,0
A,3.372576177e+15,0.1,1000,-0.01174470461,9.227391577,interpolated,0
A,3.372576177e+15,0.1,10000,-0.008351162466,10.94275142,interpolated,0
A,3.372576177e+15,0.1,100000,-0.006322853267,12.57602663,interpolated,0
A,3.372576177e+15,0.1,1000000,-0.004974502127,14.17833357,interpolated,0
B,3.372576177e+14,0.9,10,-0.01614024063,7.8712734,interpolated,0
B,3.372576177e+14,0.9,30,-0.0129885991,8.774428592,interpolated,0
B,3.372576177e+14,0.9,100,-0.01063693138,9.695982459,interpolated,0
B,3.372576177e+14,0.9,300,-0.009065437811,10.50281241,interpolated,0
B,3.372576177e+14,0.9,1000,-0.007740841376,11.36595457,interpolated,0
B,3.372576177e+14,0.9,10000,-0.005927308228,12.98886623,interpolated,0
B,3.372576177e+14,0.9,100000,-0.004689136155,14.60338646,interpolated,0
B,3.372576177e+14,0.9,1000000,-0.003796968898,16.22861585,interpolated,0
B,3.372576177e+14,0.5,10,-0.0276081432,6.018404875,interpolated,0
B,3.372576177e+14,0.5,30,-0.01949225573,7.162571161,interpolated,0
B,3.372576177e+14,0.5,100,-0.01478131699,8.225142572,interpolated,0
B,3.372576177e+14,0.5,300,-0.01207320688,9.10099087,interpolated,0
B,3.372576177e+14,0.5,1000,-0.009987286908,10.00636261,interpolated,0
B,3.372576177e+14,0.5,10000,-0.007351520443,11.66303061,interpolated,0
B,3.372576177e+14,0.5,100000,-0.005668178801,13.28245121,interpolated,0
B,3.372576177e+14,0.5,1000000,-0.004505678416,14.89772332,interpolated,0
B,3.372576177e+14,0.1,10,-0.04437644207,4.7470495,beyond_narrow,-1.2529505
B,3.372576177e+14,0.1,30,-0.02863961476,5.909032982,beyond_narrow,-0.09096701784
B,3.372576177e+14,0.1,100,-0.01947455965,7.165824653,interpolated,0
B,3.372576177e+14,0.1,300,-0.01509135768,8.140214403,interpolated,0
B,3.372576177e+14,0.1,1000,-0.0120662009,9.103632636,interpolated,0
B,3.372576177e+14,0.1,10000,-0.008561836419,10.80728332,interpolated,0
B,3.372576177e+14,0.1,100000,-0.006461840473,12.44004307,interpolated,0
B,3.372576177e+14,0.1,1000000,-0.005062366865,14.05475219,interpolated,0
C,3.372576177e+13,0.9,10,-0.01661826703,7.757238306,interpolated,0
C,3.372576177e+13,0.9,30,-0.01336549587,8.649827807,interpolated,0
C,3.372576177e+13,0.9,100,-0.01093300972,9.563792236,interpolated,0
C,3.372576177e+13,0.9,300,-0.00930560505,10.36639354,interpolated,0
C,3.372576177e+13,0.9,1000,-0.007931429851,11.22856497,interpolated,0
C,3.372576177e+13,0.9,10000,-0.006046760878,12.85992994,interpolated,0
C,3.372576177e+13,0.9,100000,-0.004756874072,14.49903749,interpolated,0
C,3.372576177e+13,0.9,1000000,-0.003825273055,16.16846457,interpolated,0
C,3.372576177e+13,0.5,10,-0.02841153676,5.932703411,interpolated,0
C,3.372576177e+13,0.5,30,-0.02007128334,7.058500164,interpolated,0
C,3.372576177e+13,0.5,100,-0.01521679206,8.106594449,interpolated,0
C,3.372576177e+13,0.5,300,-0.01241912563,8.97334757,interpolated,0
C,3.372576177e+13,0.5,1000,-0.01026081332,9.872090021,interpolated,0
C,3.372576177e+13,0.5,10000,-0.007527333515,11.52602137,interpolated,0
C,3.372576177e+13,0.5,100000,-0.005777105437,13.15663581,interpolated,0
C,3.372576177e+13,0.5,1000000,-0.004565499351,14.79980037,interpolated,0
C,3.372576177e+13,0.1,10,-0.04697332709,4.613965459,beyond_narrow,-1.136034541
C,3.372576177e+13,0.1,30,-0.02956397539,5.815922142,interpolated,0
C,3.372576177e+13,0.1,100,-0.02005306704,7.061705424,interpolated,0
C,3.372576177e+13,0.1,300,-0.01553641355,8.022775019,interpolated,0
C,3.372576177e+13,0.1,1000,-0.01241187704,8.975967424,interpolated,0
C,3.372576177e+13,0.1,10000,-0.008783395184,10.67010734,interpolated,0
C,3.372576177e+13,0.1,100000,-0.006602747751,12.30658759,interpolated,0
C,3.372576177e+13,0.1,1000000,-0.0051460403,13.94002037,interpolated,0
E,3.372576177e+12,0.9,10,-0.01713595525,7.639164116,interpolated,0
E,3.372576177e+12,0.9,30,-0.01376929204,8.522052286,interpolated,0
E,3.372576177e+12,0.9,100,-0.01124658759,9.429520632,interpolated,0
E,3.372576177e+12,0.9,300,-0.009555790548,10.22978931,interpolated,0
E,3.372576177e+12,0.9,1000,-0.00812608496,11.09326329,interpolated,0
E,3.372576177e+12,0.9,10000,-0.006160888538,12.74026097,interpolated,0
E,3.372576177e+12,0.9,100000,-0.004812838061,14.41449313,interpolated,0
E,3.372576177e+12,0.9,1000000,-0.003836415091,16.1449686,interpolated,0
E,3.372576177e+12,0.5,10,-0.02929468751,5.842592074,interpolated,0
E,3.372576177e+12,0.5,30,-0.02070403355,6.949803391,interpolated,0
E,3.372576177e+12,0.5,100,-0.01568626044,7.984363292,interpolated,0
E,3.372576177e+12,0.5,300,-0.01278841211,8.8428384,interpolated,0
E,3.372576177e+12,0.5,1000,-0.01054817741,9.736688749,interpolated,0
E,3.372576177e+12,0.5,10000,-0.007705078488,11.3923014,interpolated,0
E,3.372576177e+12,0.5,100000,-0.005879356838,13.04172655,interpolated,0
E,3.372576177e+12,0.5,1000000,-0.004612459022,14.72426888,interpolated,0
E,3.372576177e+12,0.1,10,-0.04784356467,4.57181065,beyond_narrow,-1.17818935
E,3.372576177e+12,0.1,30,-0.03046300774,5.729458916,beyond_narrow,-0.02054108418
E,3.372576177e+12,0.1,100,-0.02068524033,6.952959737,interpolated,0
E,3.372576177e+12,0.1,300,-0.0160170904,7.901475297,interpolated,0
E,3.372576177e+12,0.1,1000,-0.01278089678,8.845437868,interpolated,0
E,3.372576177e+12,0.1,10000,-0.009012655188,10.53352237,interpolated,0
E,3.372576177e+12,0.1,100000,-0.006741070466,12.17967126,interpolated,0
E,3.372576177e+12,0.1,1000000,-0.005219951476,13.84097764,interpolated,0


==> anc/results/C170/S1/C170_S1_summary.json <==
{
 "definition": {
  "P": "survival probability exp(-Gamma N); Gamma = full width in units 1/L; N = T/L (static box held for T)",
  "lambda_c": "lambda at mu = 1/L with Gamma(lambda_c) N = -ln P at fixed (g2, gY, y_t, g3) of the box",
  "interpolation": "cubic spline of ln Gamma against x = |lambda|^(-1/2) through the narrow-resonance points (status ok / ok_broad); outside the computed range: linear extrapolation in x from the last three points (flag 'extrapolated', extrap_dx = distance in x)",
  "status": "see c170_core.classify"
 },
 "boxes": {
  "D": {
   "mu_GeV": 3.3725761772853184e+16,
   "mu_over_mu_b": 10.0,
   "couplings": {
    "g2": 0.521167002954339,
    "gY": 0.451740757746301,
    "yt": 0.4132856880670855,
    "lam": -0.0102778385424316,
    "g3": 0.5205455081540383
   },
   "n_points": 18,
   "n_good": 16,
   "table": [
    {
     "lam": -0.03305785124,
     "x": 5.4999999999725,
     "eps": 4.236007771068714,
     "Gamma": 0.11841823725118217,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.213953059185165,
     "r_top": 2.9739999999999998,
     "U_well": 3.668968038808643,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": 0.02205471188354835,
     "S_wkb": 0.0,
     "eps_1D": 4.231615446945134,
     "Gamma_1D": 0.11803529901616386,
     "box_dE": 1.3574528504723235e-08,
     "box_rel_gamma": 1.0854601462106928e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 39.041717290878296
    },
    {
     "lam": -0.030245746692,
     "x": 5.749999999987781,
     "eps": 4.241835301277906,
     "Gamma": 0.097904518377573,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.253751812096864,
     "r_top": 3.058,
     "U_well": 3.6674334657118317,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -0.01191651081895806,
     "S_wkb": 0.0853775626556778,
     "eps_1D": 4.23749146482258,
     "Gamma_1D": 0.0975315879508278,
     "box_dE": 1.3562803977397272e-08,
     "box_rel_gamma": 1.2855102737852064e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 32.04235553741455
    },
    {
     "lam": -0.027777777778,
     "x": 5.999999999976,
     "eps": 4.2478053479984075,
     "Gamma": 0.08023975451937915,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.293471754197064,
     "r_top": 3.138,
     "U_well": 3.6666192987277806,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.045666406198656695,
     "S_wkb": 0.33354986036437756,
     "eps_1D": 4.243503363739521,
     "Gamma_1D": 0.07988770858915781,
     "box_dE": 1.3369483851852082e-08,
     "box_rel_gamma": 1.514599767826752e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 39.102121353149414
    },
    {
     "lam": -0.023668639053,
     "x": 6.500000000034937,
     "eps": 4.259765417954505,
     "Gamma": 0.05243352317358015,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.373081023773388,
     "r_top": 3.298,
     "U_well": 3.664613743365246,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.11331560581888311,
     "S_wkb": 0.8501447457309519,
     "eps_1D": 4.2555262300267955,
     "Gamma_1D": 0.05214212126945213,
     "box_dE": 1.2676343653042413e-08,
     "box_rel_gamma": 2.014157010066242e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 33.38752865791321
    },
    {
     "lam": -0.017777777778,
     "x": 7.4999999999531255,
     "eps": 4.281176094525827,
     "Gamma": 0.01993887084975785,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.5306767809379345,
     "r_top": 3.606,
     "U_well": 3.661993852110154,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.24950068641210787,
     "S_wkb": 1.9608737794448077,
     "eps_1D": 4.276997429673854,
     "Gamma_1D": 0.019782205972776724,
     "box_dE": 1.1819514345157295e-08,
     "box_rel_gamma": 2.79453364226967e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 34.75168013572693
    },
    {
     "lam": -0.01384083045,
     "x": 8.499999999946874,
     "eps": 4.297224050514723,
     "Gamma": 0.0065293003226794015,
     "status": "ok",
     "flags": [],
     "U_top": 4.6847918994818,
     "r_top": 3.8939999999999997,
     "U_well": 3.6602911116102925,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -0.38756784896707686,
     "S_wkb": 3.1688241685912044,
     "eps_1D": 4.293055018105845,
     "Gamma_1D": 0.006464463402680162,
     "box_dE": 1.2807900103168845e-08,
     "box_rel_gamma": 2.729411099355872e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.861003398895264
    },
    {
     "lam": -0.012915604679526,
     "x": 8.79918863614298,
     "eps": 4.300970452487156,
     "Gamma": 0.004558756611519266,
     "status": "ok",
     "flags": [],
     "U_top": 4.730006946672289,
     "r_top": 3.9779999999999998,
     "U_well": 3.6596751941550982,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -0.4290364941851337,
     "S_wkb": 3.547155815635663,
     "eps_1D": 4.296800815891915,
     "Gamma_1D": 0.00451096199051017,
     "box_dE": 1.3241860091812858e-08,
     "box_rel_gamma": 2.5270588555059703e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.22371196746826
    },
    {
     "lam": -0.01108033241,
     "x": 9.499999999988125,
     "eps": 4.308134703067096,
     "Gamma": 0.0018953163494708444,
     "status": "ok",
     "flags": [],
     "U_top": 4.834122609170924,
     "r_top": 4.17,
     "U_well": 3.6589309955621063,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -0.5259879061038282,
     "S_wkb": 4.458054829715778,
     "eps_1D": 4.303961053064037,
     "Gamma_1D": 0.0018731796899224577,
     "box_dE": 1.4165618910303431e-08,
     "box_rel_gamma": 1.83898697381224e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.700644731521606
    },
    {
     "lam": -0.0102778385424316,
     "x": 9.8639100794795,
     "eps": 4.31110737851876,
     "Gamma": 0.0011815389017911645,
     "status": "ok",
     "flags": [],
     "U_top": 4.887168092900223,
     "r_top": 4.266,
     "U_well": 3.658625460889513,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -0.5760607143814624,
     "S_wkb": 4.943261040937328,
     "eps_1D": 4.306931702138417,
     "Gamma_1D": 0.0011670689307780359,
     "box_dE": 1.4559172015668515e-08,
     "box_rel_gamma": 1.4233958123277546e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.37237024307251
    },
    {
     "lam": -0.009070294785,
     "x": 10.499999999757188,
     "eps": 4.315382628923477,
     "Gamma": 0.0005061438303262932,
     "status": "ok",
     "flags": [],
     "U_top": 4.978136185456723,
     "r_top": 4.426,
     "U_well": 3.658056108717453,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -0.6627535565332456,
     "S_wkb": 5.807269346721515,
     "eps_1D": 4.311204263821837,
     "Gamma_1D": 0.0004994752996374726,
     "box_dE": 1.5094909562492373e-08,
     "box_rel_gamma": 7.167410798203377e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.440762042999268
    },
    {
     "lam": -0.007655570129839,
     "x": 11.429078887328005,
     "eps": 4.3200464876804405,
     "Gamma": 0.0001412776447408846,
     "status": "ok",
     "flags": [],
     "U_top": 5.106921997653007,
     "r_top": 4.654,
     "U_well": 3.6572720094098456,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.7868755099725666,
     "S_wkb": 7.100523109046666,
     "eps_1D": 4.315865867359424,
     "Gamma_1D": 0.00013924147982672858,
     "box_dE": 1.5637609436731695e-08,
     "box_rel_gamma": -6.6974330525937376e-09,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.643580436706543
    },
    {
     "lam": -0.007561436673,
     "x": 11.499999999975563,
     "eps": 4.320303312791041,
     "Gamma": 0.00012793971763347848,
     "status": "ok",
     "flags": [],
     "U_top": 5.116617865321238,
     "r_top": 4.6739999999999995,
     "U_well": 3.657363247340672,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -0.7963145525301973,
     "S_wkb": 7.200579747475389,
     "eps_1D": 4.316122673135247,
     "Gamma_1D": 0.00012608465684306976,
     "box_dE": 1.5673351521268834e-08,
     "box_rel_gamma": -1.0976372144533286e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.821114778518677
    },
    {
     "lam": -0.0064,
     "x": 12.5,
     "eps": 4.323874353634652,
     "Gamma": 3.1217502551438475e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.249591373160077,
     "r_top": 4.906,
     "U_well": 3.6570414229156585,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -0.9257170195254245,
     "S_wkb": 8.622532175750072,
     "eps_1D": 4.319692953281264,
     "Gamma_1D": 3.072662047321863e-05,
     "box_dE": 1.6055746081327955e-08,
     "box_rel_gamma": -4.494504779462005e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.422178983688354
    },
    {
     "lam": -0.00548696845,
     "x": 13.499999999915625,
     "eps": 4.326521807958736,
     "Gamma": 7.434167895040084e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.377624473104662,
     "r_top": 5.138,
     "U_well": 3.6562973936049272,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -1.051102665145926,
     "S_wkb": 10.065389611259913,
     "eps_1D": 4.322340671143389,
     "Gamma_1D": 7.308732658628332e-06,
     "box_dE": 1.633198287775191e-08,
     "box_rel_gamma": -3.597027764534744e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.03306794166565
    },
    {
     "lam": -0.004756242568,
     "x": 14.5000000005655,
     "eps": 4.3285205654486205,
     "Gamma": 1.7409701350829566e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.500964068728293,
     "r_top": 5.358,
     "U_well": 3.656085420789008,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -1.1724435032796725,
     "S_wkb": 11.523672836269888,
     "eps_1D": 4.32434001813769,
     "Gamma_1D": 1.7097229625861207e-06,
     "box_dE": 1.6538731273386002e-08,
     "box_rel_gamma": 4.36119340641028e-09,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.833477020263672
    },
    {
     "lam": -0.00390625,
     "x": 16.0,
     "eps": 4.330811966511291,
     "Gamma": 1.9323609772867053e-07,
     "status": "ok",
     "flags": [],
     "U_top": 5.677955762482706,
     "r_top": 5.678,
     "U_well": 3.6555925338629307,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -1.347143795971415,
     "S_wkb": 13.728719999321667,
     "eps_1D": 4.326632184701212,
     "Gamma_1D": 1.8947488094703054e-07,
     "box_dE": 1.677222449814254e-08,
     "box_rel_gamma": 8.494173187045817e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 20.419867515563965
    },
    {
     "lam": -0.003460207612,
     "x": 17.000000001122,
     "eps": 4.3319817196482555,
     "Gamma": 4.41860793397229e-08,
     "status": "ok",
     "flags": [],
     "U_top": 5.791030535839894,
     "r_top": 5.882,
     "U_well": 3.655426060324641,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -1.4590488161916388,
     "S_wkb": 15.207019440462167,
     "eps_1D": 4.327802924186693,
     "Gamma_1D": 4.328407943255755e-08,
     "box_dE": 1.6886756881717844e-08,
     "box_rel_gamma": 9.971414094422926e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 15.808665752410889
    },
    {
     "lam": -0.003086419753,
     "x": 18.000000000252,
     "eps": 4.332951866650242,
     "Gamma": 1.0041689700620399e-08,
     "status": "ok",
     "flags": [],
     "U_top": 5.900535844365997,
     "r_top": 6.082,
     "U_well": 3.6552741695417623,
     "r_well": 1.1380000000000001,
     "eps_minus_Utop": -1.5675839777157554,
     "S_wkb": 16.690796831093472,
     "eps_1D": 4.328773685864064,
     "Gamma_1D": 9.827570596444052e-09,
     "box_dE": 1.6983797479497328e-08,
     "box_rel_gamma": 1.9581046273309255e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.552071809768677
    }
   ],
   "duplicate_start_point": [
    {
     "lam": -0.0102778385424316,
     "rel_gamma": 0.0,
     "d_eps": 0.0
    }
   ],
   "narrow_range": {
    "x": [
     5.999999999976,
     18.000000000252
    ],
    "lam": [
     -0.027777777778000005,
     -0.0030864197529999996
    ]
   },
   "cease": {
    "last_narrow": {
     "lam": -0.027777777778000005,
     "x": 5.999999999976
    },
    "first_not_narrow": {
     "lam": -0.030245746692,
     "x": 5.749999999987781,
     "status": "above_top",
     "eps_minus_Utop": -0.01191651081895806,
     "Gamma": 0.097904518377573
    }
   },
   "thresholds": {
    "P=0.9": {
     "10": {
      "x_c": 8.086361820253083,
      "lam_c": -0.015293034228338555,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 9.011486691671717,
      "lam_c": -0.012314225683529694,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 9.951029309886684,
      "lam_c": -0.010098665545219022,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 10.769281750947938,
      "lam_c": -0.00862236734253844,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 11.638618689236237,
      "lam_c": -0.007382392308141023,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 13.258280555665113,
      "lam_c": -0.005688864509836722,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 14.84401211701919,
      "lam_c": -0.004538343873838417,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 16.41161944846137,
      "lam_c": -0.0037127621155489295,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.5": {
     "10": {
      "x_c": 6.17718795311761,
      "lam_c": -0.026207063946012816,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 7.357363922631504,
      "lam_c": -0.018473769612425903,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 8.449345878109837,
      "lam_c": -0.014007280413547667,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 9.344970522825946,
      "lam_c": -0.01145101881855812,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 10.266168519025237,
      "lam_c": -0.009488186708661365,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 11.936559695886944,
      "lam_c": -0.007018457127223219,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 13.54845306423528,
      "lam_c": -0.0054477927539606915,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 15.13018389174576,
      "lam_c": -0.00436829125422822,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.1": {
     "10": {
      "x_c": 4.87102453856237,
      "lam_c": -0.042146291365332905,
      "status": "beyond_narrow",
      "extrap_dx": -1.1289754614136296
     },
     "30": {
      "x_c": 6.054410219527797,
      "lam_c": -0.027280750462332033,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 7.360716169488421,
      "lam_c": -0.01845694664770367,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 8.362328913205424,
      "lam_c": -0.014300311869886851,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 9.347666980382005,
      "lam_c": -0.011444413377260881,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 11.077123418830796,
      "lam_c": -0.008149782357018385,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 12.713441956522594,
      "lam_c": -0.006186908751234032,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 14.308090292967014,
      "lam_c": -0.004884686048244968,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    }
   },
   "fits": {
    "all": {
     "two_param": {
      "a": 6.293724101224452,
      "b": 1.3502247945820924,
      "rms": 0.3066614344182299,
      "n": 16,
      "x_range": [
       5.999999999976,
       18.000000000252
      ]
     },
     "three_param": {
      "a": 2.046267361395145,
      "b": 0.3574098933265343,
      "p": 0.7011976188528869,
      "p_err": 0.016888075276413648,
      "rms": 0.08598788692453072
     }
    },
    "window_lam_m0p018_m0p007": {
     "two_param": {
      "a": 5.801258885512891,
      "b": 1.2781449204143676,
      "rms": 0.07003254802245104,
      "n": 8,
      "x_range": [
       7.4999999999531255,
       11.499999999975563
      ]
     },
     "three_param": {
      "a": 1.0868415210186726,
      "b": 0.18423240297842045,
      "p": 0.818822027835418,
      "p_err": 0.01640484268839079,
      "rms": 0.007866472168574853
     }
    }
   },
   "lam_SM": {
    "172.2": {
     "lam_SM": -0.007655570129838832,
     "x": 11.42907888732813,
     "Gamma_direct": 0.0001412776447408846,
     "eps_direct": 4.3200464876804405,
     "Gamma_interp_without_point": 0.00014123693888433214,
     "Nstar_ln2_over_Gamma": 4906.276444735733,
     "N_P0.9": 745.7691968964132
    },
    "172.6": {
     "lam_SM": -0.0102778385424316,
     "x": 9.8639100794795,
     "Gamma_direct": 0.0011815389017911645,
     "eps_direct": 4.31110737851876,
     "Gamma_interp_without_point": 0.0011814511604646026,
     "Nstar_ln2_over_Gamma": 586.647785789501,
     "N_P0.9": 89.17227820269316
    },
    "173.0": {
     "lam_SM": -0.01291560467952625,
     "x": 8.799188636142894,
     "Gamma_direct": 0.004558756611519266,
     "eps_direct": 4.300970452487156,
     "Gamma_interp_without_point": 0.0045592382684064075,
     "Nstar_ln2_over_Gamma": 152.0474198619138,
     "N_P0.9": 23.111678169349226
    }
   },
   "max_box_rel_gamma": 2.79453364226967e-07,
   "max_abs_ln_ratio_2D_1D": 0.021553635128888343
  },
  "A": {
   "mu_GeV": 3372576177285318.5,
   "mu_over_mu_b": 1.0,
   "couplings": {
    "g2": 0.5277592747786892,
    "gY": 0.44276974592467144,
    "yt": 0.4278266952812331,
    "lam": -0.009774142178602658,
    "g3": 0.5356535187790514
   },
   "n_points": 36,
   "n_good": 33,
   "table": [
    {
     "lam": -0.04,
     "x": 5.0,
     "eps": 4.243092957338076,
     "Gamma": 0.16245507572825235,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.161982463788077,
     "r_top": 2.818,
     "U_well": 3.683929200686605,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": 0.08111049354999889,
     "S_wkb": 0.0,
     "eps_1D": 4.238681261219916,
     "Gamma_1D": 0.16210896067083927,
     "box_dE": 5.099534428528305e-08,
     "box_rel_gamma": 9.488043928307377e-08,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 35.97908020019531
    },
    {
     "lam": -0.03305785124,
     "x": 5.4999999999725,
     "eps": 4.25408377097213,
     "Gamma": 0.11256474471028727,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.242739658483168,
     "r_top": 2.9859999999999998,
     "U_well": 3.6805294691606596,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": 0.011344112488962388,
     "S_wkb": 0.0,
     "eps_1D": 4.24978535405481,
     "Gamma_1D": 0.11220025481310089,
     "box_dE": 5.2135537974834945e-08,
     "box_rel_gamma": 1.204141226729405e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 35.5246524810791
    },
    {
     "lam": -0.030245746692,
     "x": 5.749999999987781,
     "eps": 4.260104288595948,
     "Gamma": 0.09253941057175123,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.283485554723059,
     "r_top": 3.07,
     "U_well": 3.6793439913047488,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.02338126612711111,
     "S_wkb": 0.1676363384909361,
     "eps_1D": 4.255852138998712,
     "Gamma_1D": 0.09218769110475276,
     "box_dE": 5.2404069059079174e-08,
     "box_rel_gamma": 1.3937881115921869e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 38.265982151031494
    },
    {
     "lam": -0.027777777778,
     "x": 5.999999999976,
     "eps": 4.2662158225988,
     "Gamma": 0.07539434899235062,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.32418908188355,
     "r_top": 3.154,
     "U_well": 3.6783019650902764,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.05797325928475061,
     "S_wkb": 0.4216914806056157,
     "eps_1D": 4.262002664001186,
     "Gamma_1D": 0.0750648243161719,
     "box_dE": 5.25136921919372e-08,
     "box_rel_gamma": 1.6188793816596103e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 35.54804039001465
    },
    {
     "lam": -0.023668639053,
     "x": 6.500000000034937,
     "eps": 4.278307978452877,
     "Gamma": 0.04864112640253643,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.405454303434952,
     "r_top": 3.314,
     "U_well": 3.6762627856661285,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.1271463249820748,
     "S_wkb": 0.9504896043417947,
     "eps_1D": 4.274153693504515,
     "Gamma_1D": 0.048372991650291845,
     "box_dE": 5.247208890386518e-08,
     "box_rel_gamma": 2.1367290314877607e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 36.42195916175842
    },
    {
     "lam": -0.020408163265,
     "x": 7.0000000000525,
     "eps": 4.289605132975988,
     "Gamma": 0.03016137185279181,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.4864030623276765,
     "r_top": 3.4699999999999998,
     "U_well": 3.674894012762169,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.19679792935168816,
     "S_wkb": 1.5051902862083644,
     "eps_1D": 4.285486588095204,
     "Gamma_1D": 0.029960989358634987,
     "box_dE": 5.246815551632444e-08,
     "box_rel_gamma": 2.660785165531365e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 28.732879638671875
    },
    {
     "lam": -0.019024970273,
     "x": 7.250000000092211,
     "eps": 4.294805443271427,
     "Gamma": 0.023395259673069272,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.526569818381159,
     "r_top": 3.546,
     "U_well": 3.6741040462697168,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.2317643751097318,
     "S_wkb": 1.792790106033912,
     "eps_1D": 4.290697550667541,
     "Gamma_1D": 0.02322687116908123,
     "box_dE": 5.2580096788784387e-08,
     "box_rel_gamma": 2.890615775630323e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 30.386348962783813
    },
    {
     "lam": -0.017777777778,
     "x": 7.4999999999531255,
     "eps": 4.299646356045232,
     "Gamma": 0.017967948945599787,
     "status": "ok",
     "flags": [],
     "U_top": 4.566566738081842,
     "r_top": 3.622,
     "U_well": 3.6736123467505117,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.26692038203661017,
     "S_wkb": 2.0865603578535303,
     "eps_1D": 4.295545932770775,
     "Gamma_1D": 0.01782894915159902,
     "box_dE": 5.2782432709292626e-08,
     "box_rel_gamma": 3.0805857620386234e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.170727491378784
    },
    {
     "lam": -0.016649323621,
     "x": 7.750000000053039,
     "eps": 4.304117070701327,
     "Gamma": 0.013669640104351352,
     "status": "ok",
     "flags": [],
     "U_top": 4.60629867531722,
     "r_top": 3.698,
     "U_well": 3.6732547577702563,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.3021816046158925,
     "S_wkb": 2.386677706956458,
     "eps_1D": 4.300021212718966,
     "Gamma_1D": 0.013556761675841545,
     "box_dE": 5.306543542901747e-08,
     "box_rel_gamma": 3.2211317546604334e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.360916137695312
    },
    {
     "lam": -0.015625,
     "x": 8.0,
     "eps": 4.308222974395944,
     "Gamma": 0.010306146863628424,
     "status": "ok",
     "flags": [],
     "U_top": 4.64574039662282,
     "r_top": 3.77,
     "U_well": 3.672698434099405,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.33751742222687575,
     "S_wkb": 2.6922933502268984,
     "eps_1D": 4.304129885924612,
     "Gamma_1D": 0.010215876899937724,
     "box_dE": 5.3408716336604945e-08,
     "box_rel_gamma": 3.304422506733573e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.90201687812805
    },
    {
     "lam": -0.014692378329,
     "x": 8.249999999927555,
     "eps": 4.311972883158759,
     "Gamma": 0.007703475811741158,
     "status": "ok",
     "flags": [],
     "U_top": 4.684874114781749,
     "r_top": 3.842,
     "U_well": 3.6721788796086217,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.3729012316229898,
     "S_wkb": 3.003151873104005,
     "eps_1D": 4.307880218892384,
     "Gamma_1D": 0.007632260327707423,
     "box_dE": 5.3797017976065596e-08,
     "box_rel_gamma": 3.326790662949719e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.337178230285645
    },
    {
     "lam": -0.01384083045,
     "x": 8.499999999946874,
     "eps": 4.315351867638898,
     "Gamma": 0.005713069486839066,
     "status": "ok",
     "flags": [],
     "U_top": 4.7237717022392225,
     "r_top": 3.9139999999999997,
     "U_well": 3.6719075976549145,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.40841983460032427,
     "S_wkb": 3.3200775801389613,
     "eps_1D": 4.311259404151255,
     "Gamma_1D": 0.005657631472173937,
     "box_dE": 5.420329876778283e-08,
     "box_rel_gamma": 3.2880755096442726e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.803011178970337
    },
    {
     "lam": -0.01306122449,
     "x": 8.74999999993164,
     "eps": 4.318412726531354,
     "Gamma": 0.004206112257345396,
     "status": "ok",
     "flags": [],
     "U_top": 4.762307739430364,
     "r_top": 3.9819999999999998,
     "U_well": 3.671385083338313,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.44389501289901023,
     "S_wkb": 3.641485067130005,
     "eps_1D": 4.3143192648560715,
     "Gamma_1D": 0.004163436141333978,
     "box_dE": 5.460727290779767e-08,
     "box_rel_gamma": 3.191536566138353e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.896524906158447
    },
    {
     "lam": -0.012409480879755,
     "x": 8.976833971439284,
     "eps": 4.320924002940696,
     "Gamma": 0.003166951299106991,
     "status": "ok",
     "flags": [],
     "U_top": 4.796995561439758,
     "r_top": 4.046,
     "U_well": 3.6711317252607465,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.47607155849906135,
     "S_wkb": 3.9369008407697206,
     "eps_1D": 4.3168294367584545,
     "Gamma_1D": 0.003133611020356609,
     "box_dE": 5.496450436748609e-08,
     "box_rel_gamma": 3.059773154845402e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.999674081802368
    },
    {
     "lam": -0.012345679012,
     "x": 9.000000000126,
     "eps": 4.32117732572726,
     "Gamma": 0.003076083369868778,
     "status": "ok",
     "flags": [],
     "U_top": 4.800544642246254,
     "r_top": 4.05,
     "U_well": 3.6712721219176396,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.479367316518994,
     "S_wkb": 3.9672676550055845,
     "eps_1D": 4.317082617100717,
     "Gamma_1D": 0.003043577477861938,
     "box_dE": 5.500127180507899e-08,
     "box_rel_gamma": 3.0441893006383225e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.38795280456543
    },
    {
     "lam": -0.011687363039,
     "x": 9.249999999886976,
     "eps": 4.3236614441174925,
     "Gamma": 0.002236552807079396,
     "status": "ok",
     "flags": [],
     "U_top": 4.838382305362216,
     "r_top": 4.117999999999999,
     "U_well": 3.670893427843075,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.5147208612447232,
     "S_wkb": 4.296843744152778,
     "eps_1D": 4.3195655975624145,
     "Gamma_1D": 0.002212017654513435,
     "box_dE": 5.536133893258175e-08,
     "box_rel_gamma": 2.8533849949496926e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.718876123428345
    },
    {
     "lam": -0.01108033241,
     "x": 9.499999999988125,
     "eps": 4.325898955183362,
     "Gamma": 0.001617147314456957,
     "status": "ok",
     "flags": [],
     "U_top": 4.875931720128392,
     "r_top": 4.186,
     "U_well": 3.670627334535161,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.5500327649450298,
     "S_wkb": 4.631079568034913,
     "eps_1D": 4.321801975716751,
     "Gamma_1D": 0.0015987859446629157,
     "box_dE": 5.569534681450286e-08,
     "box_rel_gamma": 2.629132569431647e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.729159593582153
    },
    {
     "lam": -0.010519395135,
     "x": 9.74999999989793,
     "eps": 4.327929401735124,
     "Gamma": 0.001163800553582629,
     "status": "ok",
     "flags": [],
     "U_top": 4.913068072745166,
     "r_top": 4.25,
     "U_well": 3.6705817134822443,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.5851386710100419,
     "S_wkb": 4.96845484240427,
     "eps_1D": 4.323830858287147,
     "Gamma_1D": 0.001150149617602341,
     "box_dE": 5.5998825959056864e-08,
     "box_rel_gamma": 2.380708523652686e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.691814184188843
    },
    {
     "lam": -0.01,
     "x": 10.0,
     "eps": 4.329737296274789,
     "Gamma": 0.0008340578772097538,
     "status": "ok",
     "flags": [],
     "U_top": 4.949860232282134,
     "r_top": 4.314,
     "U_well": 3.670113547186197,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.6201229360073448,
     "S_wkb": 5.308704314711622,
     "eps_1D": 4.325638086912581,
     "Gamma_1D": 0.0008239782433216076,
     "box_dE": 5.6263381559050544e-08,
     "box_rel_gamma": 2.1179456055619994e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.935226440429688
    },
    {
     "lam": -0.009774142178602658,
     "x": 10.114878582225087,
     "eps": 4.33051493968251,
     "Gamma": 0.0007147016111788081,
     "status": "ok",
     "flags": [],
     "U_top": 4.966576432328328,
     "r_top": 4.346,
     "U_well": 3.669948719904224,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.6360614926458181,
     "S_wkb": 5.466040456993655,
     "eps_1D": 4.326414981765902,
     "Gamma_1D": 0.0007059483558120994,
     "box_dE": 5.6380867763203196e-08,
     "box_rel_gamma": 1.995293390510966e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.128963708877563
    },
    {
     "lam": -0.009518143962,
     "x": 10.249999999960922,
     "eps": 4.331375393521336,
     "Gamma": 0.0005953801780954116,
     "status": "ok",
     "flags": [],
     "U_top": 4.986199673556306,
     "r_top": 4.378,
     "U_well": 3.669679843918039,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.65482428003497,
     "S_wkb": 5.652145756871219,
     "eps_1D": 4.327275096844959,
     "Gamma_1D": 0.0005879789872026492,
     "box_dE": 5.6509487077629054e-08,
     "box_rel_gamma": 1.850659820945566e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.17422914505005
    },
    {
     "lam": -0.009070294785,
     "x": 10.499999999757188,
     "eps": 4.332880287940408,
     "Gamma": 0.00042366489315289585,
     "status": "ok",
     "flags": [],
     "U_top": 5.022307829103435,
     "r_top": 4.442,
     "U_well": 3.669734414373735,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.6894275411630275,
     "S_wkb": 5.998067831093639,
     "eps_1D": 4.328779195467073,
     "Gamma_1D": 0.0004182560194715239,
     "box_dE": 5.672359934101674e-08,
     "box_rel_gamma": 1.586833868749693e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.994605779647827
    },
    {
     "lam": -0.008653326122,
     "x": 10.750000000141766,
     "eps": 4.334242296744708,
     "Gamma": 0.00030060377470257795,
     "status": "ok",
     "flags": [],
     "U_top": 5.057949905437605,
     "r_top": 4.506,
     "U_well": 3.669517171303597,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.7237076086928971,
     "S_wkb": 6.346060102354395,
     "eps_1D": 4.330140918286303,
     "Gamma_1D": 0.00029666882237647035,
     "box_dE": 5.6916347163751294e-08,
     "box_rel_gamma": 1.332866133019195e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.090903282165527
    },
    {
     "lam": -0.00826446281,
     "x": 10.999999999945,
     "eps": 4.335480861401219,
     "Gamma": 0.00021267276207125748,
     "status": "ok",
     "flags": [],
     "U_top": 5.093196935816582,
     "r_top": 4.566,
     "U_well": 3.669394038719209,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.757716074415363,
     "S_wkb": 6.696532632430804,
     "eps_1D": 4.331378802778548,
     "Gamma_1D": 0.0002098211809653031,
     "box_dE": 5.709001301678043e-08,
     "box_rel_gamma": 1.0951346918197657e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.90901827812195
    },
    {
     "lam": -0.007901234568,
     "x": 11.249999999929688,
     "eps": 4.336619266810458,
     "Gamma": 0.00015014982368267312,
     "status": "ok",
     "flags": [],
     "U_top": 5.128125857979758,
     "r_top": 4.6259999999999994,
     "U_well": 3.66923819629173,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.7915065911693002,
     "S_wkb": 7.048499725030828,
     "eps_1D": 4.332516456291431,
     "Gamma_1D": 0.0001480895161318405,
     "box_dE": 5.724525957905604e-08,
     "box_rel_gamma": 8.77963610701471e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.659475564956665
    },
    {
     "lam": -0.007561436673,
     "x": 11.499999999975563,
     "eps": 4.337638802096928,
     "Gamma": 0.00010578361161341283,
     "status": "ok",
     "flags": [],
     "U_top": 5.16265493060165,
     "r_top": 4.686,
     "U_well": 3.6690144315348947,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.8250161285047222,
     "S_wkb": 7.402414884891249,
     "eps_1D": 4.33353567511116,
     "Gamma_1D": 0.00010429999096102844,
     "box_dE": 5.7384941357000384e-08,
     "box_rel_gamma": 6.829801879604247e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.39591908454895
    },
    {
     "lam": -0.007243096424,
     "x": 11.749999999773813,
     "eps": 4.338594584863995,
     "Gamma": 7.439982658894939e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.196856162913915,
     "r_top": 4.7459999999999996,
     "U_well": 3.6689374641489176,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.8582615780499196,
     "S_wkb": 7.757313986542676,
     "eps_1D": 4.334491706320457,
     "Gamma_1D": 7.333444741595486e-05,
     "box_dE": 5.7511718974578846e-08,
     "box_rel_gamma": 5.143635029014604e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.052561283111572
    },
    {
     "lam": -0.007156629717178,
     "x": 11.82076888506016,
     "eps": 4.33886372979505,
     "Gamma": 6.733342347251553e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.206453205799652,
     "r_top": 4.762,
     "U_well": 3.6688389446627236,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.8675894760046017,
     "S_wkb": 7.857965189887713,
     "eps_1D": 4.334760967194131,
     "Gamma_1D": 6.636364229668291e-05,
     "box_dE": 5.754607725850762e-08,
     "box_rel_gamma": 4.701788980376875e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.15081000328064
    },
    {
     "lam": -0.006944444444,
     "x": 12.000000000384,
     "eps": 4.339481921709518,
     "Gamma": 5.224580827872732e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.230628052254257,
     "r_top": 4.806,
     "U_well": 3.6687712614496037,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.8911461305447395,
     "S_wkb": 8.11343078678454,
     "eps_1D": 4.335378936122606,
     "Gamma_1D": 5.1482382583127857e-05,
     "box_dE": 5.7624053981078393e-08,
     "box_rel_gamma": 3.7129161301052704e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.783756494522095
    },
    {
     "lam": -0.0064,
     "x": 12.5,
     "eps": 4.3410765943623595,
     "Gamma": 2.566466668345864e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.297226241656043,
     "r_top": 4.918,
     "U_well": 3.6683425162357923,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -0.9561496472936835,
     "S_wkb": 8.829193879797522,
     "eps_1D": 4.33697373068623,
     "Gamma_1D": 2.527504189262351e-05,
     "box_dE": 5.782964329665556e-08,
     "box_rel_gamma": 1.6692779158944404e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.29170322418213
    },
    {
     "lam": -0.005917159763,
     "x": 13.0000000003445,
     "eps": 4.342424379104333,
     "Gamma": 1.2550305526807603e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.362459605880755,
     "r_top": 5.034,
     "U_well": 3.668227177187693,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -1.0200352267764217,
     "S_wkb": 9.548702609990524,
     "eps_1D": 4.33832130325195,
     "Gamma_1D": 1.2352898323525103e-05,
     "box_dE": 5.8007717740352984e-08,
     "box_rel_gamma": 6.60187793322109e-09,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.186760187149048
    },
    {
     "lam": -0.005102040816,
     "x": 14.000000000448,
     "eps": 4.344659173921786,
     "Gamma": 2.978147210203868e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.488920125790954,
     "r_top": 5.254,
     "U_well": 3.6679425467519797,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -1.1442609518691675,
     "S_wkb": 10.994206599980384,
     "eps_1D": 4.340557368518687,
     "Gamma_1D": 2.928225018924883e-06,
     "box_dE": 5.828260984941541e-08,
     "box_rel_gamma": 9.200780803908515e-09,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.945449113845825
    },
    {
     "lam": -0.004444444444,
     "x": 15.000000000750001,
     "eps": 4.3464181443138985,
     "Gamma": 7.025103059734147e-07,
     "status": "ok",
     "flags": [],
     "U_top": 5.610498970537015,
     "r_top": 5.47,
     "U_well": 3.667523497414687,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -1.2640808262231165,
     "S_wkb": 12.444095886715601,
     "eps_1D": 4.342317440670665,
     "Gamma_1D": 6.90051567960893e-07,
     "box_dE": 5.85014880982741e-08,
     "box_rel_gamma": 3.7684475318044974e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.827136516571045
    },
    {
     "lam": -0.00390625,
     "x": 16.0,
     "eps": 4.347812050273593,
     "Gamma": 1.6541754229040603e-07,
     "status": "ok",
     "flags": [],
     "U_top": 5.727435855108146,
     "r_top": 5.6739999999999995,
     "U_well": 3.667439025817904,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -1.3796238048345533,
     "S_wkb": 13.893865740086937,
     "eps_1D": 4.343711772182543,
     "Gamma_1D": 1.6233086934483638e-07,
     "box_dE": 5.867258412450883e-08,
     "box_rel_gamma": 8.839498666368684e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.470961093902588
    },
    {
     "lam": -0.003460207612,
     "x": 17.000000001122,
     "eps": 4.348928689463075,
     "Gamma": 3.9004941295989114e-08,
     "status": "ok",
     "flags": [],
     "U_top": 5.840069614116465,
     "r_top": 5.874,
     "U_well": 3.6671437499971526,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -1.49114092465339,
     "S_wkb": 15.341172859057643,
     "eps_1D": 4.3448291536738575,
     "Gamma_1D": 3.8243085134244906e-08,
     "box_dE": 5.8810417868926445e-08,
     "box_rel_gamma": 1.3870463111409492e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 15.8760085105896
    },
    {
     "lam": -0.003086419753,
     "x": 18.000000000252,
     "eps": 4.349903187344879,
     "Gamma": 9.238070727706761e-09,
     "status": "ok",
     "flags": [],
     "U_top": 5.948596989412963,
     "r_top": 6.066,
     "U_well": 3.6670475023730646,
     "r_well": 1.1340000000000001,
     "eps_minus_Utop": -1.5986938020680848,
     "S_wkb": 16.784410035031705,
     "eps_1D": 4.345803978218237,
     "Gamma_1D": 9.050021471991163e-09,
     "box_dE": 5.892876142610249e-08,
     "box_rel_gamma": 1.7979086530672816e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 21.040167808532715
    }
   ],
   "duplicate_start_point": [
    {
     "lam": -0.009774142178602658,
     "rel_gamma": 0.0,
     "d_eps": 0.0
    }
   ],
   "narrow_range": {
    "x": [
     5.999999999976,
     18.000000000252
    ],
    "lam": [
     -0.027777777778000005,
     -0.0030864197529999996
    ]
   },
   "cease": {
    "last_narrow": {
     "lam": -0.027777777778000005,
     "x": 5.999999999976
    },
    "first_not_narrow": {
     "lam": -0.030245746692,
     "x": 5.749999999987781,
     "status": "above_top",
     "eps_minus_Utop": -0.02338126612711111,
     "Gamma": 0.09253941057175123
    }
   },
   "thresholds": {
    "P=0.9": {
     "10": {
      "x_c": 7.98074901708051,
      "lam_c": -0.015700471461355836,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 8.89445361184076,
      "lam_c": -0.012640418450026735,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 9.82496507584838,
      "lam_c": -0.010359480312905527,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 10.636933716431683,
      "lam_c": -0.00883826652809087,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 11.50285228146832,
      "lam_c": -0.0075576872252279634,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 13.121930978448356,
      "lam_c": -0.00580770437809504,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 14.7196318808456,
      "lam_c": -0.004615365528200935,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 16.312014808362402,
      "lam_c": -0.0037582423830592134,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.5": {
     "10": {
      "x_c": 6.0994797725401355,
      "lam_c": -0.026879080575179588,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 7.262041450875251,
      "lam_c": -0.01896193061258692,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 8.339029905162805,
      "lam_c": -0.014380332816448427,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 9.224726386869674,
      "lam_c": -0.011751492101956921,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 10.137583916528968,
      "lam_c": -0.00973040855477793,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 11.800216660341306,
      "lam_c": -0.007181580572533845,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 13.413395824087498,
      "lam_c": -0.005558050887779732,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 15.009279686297711,
      "lam_c": -0.0044389504698444235,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.1": {
     "10": {
      "x_c": 4.781372513837766,
      "lam_c": -0.04374161751701011,
      "status": "beyond_narrow",
      "extrap_dx": -1.2186274861382334
     },
     "30": {
      "x_c": 5.980507971616818,
      "lam_c": -0.02795914283597786,
      "status": "beyond_narrow",
      "extrap_dx": -0.01949202835918129
     },
     "100": {
      "x_c": 7.265342320272607,
      "lam_c": -0.018944704545256354,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 8.253105031657954,
      "lam_c": -0.014681325102617297,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 9.227391577167646,
      "lam_c": -0.011744704606416087,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 10.942751418355353,
      "lam_c": -0.008351162466426506,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 12.576026630099978,
      "lam_c": -0.006322853266811206,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 14.178333566119079,
      "lam_c": -0.004974502126989982,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    }
   },
   "fits": {
    "all": {
     "two_param": {
      "a": 6.251076620658044,
      "b": 1.3527308344345295,
      "rms": 0.2255472650530805,
      "n": 33,
      "x_range": [
       5.999999999976,
       18.000000000252
      ]
     },
     "three_param": {
      "a": 2.5169351072133392,
      "b": 0.4433900429090527,
      "p": 0.6688165564956503,
      "p_err": 0.011693645107661738,
      "rms": 0.07830205282663254
     }
    },
    "window_lam_m0p018_m0p007": {
     "two_param": {
      "a": 5.914532699897314,
      "b": 1.3057267384533355,
      "rms": 0.05911632843628689,
      "n": 21,
      "x_range": [
       7.4999999999531255,
       11.82076888506016
      ]
     },
     "three_param": {
      "a": 1.5054890937476204,
      "b": 0.24440176292203045,
      "p": 0.7729257610009224,
      "p_err": 0.009620561224790975,
      "rms": 0.008658252832802324
     }
    }
   },
   "lam_SM": {
    "172.2": {
     "lam_SM": -0.007156629717177548,
     "x": 11.820768885060533,
     "Gamma_direct": 6.733342347251553e-05,
     "eps_direct": 4.33886372979505,
     "Gamma_interp_without_point": 6.732534000307166e-05,
     "Nstar_ln2_over_Gamma": 10294.251276899315,
     "N_P0.9": 1564.7580387893513
    },
    "172.6": {
     "lam_SM": -0.009774142178602658,
     "x": 10.114878582225087,
     "Gamma_direct": 0.0007147016111788081,
     "eps_direct": 4.33051493968251,
     "Gamma_interp_without_point": 0.0007146889169418568,
     "Nstar_ln2_over_Gamma": 969.841357173784,
     "N_P0.9": 147.41888644136077
    },
    "173.0": {
     "lam_SM": -0.012409480879754686,
     "x": 8.976833971439397,
     "Gamma_direct": 0.003166951299106991,
     "eps_direct": 4.320924002940696,
     "Gamma_interp_without_point": 0.003167377336005928,
     "Nstar_ln2_over_Gamma": 218.86891053720885,
     "N_P0.9": 33.26875146060364
    }
   },
   "max_box_rel_gamma": 3.326790662949719e-07,
   "max_abs_ln_ratio_2D_1D": 0.020565937845275193,
   "N_eff": {
    "P=0.9": {
     "lam_c_hazard": -0.009133908342503662,
     "Gamma_A": 0.00044539958488310963,
     "N_eff": 236.55279266925456,
     "N_eff_over_eta": 0.7889304531532777,
     "report_I_over_Gamma0_eta": 0.77
    },
    "P=0.5": {
     "lam_c_hazard": -0.012141512452939195,
     "Gamma_A": 0.0027966331118900335,
     "N_eff": 247.85059492179843,
     "N_eff_over_eta": 0.8266099079175167,
     "report_I_over_Gamma0_eta": 0.82
    },
    "P=0.1": {
     "lam_c_hazard": -0.015184854005126681,
     "Gamma_A": 0.009022733647797609,
     "N_eff": 255.19816752610132,
     "N_eff_over_eta": 0.8511148977714906,
     "report_I_over_Gamma0_eta": 0.87
    }
   }
  },
  "B": {
   "mu_GeV": 337257617728531.9,
   "mu_over_mu_b": 0.1,
   "couplings": {
    "g2": 0.5346050408334008,
    "gY": 0.4343115562380387,
    "yt": 0.443443303976723,
    "lam": -0.008868580325038249,
    "g3": 0.5521652166259945
   },
   "n_points": 36,
   "n_good": 33,
   "table": [
    {
     "lam": -0.04,
     "x": 5.0,
     "eps": 4.263421045092726,
     "Gamma": 0.1552795055891186,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.192555984619187,
     "r_top": 2.8299999999999996,
     "U_well": 3.6974821949670176,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": 0.07086506047353947,
     "S_wkb": 0.0,
     "eps_1D": 4.259108480680207,
     "Gamma_1D": 0.15494643107618275,
     "box_dE": 6.64780199616177e-08,
     "box_rel_gamma": 1.014013824018889e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 35.63853478431702
    },
    {
     "lam": -0.03305785124,
     "x": 5.4999999999725,
     "eps": 4.2748896336152775,
     "Gamma": 0.10644241106709504,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.275479690307774,
     "r_top": 3.002,
     "U_well": 3.6943347153631803,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.0005900566924967876,
     "S_wkb": 0.004043742970058688,
     "eps_1D": 4.27068553473706,
     "Gamma_1D": 0.10609831265894897,
     "box_dE": 6.781488235472973e-08,
     "box_rel_gamma": 1.2380180169913046e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 35.58884310722351
    },
    {
     "lam": -0.030245746692,
     "x": 5.749999999987781,
     "eps": 4.281056797238428,
     "Gamma": 0.0869889093478297,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.31696654985234,
     "r_top": 3.086,
     "U_well": 3.6929912669925935,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.035909752613912715,
     "S_wkb": 0.25678979479969577,
     "eps_1D": 4.276896429105533,
     "Gamma_1D": 0.08665961582497299,
     "box_dE": 6.823057109240056e-08,
     "box_rel_gamma": 1.411674837026311e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 38.60279083251953
    },
    {
     "lam": -0.027777777778,
     "x": 5.999999999976,
     "eps": 4.287316741778689,
     "Gamma": 0.07042754147703177,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.358656250555274,
     "r_top": 3.17,
     "U_well": 3.6921009608264246,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.07133950877658535,
     "S_wkb": 0.5171910057415039,
     "eps_1D": 4.283193573157459,
     "Gamma_1D": 0.07012193043287746,
     "box_dE": 6.849469321890585e-08,
     "box_rel_gamma": 1.6231044352998936e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 35.52140283584595
    },
    {
     "lam": -0.023668639053,
     "x": 6.500000000034937,
     "eps": 4.299522433289892,
     "Gamma": 0.044800648743320515,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.44197149579556,
     "r_top": 3.33,
     "U_well": 3.6901009054125624,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.14244906250566824,
     "S_wkb": 1.058891175937796,
     "eps_1D": 4.295452718817435,
     "Gamma_1D": 0.04455627527761411,
     "box_dE": 6.878408499450745e-08,
     "box_rel_gamma": 2.1319860121771228e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 37.922709703445435
    },
    {
     "lam": -0.020408163265,
     "x": 7.0000000000525,
     "eps": 4.310803763070965,
     "Gamma": 0.027361077845331348,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.524779917824196,
     "r_top": 3.4899999999999998,
     "U_well": 3.68874799121193,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.21397615475323128,
     "S_wkb": 1.6272058846747623,
     "eps_1D": 4.306766078231143,
     "Gamma_1D": 0.02718196625667798,
     "box_dE": 6.903532767559583e-08,
     "box_rel_gamma": 2.679957060713889e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 30.300331354141235
    },
    {
     "lam": -0.019024970273,
     "x": 7.250000000092211,
     "eps": 4.315943238682771,
     "Gamma": 0.02105935948792991,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.565844373405227,
     "r_top": 3.566,
     "U_well": 3.687881846539197,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.2499011347224558,
     "S_wkb": 1.9216298931492308,
     "eps_1D": 4.311915213798614,
     "Gamma_1D": 0.020910356588925542,
     "box_dE": 6.923685289407458e-08,
     "box_rel_gamma": 2.935071576892767e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 28.448381185531616
    },
    {
     "lam": -0.017777777778,
     "x": 7.4999999999531255,
     "eps": 4.320711445852203,
     "Gamma": 0.016048380337090194,
     "status": "ok",
     "flags": [],
     "U_top": 4.6067238187057304,
     "r_top": 3.638,
     "U_well": 3.6874179082873537,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.2860123728535271,
     "S_wkb": 2.2221061287429054,
     "eps_1D": 4.316690077496818,
     "Gamma_1D": 0.015926607832439186,
     "box_dE": 6.949600211448324e-08,
     "box_rel_gamma": 3.160002826074759e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.62598443031311
    },
    {
     "lam": -0.016649323621,
     "x": 7.750000000053039,
     "eps": 4.325081585881479,
     "Gamma": 0.012115981303848068,
     "status": "ok",
     "flags": [],
     "U_top": 4.647197358590823,
     "r_top": 3.714,
     "U_well": 3.686936621286135,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.3221157727093438,
     "S_wkb": 2.5280986534259866,
     "eps_1D": 4.321063874328761,
     "Gamma_1D": 0.012018030862778611,
     "box_dE": 6.981990422692769e-08,
     "box_rel_gamma": 3.343543093503598e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.64012050628662
    },
    {
     "lam": -0.015625,
     "x": 8.0,
     "eps": 4.329105625181465,
     "Gamma": 0.009063824212728595,
     "status": "ok",
     "flags": [],
     "U_top": 4.687585834012791,
     "r_top": 3.79,
     "U_well": 3.686444735814164,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.3584802088313257,
     "S_wkb": 2.84079148512426,
     "eps_1D": 4.3250897999922016,
     "Gamma_1D": 0.008986249817464324,
     "box_dE": 7.018911760469434e-08,
     "box_rel_gamma": 3.4762867073823145e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.927499771118164
    },
    {
     "lam": -0.014692378329,
     "x": 8.249999999927555,
     "eps": 4.332730269187712,
     "Gamma": 0.006726521413035754,
     "status": "ok",
     "flags": [],
     "U_top": 4.727473295405327,
     "r_top": 3.8579999999999997,
     "U_well": 3.6860081126249717,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.3947430262176148,
     "S_wkb": 3.157886931621797,
     "eps_1D": 4.328715318430963,
     "Gamma_1D": 0.006665902272886838,
     "box_dE": 7.058540629268778e-08,
     "box_rel_gamma": 3.5528530561990124e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.00132441520691
    },
    {
     "lam": -0.01384083045,
     "x": 8.499999999946874,
     "eps": 4.336042315321768,
     "Gamma": 0.004952669543455479,
     "status": "ok",
     "flags": [],
     "U_top": 4.767174534838677,
     "r_top": 3.9299999999999997,
     "U_well": 3.6856912703140985,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.4311322195169094,
     "S_wkb": 3.4808159202504676,
     "eps_1D": 4.33202674103546,
     "Gamma_1D": 0.004905878019235668,
     "box_dE": 7.099555618008553e-08,
     "box_rel_gamma": 3.571058020401807e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.37249493598938
    },
    {
     "lam": -0.01306122449,
     "x": 8.74999999993164,
     "eps": 4.338996763919594,
     "Gamma": 0.0036222594749283016,
     "status": "ok",
     "flags": [],
     "U_top": 4.806447198425457,
     "r_top": 3.9979999999999998,
     "U_well": 3.685328209059148,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.46745043450586277,
     "S_wkb": 3.8074662195805784,
     "eps_1D": 4.334980517119897,
     "Gamma_1D": 0.0035865374637504117,
     "box_dE": 7.139277623117558e-08,
     "box_rel_gamma": 3.531650902832695e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.66096591949463
    },
    {
     "lam": -0.012345679012,
     "x": 9.000000000126,
     "eps": 4.341675166934747,
     "Gamma": 0.002632741201427948,
     "status": "ok",
     "flags": [],
     "U_top": 4.845331263246719,
     "r_top": 4.066,
     "U_well": 3.6848535802398836,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.5036560963119721,
     "S_wkb": 4.139189423001302,
     "eps_1D": 4.337657698990514,
     "Gamma_1D": 0.0026057312982788834,
     "box_dE": 7.177635039578162e-08,
     "box_rel_gamma": 3.4399231640946937e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.229145765304565
    },
    {
     "lam": -0.011687363039,
     "x": 9.249999999886976,
     "eps": 4.344046203990851,
     "Gamma": 0.0019026467959796334,
     "status": "ok",
     "flags": [],
     "U_top": 4.883799371104145,
     "r_top": 4.1339999999999995,
     "U_well": 3.6847249603600223,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.539753167113294,
     "S_wkb": 4.474487322821949,
     "eps_1D": 4.340027985540389,
     "Gamma_1D": 0.001882412369316905,
     "box_dE": 7.212897076363323e-08,
     "box_rel_gamma": 3.300538160555533e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.439341068267822
    },
    {
     "lam": -0.011488729135609,
     "x": 9.329621068096449,
     "eps": 4.344744651905091,
     "Gamma": 0.001713914651699565,
     "status": "ok",
     "flags": [],
     "U_top": 4.896068300800409,
     "r_top": 4.1579999999999995,
     "U_well": 3.6846376610875238,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.5513236488953179,
     "S_wkb": 4.58189173693629,
     "eps_1D": 4.340725836892454,
     "Gamma_1D": 0.0016954849410431138,
     "box_dE": 7.224026405401445e-08,
     "box_rel_gamma": 3.2475670219689334e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.32764172554016
    },
    {
     "lam": -0.01108033241,
     "x": 9.499999999988125,
     "eps": 4.346196546464651,
     "Gamma": 0.0013684967582171083,
     "status": "ok",
     "flags": [],
     "U_top": 4.922047954395495,
     "r_top": 4.202,
     "U_well": 3.684507409595424,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.5758514079308439,
     "S_wkb": 4.812546685513515,
     "eps_1D": 4.342177016042637,
     "Gamma_1D": 0.0013534442165787682,
     "box_dE": 7.245949666299705e-08,
     "box_rel_gamma": 3.121999339050774e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.786213159561157
    },
    {
     "lam": -0.010519395135,
     "x": 9.74999999989793,
     "eps": 4.348129439196412,
     "Gamma": 0.0009799259168764853,
     "status": "ok",
     "flags": [],
     "U_top": 4.959760966562001,
     "r_top": 4.266,
     "U_well": 3.6841616938125865,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.6116315273655895,
     "S_wkb": 5.154572595759001,
     "eps_1D": 4.3441091104459275,
     "Gamma_1D": 0.0009688078272956066,
     "box_dE": 7.275568376800565e-08,
     "box_rel_gamma": 2.9126015088642987e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 20.34003233909607
    },
    {
     "lam": -0.01,
     "x": 10.0,
     "eps": 4.349886565720184,
     "Gamma": 0.0006991609689104885,
     "status": "ok",
     "flags": [],
     "U_top": 4.997142271364411,
     "r_top": 4.33,
     "U_well": 3.683945166136479,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.647255705644227,
     "S_wkb": 5.498837510592127,
     "eps_1D": 4.345865265937093,
     "Gamma_1D": 0.0006909934342864489,
     "box_dE": 7.30255622637513e-08,
     "box_rel_gamma": 2.6816962317433024e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.845101594924927
    },
    {
     "lam": -0.009518143962,
     "x": 10.249999999960922,
     "eps": 4.351465086564364,
     "Gamma": 0.0004971464185001131,
     "status": "ok",
     "flags": [],
     "U_top": 5.034121958393624,
     "r_top": 4.394,
     "U_well": 3.683607801066369,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.68265687182926,
     "S_wkb": 5.84592715750861,
     "eps_1D": 4.347442861145292,
     "Gamma_1D": 0.000491176479692986,
     "box_dE": 7.326229683557777e-08,
     "box_rel_gamma": 2.4363454920184324e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.016096830368042
    },
    {
     "lam": -0.009070294785,
     "x": 10.499999999757188,
     "eps": 4.3529055015145035,
     "Gamma": 0.0003525678429517147,
     "status": "ok",
     "flags": [],
     "U_top": 5.070641053803094,
     "r_top": 4.458,
     "U_well": 3.68349669929947,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.7177355522885902,
     "S_wkb": 6.194763885792738,
     "eps_1D": 4.348882930286154,
     "Gamma_1D": 0.00034822313030231184,
     "box_dE": 7.347837127956874e-08,
     "box_rel_gamma": 2.1861342847095955e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.09188485145569
    },
    {
     "lam": -0.008868580325038249,
     "x": 10.618739042206181,
     "eps": 4.353531415626583,
     "Gamma": 0.000299170523490408,
     "status": "ok",
     "flags": [],
     "U_top": 5.08791468106454,
     "r_top": 4.486,
     "U_well": 3.6834338944534313,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.7343832654379572,
     "S_wkb": 6.361363320753402,
     "eps_1D": 4.349508475591307,
     "Gamma_1D": 0.00029543948947298064,
     "box_dE": 7.357216730657484e-08,
     "box_rel_gamma": 2.0672365375062896e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.982670307159424
    },
    {
     "lam": -0.008653326122,
     "x": 10.750000000141766,
     "eps": 4.354199338097488,
     "Gamma": 0.00024934953541642566,
     "status": "ok",
     "flags": [],
     "U_top": 5.106832911667108,
     "r_top": 4.518,
     "U_well": 3.6831002612823305,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.7526335735696197,
     "S_wkb": 6.5457347763508515,
     "eps_1D": 4.35017621576243,
     "Gamma_1D": 0.00024620018223288923,
     "box_dE": 7.367302897010203e-08,
     "box_rel_gamma": 1.936547608938355e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.169427633285522
    },
    {
     "lam": -0.00826446281,
     "x": 10.999999999945,
     "eps": 4.355397784107423,
     "Gamma": 0.00017601095719449995,
     "status": "ok",
     "flags": [],
     "U_top": 5.142556760824058,
     "r_top": 4.578,
     "U_well": 3.683110776273765,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.7871589767166345,
     "S_wkb": 6.898288491567542,
     "eps_1D": 4.351374313400457,
     "Gamma_1D": 0.00017373485998836133,
     "box_dE": 7.384622397680456e-08,
     "box_rel_gamma": 1.6949365200247257e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.99086570739746
    },
    {
     "lam": -0.007901234568,
     "x": 11.249999999929688,
     "eps": 4.356490258609964,
     "Gamma": 0.000124014078442244,
     "status": "ok",
     "flags": [],
     "U_top": 5.177920805801114,
     "r_top": 4.638,
     "U_well": 3.6830985849284614,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.8214305471911505,
     "S_wkb": 7.251672844603677,
     "eps_1D": 4.352466994383062,
     "Gamma_1D": 0.0001223744413349615,
     "box_dE": 7.400012658422571e-08,
     "box_rel_gamma": 1.4647208335105688e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.093566417694092
    },
    {
     "lam": -0.007561436673,
     "x": 11.499999999975563,
     "eps": 4.357477881273429,
     "Gamma": 8.723530185592386e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.212833379964687,
     "r_top": 4.6979999999999995,
     "U_well": 3.682765007830038,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.8553554986912584,
     "S_wkb": 7.606711958511966,
     "eps_1D": 4.353454476160553,
     "Gamma_1D": 8.605698483765964e-05,
     "box_dE": 7.414499523286115e-08,
     "box_rel_gamma": 1.2495144052770968e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.101738452911377
    },
    {
     "lam": -0.007243096424,
     "x": 11.749999999773813,
     "eps": 4.358429540626658,
     "Gamma": 6.129957851600124e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.247418590421844,
     "r_top": 4.758,
     "U_well": 3.6826523004319816,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.8889890497951862,
     "S_wkb": 7.962407878208856,
     "eps_1D": 4.354405962862553,
     "Gamma_1D": 6.0454250787322754e-05,
     "box_dE": 7.427052757634747e-08,
     "box_rel_gamma": 1.0557293550483848e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.93504309654236
    },
    {
     "lam": -0.006944444444,
     "x": 12.000000000384,
     "eps": 4.359265771455283,
     "Gamma": 4.301830785287428e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.2814928147009645,
     "r_top": 4.818,
     "U_well": 3.6825633568889597,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.9222270432456812,
     "S_wkb": 8.319340879344203,
     "eps_1D": 4.355242422183312,
     "Gamma_1D": 4.241343113482618e-05,
     "box_dE": 7.439086948854524e-08,
     "box_rel_gamma": 8.797216466405189e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.526288986206055
    },
    {
     "lam": -0.0064,
     "x": 12.5,
     "eps": 4.3607821939332325,
     "Gamma": 2.114266787282178e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.348659267331757,
     "r_top": 4.93,
     "U_well": 3.682259704641033,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -0.9878770733985247,
     "S_wkb": 9.034259846349979,
     "eps_1D": 4.356759173646225,
     "Gamma_1D": 2.0834169017860577e-05,
     "box_dE": 7.459787099419025e-08,
     "box_rel_gamma": 5.981062223270328e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.8669650554657
    },
    {
     "lam": -0.006268375536166,
     "x": 12.630556807855877,
     "eps": 4.3611534684876405,
     "Gamma": 1.755552249570359e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.365971621660381,
     "r_top": 4.958,
     "U_well": 3.682227789788183,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -1.0048181531727405,
     "S_wkb": 9.22162621915169,
     "eps_1D": 4.357130120047975,
     "Gamma_1D": 1.729693774289157e-05,
     "box_dE": 7.465270535229135e-08,
     "box_rel_gamma": 5.4006986438537297e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.26561164855957
    },
    {
     "lam": -0.005917159763,
     "x": 13.0000000003445,
     "eps": 4.362109809559313,
     "Gamma": 1.037013432380464e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.414363063796905,
     "r_top": 5.038,
     "U_well": 3.6821693798792827,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -1.0522532542375922,
     "S_wkb": 9.751356241362245,
     "eps_1D": 4.358087077731366,
     "Gamma_1D": 1.0213522433845491e-05,
     "box_dE": 7.477310859400761e-08,
     "box_rel_gamma": 4.0167123849244035e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.760384559631348
    },
    {
     "lam": -0.005102040816,
     "x": 14.000000000448,
     "eps": 4.364267129516118,
     "Gamma": 2.4896177361113355e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.541371593377038,
     "r_top": 5.258,
     "U_well": 3.6817728213025567,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -1.1771044638609203,
     "S_wkb": 11.18466674828911,
     "eps_1D": 4.360245201002166,
     "Gamma_1D": 2.449619869160608e-06,
     "box_dE": 7.506768007204478e-08,
     "box_rel_gamma": 2.4767356165966703e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.29831099510193
    },
    {
     "lam": -0.004444444444,
     "x": 15.000000000750001,
     "eps": 4.365954597763458,
     "Gamma": 5.993719561148931e-07,
     "status": "ok",
     "flags": [],
     "U_top": 5.6629988205690625,
     "r_top": 5.466,
     "U_well": 3.681493053663491,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -1.2970442228056047,
     "S_wkb": 12.613414361956629,
     "eps_1D": 4.36193320267497,
     "Gamma_1D": 5.892006990934448e-07,
     "box_dE": 7.528666312595167e-08,
     "box_rel_gamma": 3.8615985964440824e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.188533306121826
    },
    {
     "lam": -0.00390625,
     "x": 16.0,
     "eps": 4.367293085687126,
     "Gamma": 1.4541869114139566e-07,
     "status": "ok",
     "flags": [],
     "U_top": 5.779485194000116,
     "r_top": 5.6659999999999995,
     "U_well": 3.681199659662203,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -1.4121921083129898,
     "S_wkb": 14.032906095618763,
     "eps_1D": 4.3632730607981305,
     "Gamma_1D": 1.4282907137530186e-07,
     "box_dE": 7.546627234233953e-08,
     "box_rel_gamma": 6.374417660381937e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.959810972213745
    },
    {
     "lam": -0.003460207612,
     "x": 17.000000001122,
     "eps": 4.368409565763803,
     "Gamma": 3.57009712834226e-08,
     "status": "ok",
     "flags": [],
     "U_top": 5.891110005788381,
     "r_top": 5.858,
     "U_well": 3.680991543043614,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -1.522700440024578,
     "S_wkb": 15.440101541632279,
     "eps_1D": 4.364390256401758,
     "Gamma_1D": 3.503692106907361e-08,
     "box_dE": 7.560831782882363e-08,
     "box_rel_gamma": 1.0531675265212925e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.67843008041382
    },
    {
     "lam": -0.003086419753,
     "x": 18.000000000252,
     "eps": 4.369272767464273,
     "Gamma": 8.890119054098928e-09,
     "status": "ok",
     "flags": [],
     "U_top": 5.99813449931425,
     "r_top": 6.042,
     "U_well": 3.6808105420875665,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -1.6288617318499767,
     "S_wkb": 16.83292182032173,
     "eps_1D": 4.365254170649329,
     "Gamma_1D": 8.718175415560997e-09,
     "box_dE": 7.572724491922145e-08,
     "box_rel_gamma": -2.5268488079710494e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.469791650772095
    }
   ],
   "duplicate_start_point": [
    {
     "lam": -0.008868580325038249,
     "rel_gamma": 0.0,
     "d_eps": 0.0
    }
   ],
   "narrow_range": {
    "x": [
     5.999999999976,
     18.000000000252
    ],
    "lam": [
     -0.027777777778000005,
     -0.0030864197529999996
    ]
   },
   "cease": {
    "last_narrow": {
     "lam": -0.027777777778000005,
     "x": 5.999999999976
    },
    "first_not_narrow": {
     "lam": -0.030245746692,
     "x": 5.749999999987781,
     "status": "above_top",
     "eps_minus_Utop": -0.035909752613912715,
     "Gamma": 0.0869889093478297
    }
   },
   "thresholds": {
    "P=0.9": {
     "10": {
      "x_c": 7.8712734000509075,
      "lam_c": -0.016140240629925546,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 8.774428591872526,
      "lam_c": -0.01298859909504257,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 9.695982458842296,
      "lam_c": -0.010636931383993126,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 10.502812406691127,
      "lam_c": -0.00906543781078123,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 11.365954573504016,
      "lam_c": -0.007740841376353533,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 12.988866230563776,
      "lam_c": -0.0059273082284557405,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 14.60338645919798,
      "lam_c": -0.004689136155147332,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 16.228615849769824,
      "lam_c": -0.0037969688982663744,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.5": {
     "10": {
      "x_c": 6.018404874595786,
      "lam_c": -0.02760814319649017,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 7.162571161015507,
      "lam_c": -0.019492255728477063,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 8.225142572295342,
      "lam_c": -0.014781316992504389,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 9.100990870341745,
      "lam_c": -0.012073206881564946,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 10.006362613087875,
      "lam_c": -0.009987286908382964,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 11.663030607880541,
      "lam_c": -0.007351520443232478,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 13.282451208211185,
      "lam_c": -0.005668178801349227,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 14.897723315890698,
      "lam_c": -0.004505678416458901,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.1": {
     "10": {
      "x_c": 4.747049500200406,
      "lam_c": -0.044376442068730565,
      "status": "beyond_narrow",
      "extrap_dx": -1.2529504997755936
     },
     "30": {
      "x_c": 5.909032982140646,
      "lam_c": -0.028639614761252954,
      "status": "beyond_narrow",
      "extrap_dx": -0.09096701783535366
     },
     "100": {
      "x_c": 7.165824653003607,
      "lam_c": -0.019474559649063625,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 8.140214402740165,
      "lam_c": -0.015091357679117923,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 9.103632636271222,
      "lam_c": -0.012066200896117485,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 10.807283321178998,
      "lam_c": -0.00856183641944888,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 12.440043068364167,
      "lam_c": -0.006461840473253318,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 14.054752188090061,
      "lam_c": -0.005062366864637147,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    }
   },
   "fits": {
    "all": {
     "two_param": {
      "a": 6.11171469184602,
      "b": 1.3539938262389928,
      "rms": 0.1899788640863013,
      "n": 33,
      "x_range": [
       5.999999999976,
       18.000000000252
      ]
     },
     "three_param": {
      "a": 2.9595968602587055,
      "b": 0.5508748658362713,
      "p": 0.635274831723931,
      "p_err": 0.012397867665851759,
      "rms": 0.08374893863615848
     }
    },
    "window_lam_m0p018_m0p007": {
     "two_param": {
      "a": 5.878752571210764,
      "b": 1.3186952492876012,
      "rms": 0.051297398174623886,
      "n": 20,
      "x_range": [
       7.4999999999531255,
       11.749999999773813
      ]
     },
     "three_param": {
      "a": 1.7197129458644738,
      "b": 0.2846125923505711,
      "p": 0.7495014005070384,
      "p_err": 0.010143984267033132,
      "rms": 0.008416996368427552
     }
    }
   },
   "lam_SM": {
    "172.2": {
     "lam_SM": -0.006268375536166312,
     "x": 12.630556807855562,
     "Gamma_direct": 1.755552249570359e-05,
     "eps_direct": 4.3611534684876405,
     "Gamma_interp_without_point": 1.7556939449132703e-05,
     "Nstar_ln2_over_Gamma": 39483.14160000541,
     "N_P0.9": 6001.559662129762
    },
    "172.6": {
     "lam_SM": -0.008868580325038249,
     "x": 10.618739042206181,
     "Gamma_direct": 0.000299170523490408,
     "eps_direct": 4.353531415626583,
     "Gamma_interp_without_point": 0.00029917335941152654,
     "Nstar_ln2_over_Gamma": 2316.8966396589835,
     "N_P0.9": 352.17545642060674
    },
    "173.0": {
     "lam_SM": -0.011488729135609107,
     "x": 9.329621068096404,
     "Gamma_direct": 0.001713914651699565,
     "eps_direct": 4.344744651905091,
     "Gamma_interp_without_point": 0.0017139378460110113,
     "Nstar_ln2_over_Gamma": 404.42339405442476,
     "N_P0.9": 61.47360695781899
    }
   },
   "max_box_rel_gamma": 3.571058020401807e-07,
   "max_abs_ln_ratio_2D_1D": 0.019530466656164876
  },
  "C": {
   "mu_GeV": 33725761772853.188,
   "mu_over_mu_b": 0.01,
   "couplings": {
    "g2": 0.5417205949617168,
    "gY": 0.42631883432345696,
    "yt": 0.46030573384594015,
    "lam": -0.007480685094776778,
    "g3": 0.5703130974330379
   },
   "n_points": 36,
   "n_good": 34,
   "table": [
    {
     "lam": -0.04,
     "x": 5.0,
     "eps": 4.286133005195206,
     "Gamma": 0.1476662861497682,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.226512045780277,
     "r_top": 2.8459999999999996,
     "U_well": 3.7129885601051904,
     "r_well": 1.122,
     "eps_minus_Utop": 0.05962095941492862,
     "S_wkb": 0.0,
     "eps_1D": 4.281917229542724,
     "Gamma_1D": 0.1473484300592889,
     "box_dE": 4.481074054539029e-08,
     "box_rel_gamma": 8.03660022974384e-08,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 36.68622326850891
    },
    {
     "lam": -0.03305785124,
     "x": 5.4999999999725,
     "eps": 4.298064028799979,
     "Gamma": 0.10003359188451112,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.311549840431926,
     "r_top": 3.018,
     "U_well": 3.7097755752222836,
     "r_well": 1.122,
     "eps_minus_Utop": -0.013485811631946731,
     "S_wkb": 0.09423386478052345,
     "eps_1D": 4.293951516047832,
     "Gamma_1D": 0.09971167001414526,
     "box_dE": 4.617398897364162e-08,
     "box_rel_gamma": 9.646980658750692e-08,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 36.19397568702698
    },
    {
     "lam": -0.030245746692,
     "x": 5.749999999987781,
     "eps": 4.304359109396784,
     "Gamma": 0.08121838754252006,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.354277505155682,
     "r_top": 3.102,
     "U_well": 3.708588342210419,
     "r_well": 1.122,
     "eps_minus_Utop": -0.04991839575889845,
     "S_wkb": 0.3549087035629599,
     "eps_1D": 4.300287796648548,
     "Gamma_1D": 0.08091317344106487,
     "box_dE": 4.6638840212750715e-08,
     "box_rel_gamma": 1.102197302316199e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 39.48311233520508
    },
    {
     "lam": -0.027777777778,
     "x": 5.999999999976,
     "eps": 4.310696465320048,
     "Gamma": 0.06529382165246288,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.396968842617126,
     "r_top": 3.186,
     "U_well": 3.707282839023227,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.08627237729707726,
     "S_wkb": 0.6220021297773579,
     "eps_1D": 4.306659480882038,
     "Gamma_1D": 0.06501307892287432,
     "box_dE": 4.6969679423632865e-08,
     "box_rel_gamma": 1.2773263602383622e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 37.43441700935364
    },
    {
     "lam": -0.023668639053,
     "x": 6.500000000034937,
     "eps": 4.323034868035634,
     "Gamma": 0.040910931974879376,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.482428476012062,
     "r_top": 3.3499999999999996,
     "U_well": 3.7054746464902406,
     "r_well": 1.122,
     "eps_minus_Utop": -0.159393607976428,
     "S_wkb": 1.1775313793490099,
     "eps_1D": 4.319047038531224,
     "Gamma_1D": 0.04069090565063084,
     "box_dE": 4.7355360907982816e-08,
     "box_rel_gamma": 1.7200954083307352e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 30.426103115081787
    },
    {
     "lam": -0.020408163265,
     "x": 7.0000000000525,
     "eps": 4.334275244685,
     "Gamma": 0.024589125568641682,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.567194899104095,
     "r_top": 3.506,
     "U_well": 3.704067950419887,
     "r_well": 1.122,
     "eps_minus_Utop": -0.2329196544190948,
     "S_wkb": 1.760101384121095,
     "eps_1D": 4.330316150349345,
     "Gamma_1D": 0.0244311009455413,
     "box_dE": 4.763299584728338e-08,
     "box_rel_gamma": 2.223764836717379e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 30.4127995967865
    },
    {
     "lam": -0.019024970273,
     "x": 7.250000000092211,
     "eps": 4.339354282748766,
     "Gamma": 0.01877108524358721,
     "status": "ok",
     "flags": [],
     "U_top": 4.609286480054655,
     "r_top": 3.582,
     "U_well": 3.7034426922290535,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.2699321973058888,
     "S_wkb": 2.0610274091767034,
     "eps_1D": 4.335403349473045,
     "Gamma_1D": 0.01864098373739458,
     "box_dE": 4.780962982898722e-08,
     "box_rel_gamma": 2.4687997268735273e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.303812265396118
    },
    {
     "lam": -0.017777777778,
     "x": 7.4999999999531255,
     "eps": 4.344051413504891,
     "Gamma": 0.014187153207673041,
     "status": "ok",
     "flags": [],
     "U_top": 4.651043113964474,
     "r_top": 3.658,
     "U_well": 3.7028142034933778,
     "r_well": 1.122,
     "eps_minus_Utop": -0.3069917004595828,
     "S_wkb": 2.3681901452479237,
     "eps_1D": 4.340105568045677,
     "Gamma_1D": 0.014081908836346003,
     "box_dE": 4.803256913587235e-08,
     "box_rel_gamma": 2.6932954044767143e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.19873547554016
    },
    {
     "lam": -0.016649323621,
     "x": 7.750000000053039,
     "eps": 4.348325513909227,
     "Gamma": 0.010625989364466302,
     "status": "ok",
     "flags": [],
     "U_top": 4.692464257437781,
     "r_top": 3.734,
     "U_well": 3.702251577072377,
     "r_well": 1.122,
     "eps_minus_Utop": -0.34413874352855345,
     "S_wkb": 2.681564781489733,
     "eps_1D": 4.344382826325726,
     "Gamma_1D": 0.010542201151894413,
     "box_dE": 4.828924496828818e-08,
     "box_rel_gamma": 2.8839286669857245e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 15.711341857910156
    },
    {
     "lam": -0.015625,
     "x": 8.0,
     "eps": 4.352208067099416,
     "Gamma": 0.007889612766115777,
     "status": "ok",
     "flags": [],
     "U_top": 4.733588166070864,
     "r_top": 3.806,
     "U_well": 3.701878534186818,
     "r_well": 1.122,
     "eps_minus_Utop": -0.381380098971448,
     "S_wkb": 2.9996570380219056,
     "eps_1D": 4.348266755454822,
     "Gamma_1D": 0.007823879056417874,
     "box_dE": 4.858492833213431e-08,
     "box_rel_gamma": 3.032167974481581e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 14.919975996017456
    },
    {
     "lam": -0.014692378329,
     "x": 8.249999999927555,
     "eps": 4.355717690298132,
     "Gamma": 0.005810669295080726,
     "status": "ok",
     "flags": [],
     "U_top": 4.774328887242664,
     "r_top": 3.8779999999999997,
     "U_well": 3.701353105943201,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.4186111969445321,
     "S_wkb": 3.3239345078679707,
     "eps_1D": 4.3517767830527445,
     "Gamma_1D": 0.005759786555242592,
     "box_dE": 4.8898081836663816e-08,
     "box_rel_gamma": 3.130900316783425e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 15.56076693534851
    },
    {
     "lam": -0.01384083045,
     "x": 8.499999999946874,
     "eps": 4.3588906143862785,
     "Gamma": 0.004249353137838747,
     "status": "ok",
     "flags": [],
     "U_top": 4.8148539657158995,
     "r_top": 3.9459999999999997,
     "U_well": 3.7009525932936405,
     "r_well": 1.122,
     "eps_minus_Utop": -0.45596335132962107,
     "S_wkb": 3.652675766642078,
     "eps_1D": 4.354949505504988,
     "Gamma_1D": 0.004210421773957462,
     "box_dE": 4.921840143120847e-08,
     "box_rel_gamma": 3.177257748010476e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.058226108551025
    },
    {
     "lam": -0.01306122449,
     "x": 8.74999999993164,
     "eps": 4.3617639820200615,
     "Gamma": 0.003088112975103282,
     "status": "ok",
     "flags": [],
     "U_top": 4.854812293294784,
     "r_top": 4.018,
     "U_well": 3.70073866491886,
     "r_well": 1.122,
     "eps_minus_Utop": -0.4930483112747224,
     "S_wkb": 3.984730507241557,
     "eps_1D": 4.357822029069828,
     "Gamma_1D": 0.0030586174766048654,
     "box_dE": 4.95340494523096e-08,
     "box_rel_gamma": 3.1710639647464234e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.51872730255127
    },
    {
     "lam": -0.012345679012,
     "x": 9.000000000126,
     "eps": 4.364300961353127,
     "Gamma": 0.0022312619532006707,
     "status": "ok",
     "flags": [],
     "U_top": 4.894326049134927,
     "r_top": 4.082,
     "U_well": 3.7002902822578485,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.5300250877817998,
     "S_wkb": 4.320799654388331,
     "eps_1D": 4.360358199195941,
     "Gamma_1D": 0.00220912796904096,
     "box_dE": 4.983365596960227e-08,
     "box_rel_gamma": 3.1130756306119167e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.61029362678528
    },
    {
     "lam": -0.011687363039,
     "x": 9.249999999886976,
     "eps": 4.366587341605268,
     "Gamma": 0.0016041633526165289,
     "status": "ok",
     "flags": [],
     "U_top": 4.933584298498369,
     "r_top": 4.1499999999999995,
     "U_well": 3.700044532325779,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.5669969568931013,
     "S_wkb": 4.660883408071399,
     "eps_1D": 4.362644004833357,
     "Gamma_1D": 0.001587688514037762,
     "box_dE": 5.01106116036111e-08,
     "box_rel_gamma": 3.0080000446019994e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 16.776135444641113
    },
    {
     "lam": -0.01108033241,
     "x": 9.499999999988125,
     "eps": 4.368639003431603,
     "Gamma": 0.0011480405900988256,
     "status": "ok",
     "flags": [],
     "U_top": 4.972351001921334,
     "r_top": 4.218,
     "U_well": 3.699929987034382,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.6037119984897306,
     "S_wkb": 5.003862315379212,
     "eps_1D": 4.364694797509381,
     "Gamma_1D": 0.0011358638166872137,
     "box_dE": 5.0373164029971185e-08,
     "box_rel_gamma": 2.8623084147305633e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.14897894859314
    },
    {
     "lam": -0.010519395135,
     "x": 9.74999999989793,
     "eps": 4.370517297597512,
     "Gamma": 0.0008189018702374172,
     "status": "ok",
     "flags": [],
     "U_top": 5.010676544124955,
     "r_top": 4.282,
     "U_well": 3.6996733252188347,
     "r_well": 1.122,
     "eps_minus_Utop": -0.6401592465274426,
     "S_wkb": 5.348793916387718,
     "eps_1D": 4.3665722510629426,
     "Gamma_1D": 0.0008099470101987115,
     "box_dE": 5.060797131876907e-08,
     "box_rel_gamma": 2.6824884336029697e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.547503232955933
    },
    {
     "lam": -0.010070424876436,
     "x": 9.964972464325049,
     "eps": 4.37194650849437,
     "Gamma": 0.0006105244200127011,
     "status": "ok",
     "flags": [],
     "U_top": 5.043363649165808,
     "r_top": 4.338,
     "U_well": 3.6991875184561493,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.671417140671438,
     "S_wkb": 5.648123501446264,
     "eps_1D": 4.368001095568268,
     "Gamma_1D": 0.0006036847562076183,
     "box_dE": 5.079128571959582e-08,
     "box_rel_gamma": 2.5059672026372937e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.171687602996826
    },
    {
     "lam": -0.01,
     "x": 10.0,
     "eps": 4.372194306415309,
     "Gamma": 0.0005820412055746565,
     "status": "ok",
     "flags": [],
     "U_top": 5.048679011133956,
     "r_top": 4.346,
     "U_well": 3.6993242305246357,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.6764847047186473,
     "S_wkb": 5.696729032712852,
     "eps_1D": 4.368248883711098,
     "Gamma_1D": 0.0005754947120424601,
     "box_dE": 5.081789522595077e-08,
     "box_rel_gamma": 2.4756353655952523e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.64569926261902
    },
    {
     "lam": -0.009518143962,
     "x": 10.249999999960922,
     "eps": 4.373706989938831,
     "Gamma": 0.00041256555644654503,
     "status": "ok",
     "flags": [],
     "U_top": 5.086170596674186,
     "r_top": 4.41,
     "U_well": 3.6989994921567844,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.7124636067353549,
     "S_wkb": 6.046209899063639,
     "eps_1D": 4.369760571545951,
     "Gamma_1D": 0.0004077982536092596,
     "box_dE": 5.101685898092253e-08,
     "box_rel_gamma": 2.2501439156386027e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.84989643096924
    },
    {
     "lam": -0.009070294785,
     "x": 10.499999999757188,
     "eps": 4.375069784242905,
     "Gamma": 0.00029180357361609964,
     "status": "ok",
     "flags": [],
     "U_top": 5.123180374214966,
     "r_top": 4.47,
     "U_well": 3.6990323725531917,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.748110589972061,
     "S_wkb": 6.397463645013058,
     "eps_1D": 4.371123705321962,
     "Gamma_1D": 0.0002883465216357561,
     "box_dE": 5.118356270586927e-08,
     "box_rel_gamma": 2.0124687272193853e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.092033624649048
    },
    {
     "lam": -0.008653326122,
     "x": 10.750000000141766,
     "eps": 4.3763045329906864,
     "Gamma": 0.00020596179598877235,
     "status": "ok",
     "flags": [],
     "U_top": 5.159727490966159,
     "r_top": 4.53,
     "U_well": 3.698620353828304,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.7834229579754721,
     "S_wkb": 6.750401839420447,
     "eps_1D": 4.37235785013566,
     "Gamma_1D": 0.00020346199737366494,
     "box_dE": 5.13369672463807e-08,
     "box_rel_gamma": 1.769257702566307e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.809351921081543
    },
    {
     "lam": -0.00826446281,
     "x": 10.999999999945,
     "eps": 4.377458200099466,
     "Gamma": 0.00014520196796537845,
     "status": "ok",
     "flags": [],
     "U_top": 5.195868135042937,
     "r_top": 4.59,
     "U_well": 3.6985240188814217,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.818409934943471,
     "S_wkb": 7.103237364132393,
     "eps_1D": 4.373511271674017,
     "Gamma_1D": 0.00014339852281336455,
     "box_dE": 5.147821044346469e-08,
     "box_rel_gamma": 1.526255883899097e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.37524104118347
    },
    {
     "lam": -0.007901234568,
     "x": 11.249999999929688,
     "eps": 4.378505110621829,
     "Gamma": 0.000102233057147148,
     "status": "ok",
     "flags": [],
     "U_top": 5.23164330106584,
     "r_top": 4.6499999999999995,
     "U_well": 3.6982406146633,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.8531381904440112,
     "S_wkb": 7.458050648788559,
     "eps_1D": 4.374558644279135,
     "Gamma_1D": 0.00010093562817447523,
     "box_dE": 5.159849567440921e-08,
     "box_rel_gamma": 1.2881598787650717e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.374408721923828
    },
    {
     "lam": -0.007561436673,
     "x": 11.499999999975563,
     "eps": 4.379473516010151,
     "Gamma": 7.190340440086758e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.266908669417761,
     "r_top": 4.71,
     "U_well": 3.6981882076928256,
     "r_well": 1.122,
     "eps_minus_Utop": -0.8874351534076101,
     "S_wkb": 7.812527277585428,
     "eps_1D": 4.3755269530706,
     "Gamma_1D": 7.097158179947539e-05,
     "box_dE": 5.171476061366039e-08,
     "box_rel_gamma": 1.0573760267362786e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.622976303100586
    },
    {
     "lam": -0.007480685094776778,
     "x": 11.56190278513855,
     "eps": 4.379716015423921,
     "Gamma": 6.58972208759207e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.275528330335467,
     "r_top": 4.7219999999999995,
     "U_well": 3.6981177167767,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.895812314911546,
     "S_wkb": 7.900445617211788,
     "eps_1D": 4.375769255782023,
     "Gamma_1D": 6.503882252138229e-05,
     "box_dE": 5.1743624602146136e-08,
     "box_rel_gamma": 1.0048393339623374e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 20.55960512161255
    },
    {
     "lam": -0.007243096424,
     "x": 11.749999999773813,
     "eps": 4.380389002086245,
     "Gamma": 5.0551776271629325e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.301751303452887,
     "r_top": 4.766,
     "U_well": 3.697949964809756,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.9213623013666421,
     "S_wkb": 8.16785295063271,
     "eps_1D": 4.376442626946636,
     "Gamma_1D": 4.9883470192945956e-05,
     "box_dE": 5.181690902957171e-08,
     "box_rel_gamma": 8.425093667163708e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.0368070602417
    },
    {
     "lam": -0.006944444444,
     "x": 12.000000000384,
     "eps": 4.381188182227138,
     "Gamma": 3.551394916515581e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.336101197947135,
     "r_top": 4.822,
     "U_well": 3.697935101344411,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -0.9549130157199972,
     "S_wkb": 8.523766508064348,
     "eps_1D": 4.377241630600268,
     "Gamma_1D": 3.5035310481758405e-05,
     "box_dE": 5.1914506483948886e-08,
     "box_rel_gamma": 6.412322539617321e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.14708662033081
    },
    {
     "lam": -0.0064,
     "x": 12.5,
     "eps": 4.382655744715492,
     "Gamma": 1.751884048535443e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.4036983246395565,
     "r_top": 4.934,
     "U_well": 3.6977070703792227,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -1.0210425799240648,
     "S_wkb": 9.234563839839058,
     "eps_1D": 4.378710192209024,
     "Gamma_1D": 1.727420073417121e-05,
     "box_dE": 5.208237841064712e-08,
     "box_rel_gamma": 2.884198657682191e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.32923984527588
    },
    {
     "lam": -0.005917159763,
     "x": 13.0000000003445,
     "eps": 4.383901368113461,
     "Gamma": 8.645707712094366e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.469620338752706,
     "r_top": 5.046,
     "U_well": 3.6973926265673285,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -1.0857189706392445,
     "S_wkb": 9.944821547714579,
     "eps_1D": 4.3799558079740635,
     "Gamma_1D": 8.520856470557697e-06,
     "box_dE": 5.222761068068881e-08,
     "box_rel_gamma": 1.3356544759091094e-09,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.58275270462036
    },
    {
     "lam": -0.005102040816,
     "x": 14.000000000448,
     "eps": 4.386005587624496,
     "Gamma": 2.1168776701399206e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.596726349876546,
     "r_top": 5.254,
     "U_well": 3.696912761273341,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -1.2107207622520502,
     "S_wkb": 11.358448537841557,
     "eps_1D": 4.382060841041037,
     "Gamma_1D": 2.0844189948385317e-06,
     "box_dE": 5.2462284294575574e-08,
     "box_rel_gamma": -3.399875103671235e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.63867211341858
    },
    {
     "lam": -0.004912717235665,
     "x": 14.267212048420166,
     "eps": 4.386494226327573,
     "Gamma": 1.45632149213638e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.629670636582517,
     "r_top": 5.31,
     "U_well": 3.6970246283383825,
     "r_well": 1.1300000000000001,
     "eps_minus_Utop": -1.2431764102549447,
     "S_wkb": 11.733739215557339,
     "eps_1D": 4.382550110490744,
     "Gamma_1D": 1.4336650736396289e-06,
     "box_dE": 5.251315116084465e-08,
     "box_rel_gamma": -3.66237548066195e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.50564455986023
    },
    {
     "lam": -0.004444444444,
     "x": 15.000000000750001,
     "eps": 4.387630889826168,
     "Gamma": 5.249826898870033e-07,
     "status": "ok",
     "flags": [],
     "U_top": 5.7177402954155365,
     "r_top": 5.458,
     "U_well": 3.6967217428386947,
     "r_well": 1.1260000000000001,
     "eps_minus_Utop": -1.3301094055893685,
     "S_wkb": 12.756980746272252,
     "eps_1D": 4.383687404208404,
     "Gamma_1D": 5.165012673228495e-07,
     "box_dE": 5.264316094155801e-08,
     "box_rel_gamma": -4.3983483744014507e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.02696418762207
    },
    {
     "lam": -0.00390625,
     "x": 16.0,
     "eps": 4.388927632829141,
     "Gamma": 1.3257032416892027e-07,
     "status": "ok",
     "flags": [],
     "U_top": 5.833199038379786,
     "r_top": 5.6499999999999995,
     "U_well": 3.6966469557944652,
     "r_well": 1.122,
     "eps_minus_Utop": -1.4442714055506451,
     "S_wkb": 14.13673143070296,
     "eps_1D": 4.384984901621676,
     "Gamma_1D": 1.303272080648094e-07,
     "box_dE": 5.2788768911682435e-08,
     "box_rel_gamma": -3.63131377190129e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.160537481307983
    },
    {
     "lam": -0.003460207612,
     "x": 17.000000001122,
     "eps": 4.389994908783419,
     "Gamma": 3.424097374550413e-08,
     "status": "ok",
     "flags": [],
     "U_top": 5.943227310987471,
     "r_top": 5.834,
     "U_well": 3.6963624300477242,
     "r_well": 1.122,
     "eps_minus_Utop": -1.5532324022040518,
     "S_wkb": 15.493389114264897,
     "eps_1D": 4.386053201826306,
     "Gamma_1D": 3.363738791163007e-08,
     "box_dE": 5.29036912055858e-08,
     "box_rel_gamma": -1.1148339140731878e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.494556188583374
    },
    {
     "lam": -0.003086419753,
     "x": 18.000000000252,
     "eps": 4.390880446938615,
     "Gamma": 9.074183352066926e-09,
     "status": "ok",
     "flags": [],
     "U_top": 6.048081708050939,
     "r_top": 6.01,
     "U_well": 3.696168799171529,
     "r_well": 1.122,
     "eps_minus_Utop": -1.6572012611123235,
     "S_wkb": 16.82375652107816,
     "eps_1D": 4.386939495434987,
     "Gamma_1D": 8.908320420494907e-09,
     "box_dE": 5.29987254083153e-08,
     "box_rel_gamma": -1.279409502785711e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 21.128501415252686
    }
   ],
   "duplicate_start_point": [
    {
     "lam": -0.007480685094776778,
     "rel_gamma": 0.0,
     "d_eps": 0.0
    }
   ],
   "narrow_range": {
    "x": [
     5.749999999987781,
     18.000000000252
    ],
    "lam": [
     -0.030245746692000003,
     -0.0030864197529999996
    ]
   },
   "cease": {
    "last_narrow": {
     "lam": -0.030245746692000003,
     "x": 5.749999999987781
    },
    "first_not_narrow": {
     "lam": -0.03305785124,
     "x": 5.4999999999725,
     "status": "above_top",
     "eps_minus_Utop": -0.013485811631946731,
     "Gamma": 0.10003359188451112
    }
   },
   "thresholds": {
    "P=0.9": {
     "10": {
      "x_c": 7.757238306479915,
      "lam_c": -0.01661826703206951,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 8.649827807276395,
      "lam_c": -0.013365495867357503,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 9.56379223570583,
      "lam_c": -0.010933009719051406,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 10.366393538746717,
      "lam_c": -0.009305605049727722,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 11.22856497039843,
      "lam_c": -0.007931429851483908,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 12.85992994374999,
      "lam_c": -0.006046760878045182,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 14.499037486685646,
      "lam_c": -0.004756874072187047,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 16.168464569893054,
      "lam_c": -0.003825273055466554,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.5": {
     "10": {
      "x_c": 5.932703410586771,
      "lam_c": -0.028411536756599663,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 7.058500164044033,
      "lam_c": -0.02007128333706675,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 8.106594448673368,
      "lam_c": -0.0152167920642039,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 8.973347570264135,
      "lam_c": -0.012419125626738196,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 9.872090020742323,
      "lam_c": -0.010260813315830009,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 11.526021373488412,
      "lam_c": -0.007527333514914984,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 13.156635808408316,
      "lam_c": -0.00577710543738376,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 14.79980036840129,
      "lam_c": -0.004565499350752865,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.1": {
     "10": {
      "x_c": 4.613965458630574,
      "lam_c": -0.04697332709286096,
      "status": "beyond_narrow",
      "extrap_dx": -1.1360345413572075
     },
     "30": {
      "x_c": 5.815922142183642,
      "lam_c": -0.029563975386229062,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 7.0617054237434695,
      "lam_c": -0.02005306703620753,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 8.022775018929718,
      "lam_c": -0.01553641355366607,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 8.975967423833643,
      "lam_c": -0.012411877039301338,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 10.670107341826101,
      "lam_c": -0.008783395184308476,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 12.30658758867749,
      "lam_c": -0.006602747751215482,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 13.940020373902584,
      "lam_c": -0.005146040300413275,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    }
   },
   "fits": {
    "all": {
     "two_param": {
      "a": 5.797110162793074,
      "b": 1.3407512589457955,
      "rms": 0.18489448465133151,
      "n": 34,
      "x_range": [
       5.749999999987781,
       18.000000000252
      ]
     },
     "three_param": {
      "a": 3.1350694007652784,
      "b": 0.6285920673175566,
      "p": 0.6141053803185087,
      "p_err": 0.01383699212557766,
      "rms": 0.10180891887950184
     }
    },
    "window_lam_m0p018_m0p007": {
     "two_param": {
      "a": 5.887490135498842,
      "b": 1.3377100902094758,
      "rms": 0.045980479947644634,
      "n": 20,
      "x_range": [
       7.4999999999531255,
       11.749999999773813
      ]
     },
     "three_param": {
      "a": 2.0996015479928007,
      "b": 0.35995388373276394,
      "p": 0.7117169057598878,
      "p_err": 0.009819880982707922,
      "rms": 0.008573293659997448
     }
    }
   },
   "lam_SM": {
    "172.2": {
     "lam_SM": -0.004912717235665159,
     "x": 14.267212048419935,
     "Gamma_direct": 1.45632149213638e-06,
     "eps_direct": 4.386494226327573,
     "Gamma_interp_without_point": 1.4562534986428762e-06,
     "Nstar_ln2_over_Gamma": 475957.5301900675,
     "N_P0.9": 72347.01693735602
    },
    "172.6": {
     "lam_SM": -0.007480685094776778,
     "x": 11.56190278513855,
     "Gamma_direct": 6.58972208759207e-05,
     "eps_direct": 4.379716015423921,
     "Gamma_interp_without_point": 6.589924096837614e-05,
     "Nstar_ln2_over_Gamma": 10518.610213700622,
     "N_P0.9": 1598.8612912251924
    },
    "173.0": {
     "lam_SM": -0.010070424876435636,
     "x": 9.96497246432523,
     "Gamma_direct": 0.0006105244200127011,
     "eps_direct": 4.37194650849437,
     "Gamma_interp_without_point": 0.0006106761495382086,
     "Nstar_ln2_over_Gamma": 1135.3308038776324,
     "N_P0.9": 172.57379427285545
    }
   },
   "max_box_rel_gamma": 3.177257748010476e-07,
   "max_abs_ln_ratio_2D_1D": 0.018447668630269594
  },
  "E": {
   "mu_GeV": 3372576177285.3184,
   "mu_over_mu_b": 0.001,
   "couplings": {
    "g2": 0.549123662194372,
    "gY": 0.4187500822896739,
    "yt": 0.4786244317347138,
    "lam": -0.005510364317212047,
    "g3": 0.5903875607035604
   },
   "n_points": 17,
   "n_good": 16,
   "table": [
    {
     "lam": -0.03305785124,
     "x": 5.4999999999725,
     "eps": 4.324015456493157,
     "Gamma": 0.09337862192174068,
     "status": "above_top",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.351991514920217,
     "r_top": 3.034,
     "U_well": 3.7272316078893883,
     "r_well": 1.118,
     "eps_minus_Utop": -0.027976058427059414,
     "S_wkb": 0.19480837553663272,
     "eps_1D": 4.319994228282358,
     "Gamma_1D": 0.09308064567595463,
     "box_dE": 8.734728268538714e-09,
     "box_rel_gamma": 6.751879855215748e-08,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 32.29826760292053
    },
    {
     "lam": -0.030245746692,
     "x": 5.749999999987781,
     "eps": 4.330459779003778,
     "Gamma": 0.07527113900624322,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.39597992770565,
     "r_top": 3.122,
     "U_well": 3.7258623637433894,
     "r_well": 1.122,
     "eps_minus_Utop": -0.0655201487018715,
     "S_wkb": 0.46213868604683794,
     "eps_1D": 4.32647719160977,
     "Gamma_1D": 0.07499144979918189,
     "box_dE": 9.086570907553775e-09,
     "box_rel_gamma": 7.77378494909442e-08,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 28.25319266319275
    },
    {
     "lam": -0.027777777778,
     "x": 5.999999999976,
     "eps": 4.33690615065929,
     "Gamma": 0.060052041858004515,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.4398397391472635,
     "r_top": 3.206,
     "U_well": 3.7246669583655225,
     "r_well": 1.122,
     "eps_minus_Utop": -0.10293358848797318,
     "S_wkb": 0.7366531371450997,
     "eps_1D": 4.3329550094033635,
     "Gamma_1D": 0.059797342751302086,
     "box_dE": 9.352375920617257e-09,
     "box_rel_gamma": 9.14900870618851e-08,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 32.00207781791687
    },
    {
     "lam": -0.023668639053,
     "x": 6.500000000034937,
     "eps": 4.349286947290879,
     "Gamma": 0.037025885099614214,
     "status": "ok_broad",
     "flags": [
      "no_local_min"
     ],
     "U_top": 4.527479323580549,
     "r_top": 3.3659999999999997,
     "U_well": 3.7230385048436387,
     "r_well": 1.122,
     "eps_minus_Utop": -0.17819237628966977,
     "S_wkb": 1.3064893852353228,
     "eps_1D": 4.345380197343544,
     "Gamma_1D": 0.036830282636141604,
     "box_dE": 9.63122987890474e-09,
     "box_rel_gamma": 1.284422124214757e-07,
     "window": [
      0.05,
      0.0025
     ],
     "retried": true,
     "time_s": 32.63071870803833
    },
    {
     "lam": -0.017777777778,
     "x": 7.4999999999531255,
     "eps": 4.370000932936164,
     "Gamma": 0.012416912761855456,
     "status": "ok",
     "flags": [],
     "U_top": 4.699960512470986,
     "r_top": 3.674,
     "U_well": 3.7201402151233927,
     "r_well": 1.122,
     "eps_minus_Utop": -0.3299595795348216,
     "S_wkb": 2.525433761570528,
     "eps_1D": 4.366130872632803,
     "Gamma_1D": 0.012327361181027134,
     "box_dE": 9.978470212375313e-09,
     "box_rel_gamma": 2.1673471173322412e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 17.75676918029785
    },
    {
     "lam": -0.01384083045,
     "x": 8.499999999946874,
     "eps": 4.384347461423213,
     "Gamma": 0.00361339761825212,
     "status": "ok",
     "flags": [],
     "U_top": 4.867050559370313,
     "r_top": 3.9619999999999997,
     "U_well": 3.71846692171499,
     "r_well": 1.118,
     "eps_minus_Utop": -0.4827030979470992,
     "S_wkb": 3.8331154559874405,
     "eps_1D": 4.38048133952214,
     "Gamma_1D": 0.00358147960980694,
     "box_dE": 1.0744082372481436e-08,
     "box_rel_gamma": 2.687731319728215e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.356555700302124
    },
    {
     "lam": -0.01108033241,
     "x": 9.499999999988125,
     "eps": 4.3936921192871345,
     "Gamma": 0.0009574585508930793,
     "status": "ok",
     "flags": [],
     "U_top": 5.027338379921629,
     "r_top": 4.2299999999999995,
     "U_well": 3.7170823053822994,
     "r_well": 1.122,
     "eps_minus_Utop": -0.6336462606344941,
     "S_wkb": 5.201231183890555,
     "eps_1D": 4.3898234018451125,
     "Gamma_1D": 0.0009477155200887272,
     "box_dE": 1.1559362461944586e-08,
     "box_rel_gamma": 2.4955476196630855e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.844529390335083
    },
    {
     "lam": -0.009070294785,
     "x": 10.499999999757188,
     "eps": 4.3998108446050015,
     "Gamma": 0.00024126284707084138,
     "status": "ok",
     "flags": [],
     "U_top": 5.1800050528703565,
     "r_top": 4.482,
     "U_well": 3.7162699697744865,
     "r_well": 1.118,
     "eps_minus_Utop": -0.780194208265355,
     "S_wkb": 6.601559974331032,
     "eps_1D": 4.395940892396946,
     "Gamma_1D": 0.00023852854911261977,
     "box_dE": 1.2141429968281103e-08,
     "box_rel_gamma": 1.758745349356161e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.363569259643555
    },
    {
     "lam": -0.008051644263709,
     "x": 11.144426149652803,
     "eps": 4.40269378636237,
     "Gamma": 9.807907987915408e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.274236750793308,
     "r_top": 4.6339999999999995,
     "U_well": 3.715764372403768,
     "r_well": 1.122,
     "eps_minus_Utop": -0.8715429644309376,
     "S_wkb": 7.511334051700619,
     "eps_1D": 4.398824028418441,
     "Gamma_1D": 9.690134947954293e-05,
     "box_dE": 1.2407186819521112e-08,
     "box_rel_gamma": 1.1663072396750351e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.6892032623291
    },
    {
     "lam": -0.007561436673,
     "x": 11.499999999975563,
     "eps": 4.4040221170307206,
     "Gamma": 5.9608922232868444e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.324874222548947,
     "r_top": 4.7139999999999995,
     "U_well": 3.715547716671342,
     "r_well": 1.118,
     "eps_minus_Utop": -0.9208521055182262,
     "S_wkb": 8.013980459047183,
     "eps_1D": 4.400152788705198,
     "Gamma_1D": 5.887219918167849e-05,
     "box_dE": 1.2527423791841842e-08,
     "box_rel_gamma": 8.378353877347422e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.87677264213562
    },
    {
     "lam": -0.0064,
     "x": 12.5,
     "eps": 4.407099970450321,
     "Gamma": 1.4723464445757721e-05,
     "status": "ok",
     "flags": [],
     "U_top": 5.462185765211198,
     "r_top": 4.938,
     "U_well": 3.7149973790784983,
     "r_well": 1.118,
     "eps_minus_Utop": -1.0550857947608776,
     "S_wkb": 9.421624546250918,
     "eps_1D": 4.4032314232067415,
     "Gamma_1D": 1.4527712355544197e-05,
     "box_dE": 1.279118055919222e-08,
     "box_rel_gamma": 8.454699162996349e-10,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.34248995780945
    },
    {
     "lam": -0.005510364317212047,
     "x": 13.47131041107408,
     "eps": 4.409314613942093,
     "Gamma": 3.827085349858362e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.588539626528293,
     "r_top": 5.138,
     "U_well": 3.7145770820279442,
     "r_well": 1.118,
     "eps_minus_Utop": -1.1792250125862003,
     "S_wkb": 10.775362724174293,
     "eps_1D": 4.40544766042837,
     "Gamma_1D": 3.7730581238279016e-06,
     "box_dE": 1.2976652641813946e-08,
     "box_rel_gamma": -5.870375874295064e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.364069938659668
    },
    {
     "lam": -0.005102040816,
     "x": 14.000000000448,
     "eps": 4.410316082501767,
     "Gamma": 1.8523157255540656e-06,
     "status": "ok",
     "flags": [],
     "U_top": 5.654676923239147,
     "r_top": 5.2459999999999996,
     "U_well": 3.714550257925848,
     "r_well": 1.118,
     "eps_minus_Utop": -1.2443608407373796,
     "S_wkb": 11.503606496904748,
     "eps_1D": 4.4064495641801695,
     "Gamma_1D": 1.8253821115134616e-06,
     "box_dE": 1.3060976300711342e-08,
     "box_rel_gamma": -8.134165985218544e-08,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.56304168701172
    },
    {
     "lam": -0.00390625,
     "x": 16.0,
     "eps": 4.413148533534695,
     "Gamma": 1.2731084827039224e-07,
     "status": "ok",
     "flags": [],
     "U_top": 5.888015836468949,
     "r_top": 5.626,
     "U_well": 3.7138241158288237,
     "r_well": 1.122,
     "eps_minus_Utop": -1.4748673029342543,
     "S_wkb": 14.188843390956617,
     "eps_1D": 4.409283849622482,
     "Gamma_1D": 1.25277778638393e-07,
     "box_dE": 1.3297256629132374e-08,
     "box_rel_gamma": -1.2320501185936195e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 18.838828325271606
    },
    {
     "lam": -0.003086419753,
     "x": 18.000000000252,
     "eps": 4.415033048076331,
     "Gamma": 9.997172069349946e-09,
     "status": "ok",
     "flags": [],
     "U_top": 6.097634907156827,
     "r_top": 5.962,
     "U_well": 3.7135482251860363,
     "r_well": 1.118,
     "eps_minus_Utop": -1.6826018590804965,
     "S_wkb": 16.73821328908535,
     "eps_1D": 4.411170007517863,
     "Gamma_1D": 9.825520076361884e-09,
     "box_dE": 1.3451561642341552e-08,
     "box_rel_gamma": -4.006778938636657e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.00408625602722
    },
    {
     "lam": -0.0029923040359,
     "x": 18.280881809200345,
     "eps": 4.4152521252392924,
     "Gamma": 7.078083937709436e-09,
     "status": "ok",
     "flags": [],
     "U_top": 6.1251745891442875,
     "r_top": 6.01,
     "U_well": 3.71357769439706,
     "r_well": 1.118,
     "eps_minus_Utop": -1.709922463904995,
     "S_wkb": 17.084276327905442,
     "eps_1D": 4.411389498773219,
     "Gamma_1D": 6.95540331645519e-09,
     "box_dE": 1.3469994897263896e-08,
     "box_rel_gamma": -2.772369230852334e-07,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.359078645706177
    },
    {
     "lam": -0.002770083102,
     "x": 19.000000001691,
     "eps": 4.4157479587273105,
     "Gamma": 2.9662366867462965e-09,
     "status": "ok",
     "flags": [],
     "U_top": 6.194051772954202,
     "r_top": 6.118,
     "U_well": 3.713390605871412,
     "r_well": 1.122,
     "eps_minus_Utop": -1.7783038142268914,
     "S_wkb": 17.954783919752632,
     "eps_1D": 4.411886028303258,
     "Gamma_1D": 2.9137877413044167e-09,
     "box_dE": 1.3506926244133627e-08,
     "box_rel_gamma": -1.6289536078906153e-06,
     "window": [
      0.02,
      0.0015
     ],
     "retried": false,
     "time_s": 19.13628888130188
    }
   ],
   "duplicate_start_point": [
    {
     "lam": -0.005510364317212047,
     "rel_gamma": 0.0,
     "d_eps": 0.0
    }
   ],
   "narrow_range": {
    "x": [
     5.749999999987781,
     19.000000001691
    ],
    "lam": [
     -0.030245746692000003,
     -0.0027700831020000005
    ]
   },
   "cease": {
    "last_narrow": {
     "lam": -0.030245746692000003,
     "x": 5.749999999987781
    },
    "first_not_narrow": {
     "lam": -0.03305785124,
     "x": 5.4999999999725,
     "status": "above_top",
     "eps_minus_Utop": -0.027976058427059414,
     "Gamma": 0.09337862192174068
    }
   },
   "thresholds": {
    "P=0.9": {
     "10": {
      "x_c": 7.6391641164794395,
      "lam_c": -0.017135955250535552,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 8.522052286418939,
      "lam_c": -0.013769292036362936,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 9.429520631821848,
      "lam_c": -0.01124658758691404,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 10.229789306184971,
      "lam_c": -0.00955579054793769,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 11.09326328807213,
      "lam_c": -0.008126084959716699,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 12.740260971186522,
      "lam_c": -0.006160888537996396,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 14.414493127857135,
      "lam_c": -0.004812838061492868,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 16.14496859792458,
      "lam_c": -0.003836415091276476,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.5": {
     "10": {
      "x_c": 5.842592073504505,
      "lam_c": -0.029294687507285262,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "30": {
      "x_c": 6.94980339126803,
      "lam_c": -0.02070403354802056,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100": {
      "x_c": 7.984363291797994,
      "lam_c": -0.015686260441280117,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 8.842838400479042,
      "lam_c": -0.012788412106404846,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 9.736688749448621,
      "lam_c": -0.010548177408606127,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 11.392301403810848,
      "lam_c": -0.007705078487967247,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 13.041726554199972,
      "lam_c": -0.0058793568377218655,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 14.724268882931307,
      "lam_c": -0.00461245902196267,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    },
    "P=0.1": {
     "10": {
      "x_c": 4.571810649936646,
      "lam_c": -0.04784356466674445,
      "status": "beyond_narrow",
      "extrap_dx": -1.1781893500511353
     },
     "30": {
      "x_c": 5.729458915804236,
      "lam_c": -0.030463007740946003,
      "status": "beyond_narrow",
      "extrap_dx": -0.020541084183545166
     },
     "100": {
      "x_c": 6.952959737254996,
      "lam_c": -0.020685240325327717,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "300": {
      "x_c": 7.901475296654408,
      "lam_c": -0.016017090398537444,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1000": {
      "x_c": 8.845437868191855,
      "lam_c": -0.012780896779253443,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "10000": {
      "x_c": 10.533522374237311,
      "lam_c": -0.00901265518758365,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "100000": {
      "x_c": 12.179671261835805,
      "lam_c": -0.006741070465860876,
      "status": "interpolated",
      "extrap_dx": 0.0
     },
     "1e+06": {
      "x_c": 13.840977639921782,
      "lam_c": -0.00521995147642511,
      "status": "interpolated",
      "extrap_dx": 0.0
     }
    }
   },
   "fits": {
    "all": {
     "two_param": {
      "a": 5.308817733593286,
      "b": 1.314851701117196,
      "rms": 0.1583746236826547,
      "n": 16,
      "x_range": [
       5.749999999987781,
       19.000000001691
      ]
     },
     "three_param": {
      "a": 4.107332352526989,
      "b": 0.9636930899485991,
      "p": 0.5452878836576063,
      "p_err": 0.01988333488280394,
      "rms": 0.13322189702107246
     }
    },
    "window_lam_m0p018_m0p007": {
     "two_param": {
      "a": 5.734097592798615,
      "b": 1.341213253494316,
      "rms": 0.04310778800943349,
      "n": 6,
      "x_range": [
       7.4999999999531255,
       11.499999999975563
      ]
     },
     "three_param": {
      "a": 2.2568812034066674,
      "b": 0.4086097052870989,
      "p": 0.6918229921690177,
      "p_err": 0.023351296052613855,
      "rms": 0.008821965352387271
     }
    }
   },
   "lam_SM": {
    "172.2": {
     "lam_SM": -0.0029923040358999916,
     "x": 18.28088180920037,
     "Gamma_direct": 7.078083937709436e-09,
     "eps_direct": 4.4152521252392924,
     "Gamma_interp_without_point": 7.078043704741198e-09,
     "Nstar_ln2_over_Gamma": 97928646.60266477,
     "N_P0.9": 14885457.220492128
    },
    "172.6": {
     "lam_SM": -0.005510364317212047,
     "x": 13.47131041107408,
     "Gamma_direct": 3.827085349858362e-06,
     "eps_direct": 4.409314613942093,
     "Gamma_interp_without_point": 3.827479986436215e-06,
     "Nstar_ln2_over_Gamma": 181116.20651094132,
     "N_P0.9": 27530.223662695582
    },
    "173.0": {
     "lam_SM": -0.008051644263709043,
     "x": 11.144426149652773,
     "Gamma_direct": 9.807907987915408e-05,
     "eps_direct": 4.40269378636237,
     "Gamma_interp_without_point": 9.807948439011474e-05,
     "Nstar_ln2_over_Gamma": 7067.227602603847,
     "N_P0.9": 1074.2404576760289
    }
   },
   "max_box_rel_gamma": 1.6289536078906153e-06,
   "max_abs_ln_ratio_2D_1D": 0.01784017640121349
  }
 }
}

==> anc/results/C170/S1/C170_lambdaSM_running.csv <==
# SM MS-bar couplings (sm_provider 'central' = production NNLO mapping; alpha_s(M_Z) = 0.1180, M_h = 125.13; m_t = pole mass in GeV), mu from 1e10 GeV to M-bar_P = 2.435e+18 GeV; mu_b = M-bar_P/722 = 3.37258e+15 GeV
mu_GeV,log10_mu,lam_172.2,lam_172.6,lam_173.0,g2_172.6,gY_172.6,yt_172.6,g3_172.6
1.00000000e+10,10.000000,5.2910922221e-03,3.0001837137e-03,6.8477868222e-04,5.6925478050e-01,4.0127173191e-01,5.3340703601e-01,6.5249192720e-01
1.04958785e+10,10.021019,5.1964924589e-03,2.9029823289e-03,5.8496892437e-04,5.6907835460e-01,4.0140821767e-01,5.3288941499e-01,6.5189147426e-01
1.10163465e+10,10.042038,5.1024048560e-03,2.8063065816e-03,4.8569861086e-04,5.6890208903e-01,4.0154484155e-01,5.3237301662e-01,6.5129268705e-01
1.15626235e+10,10.063056,5.0088270130e-03,2.7101540303e-03,3.8696525818e-04,5.6872598356e-01,4.0168160377e-01,5.3185783546e-01,6.5069555786e-01
1.21359891e+10,10.084075,4.9157565438e-03,2.6145222477e-03,2.8876639711e-04,5.6855003795e-01,4.0181850458e-01,5.3134386610e-01,6.5010007901e-01
1.27377867e+10,10.105094,4.8231910761e-03,2.5194088207e-03,1.9109957265e-04,5.6837425197e-01,4.0195554421e-01,5.3083110316e-01,6.4950624288e-01
1.33694261e+10,10.126113,4.7311282517e-03,2.4248113502e-03,9.3962343879e-05,5.6819862541e-01,4.0209272291e-01,5.3031954131e-01,6.4891404192e-01
1.40323872e+10,10.147132,4.6395657262e-03,2.3307274510e-03,-2.6477161265e-06,5.6802315801e-01,4.0223004092e-01,5.2980917525e-01,6.4832346859e-01
1.47282231e+10,10.168150,4.5485011689e-03,2.2371547517e-03,-9.8733020418e-05,5.6784784957e-01,4.0236749848e-01,5.2929999969e-01,6.4773451543e-01
1.54585640e+10,10.189169,4.4579322625e-03,2.1440908946e-03,-1.9429596827e-04,5.6767269984e-01,4.0250509582e-01,5.2879200942e-01,6.4714717502e-01
1.62251210e+10,10.210188,4.3678567036e-03,2.0515335354e-03,-2.8933894529e-04,5.6749770860e-01,4.0264283321e-01,5.2828519921e-01,6.4656143996e-01
1.70296898e+10,10.231207,4.2782722018e-03,1.9594803436e-03,-3.8386432351e-04,5.6732287563e-01,4.0278071087e-01,5.2777956390e-01,6.4597730295e-01
1.78741555e+10,10.252226,4.1891764803e-03,1.8679290019e-03,-4.7787446150e-04,5.6714820069e-01,4.0291872905e-01,5.2727509836e-01,6.4539475670e-01
1.87604965e+10,10.273244,4.1005672753e-03,1.7768772063e-03,-5.7137170448e-04,5.6697368356e-01,4.0305688799e-01,5.2677179747e-01,6.4481379396e-01
1.96907891e+10,10.294263,4.0124423362e-03,1.6863226659e-03,-6.6435838438e-04,5.6679932401e-01,4.0319518795e-01,5.2626965616e-01,6.4423440756e-01
2.06672130e+10,10.315282,3.9247994254e-03,1.5962631031e-03,-7.5683681998e-04,5.6662512182e-01,4.0333362916e-01,5.2576866939e-01,6.4365659034e-01
2.16920557e+10,10.336301,3.8376363181e-03,1.5066962531e-03,-8.4880931700e-04,5.6645107676e-01,4.0347221187e-01,5.2526883215e-01,6.4308033522e-01
2.27677181e+10,10.357320,3.7509508024e-03,1.4176198640e-03,-9.4027816817e-04,5.6627718860e-01,4.0361093633e-01,5.2477013945e-01,6.4250563513e-01
2.38967202e+10,10.378338,3.6647406790e-03,1.3290316969e-03,-1.0312456534e-03,5.6610345712e-01,4.0374980279e-01,5.2427258636e-01,6.4193248307e-01
2.50817072e+10,10.399357,3.5790037613e-03,1.2409295252e-03,-1.1217140397e-03,5.6592988210e-01,4.0388881149e-01,5.2377616795e-01,6.4136087208e-01
2.63254551e+10,10.420376,3.4937378752e-03,1.1533111352e-03,-1.2116855815e-03,5.6575646331e-01,4.0402796268e-01,5.2328087933e-01,6.4079079523e-01
2.76308778e+10,10.441395,3.4089408590e-03,1.0661743257e-03,-1.3011625206e-03,5.6558320053e-01,4.0416725661e-01,5.2278671565e-01,6.4022224565e-01
2.90010336e+10,10.462413,3.3246105633e-03,9.7951690783e-04,-1.3901470863e-03,5.6541009353e-01,4.0430669353e-01,5.2229367208e-01,6.3965521650e-01
3.04391325e+10,10.483432,3.2407448510e-03,8.9333670502e-04,-1.4786414956e-03,5.6523714210e-01,4.0444627369e-01,5.2180174382e-01,6.3908970100e-01
3.19485436e+10,10.504451,3.1573415972e-03,8.0763155299e-04,-1.5666479531e-03,5.6506434600e-01,4.0458599734e-01,5.2131092611e-01,6.3852569239e-01
3.35328032e+10,10.525470,3.0743986889e-03,7.2239929960e-04,-1.6541686509e-03,5.6489170502e-01,4.0472586473e-01,5.2082121420e-01,6.3796318397e-01
3.51956228e+10,10.546489,2.9919140252e-03,6.3763780474e-04,-1.7412057695e-03,5.6471921894e-01,4.0486587611e-01,5.2033260340e-01,6.3740216908e-01
3.69408980e+10,10.567507,2.9098855169e-03,5.5334494028e-04,-1.8277614770e-03,5.6454688752e-01,4.0500603174e-01,5.1984508901e-01,6.3684264109e-01
3.87727177e+10,10.588526,2.8283110868e-03,4.6951858997e-04,-1.9138379296e-03,5.6437471056e-01,4.0514633187e-01,5.1935866638e-01,6.3628459342e-01
4.06953734e+10,10.609545,2.7471886694e-03,3.8615664934e-04,-1.9994372716e-03,5.6420268784e-01,4.0528677675e-01,5.1887333089e-01,6.3572801953e-01
4.27133694e+10,10.630564,2.6665162106e-03,3.0325702565e-04,-2.0845616356e-03,5.6403081912e-01,4.0542736664e-01,5.1838907795e-01,6.3517291292e-01
4.48314336e+10,10.651583,2.5862916681e-03,2.2081763775e-04,-2.1692131423e-03,5.6385910420e-01,4.0556810178e-01,5.1790590299e-01,6.3461926712e-01
4.70545279e+10,10.672601,2.5065130109e-03,1.3883641606e-04,-2.2533939011e-03,5.6368754285e-01,4.0570898245e-01,5.1742380147e-01,6.3406707573e-01
4.93878608e+10,10.693620,2.4271782194e-03,5.7311302417e-05,-2.3371060095e-03,5.6351613485e-01,4.0585000889e-01,5.1694276887e-01,6.3351633236e-01
5.18368986e+10,10.714639,2.3482852853e-03,-2.3759749938e-05,-2.4203515539e-03,5.6334487999e-01,4.0599118135e-01,5.1646280072e-01,6.3296703067e-01
5.44073789e+10,10.735658,2.2698322115e-03,-1.0437877648e-04,-2.5031326089e-03,5.6317377804e-01,4.0613250011e-01,5.1598389254e-01,6.3241916435e-01
5.71053238e+10,10.756677,2.1918170120e-03,-1.8454780147e-04,-2.5854512383e-03,5.6300282880e-01,4.0627396540e-01,5.1550603992e-01,6.3187272714e-01
5.99370540e+10,10.777695,2.1142377118e-03,-2.6426883804e-04,-2.6673094942e-03,5.6283203203e-01,4.0641557750e-01,5.1502923845e-01,6.3132771282e-01
6.29092036e+10,10.798714,2.0370923470e-03,-3.4354388827e-04,-2.7487094179e-03,5.6266138753e-01,4.0655733667e-01,5.1455348374e-01,6.3078411519e-01
6.60287357e+10,10.819733,1.9603789645e-03,-4.2237494327e-04,-2.8296530395e-03,5.6249089507e-01,4.0669924315e-01,5.1407877145e-01,6.3024192812e-01
6.93029587e+10,10.840752,1.8840956220e-03,-5.0076398326e-04,-2.9101423781e-03,5.6232055445e-01,4.0684129721e-01,5.1360509725e-01,6.2970114547e-01
7.27395434e+10,10.861771,1.8082403881e-03,-5.7871297762e-04,-2.9901794421e-03,5.6215036544e-01,4.0698349912e-01,5.1313245684e-01,6.2916176119e-01
7.63465409e+10,10.882789,1.7328113417e-03,-6.5622388502e-04,-3.0697662288e-03,5.6198032783e-01,4.0712584913e-01,5.1266084594e-01,6.2862376923e-01
8.01324017e+10,10.903808,1.6578065727e-03,-7.3329865344e-04,-3.1489047249e-03,5.6181044141e-01,4.0726834751e-01,5.1219026031e-01,6.2808716359e-01
8.41059951e+10,10.924827,1.5832241812e-03,-8.0993922027e-04,-3.2275969063e-03,5.6164070596e-01,4.0741099451e-01,5.1172069572e-01,6.2755193831e-01
8.82766305e+10,10.945846,1.5090622778e-03,-8.8614751240e-04,-3.3058447386e-03,5.6147112126e-01,4.0755379041e-01,5.1125214798e-01,6.2701808745e-01
9.26540788e+10,10.966865,1.4353189835e-03,-9.6192544625e-04,-3.3836501765e-03,5.6130168710e-01,4.0769673546e-01,5.1078461290e-01,6.2648560511e-01
9.72485953e+10,10.987883,1.3619924296e-03,-1.0372749279e-03,-3.4610151644e-03,5.6113240327e-01,4.0783982994e-01,5.1031808634e-01,6.2595448545e-01
1.02070944e+11,11.008902,1.2890807577e-03,-1.1121978531e-03,-3.5379416363e-03,5.6096326955e-01,4.0798307410e-01,5.0985256417e-01,6.2542472264e-01
1.07132423e+11,11.029921,1.2165821192e-03,-1.1866961074e-03,-3.6144315161e-03,5.6079428574e-01,4.0812646821e-01,5.0938804229e-01,6.2489631089e-01
1.12444889e+11,11.050940,1.1444946760e-03,-1.2607715661e-03,-3.6904867170e-03,5.6062545161e-01,4.0827001254e-01,5.0892451663e-01,6.2436924444e-01
1.18020789e+11,11.071959,1.0728165997e-03,-1.3344260947e-03,-3.7661091425e-03,5.6045676696e-01,4.0841370736e-01,5.0846198313e-01,6.2384351758e-01
1.23873186e+11,11.092977,1.0015460720e-03,-1.4076615482e-03,-3.8413006857e-03,5.6028823158e-01,4.0855755293e-01,5.0800043777e-01,6.2331912461e-01
1.30015791e+11,11.113996,9.3068128426e-04,-1.4804797722e-03,-3.9160632297e-03,5.6011984525e-01,4.0870154952e-01,5.0753987652e-01,6.2279605990e-01
1.36462995e+11,11.135015,8.6022043790e-04,-1.5528826019e-03,-3.9903986478e-03,5.5995160776e-01,4.0884569741e-01,5.0708029542e-01,6.2227431782e-01
1.43229901e+11,11.156034,7.9016174390e-04,-1.6248718631e-03,-4.0643088033e-03,5.5978351890e-01,4.0898999685e-01,5.0662169050e-01,6.2175389278e-01
1.50332364e+11,11.177052,7.2050342291e-04,-1.6964493717e-03,-4.1377955495e-03,5.5961557847e-01,4.0913444813e-01,5.0616405783e-01,6.2123477923e-01
1.57787022e+11,11.198071,6.5124370522e-04,-1.7676169338e-03,-4.2108607303e-03,5.5944778624e-01,4.0927905151e-01,5.0570739349e-01,6.2071697166e-01
1.65611342e+11,11.219090,5.8238083061e-04,-1.8383763461e-03,-4.2835061796e-03,5.5928014202e-01,4.0942380726e-01,5.0525169360e-01,6.2020046457e-01
1.73823652e+11,11.240109,5.1391304833e-04,-1.9087293956e-03,-4.3557337218e-03,5.5911264559e-01,4.0956871566e-01,5.0479695427e-01,6.1968525252e-01
1.82443193e+11,11.261128,4.4583861705e-04,-1.9786778599e-03,-4.4275451716e-03,5.5894529675e-01,4.0971377698e-01,5.0434317167e-01,6.1917133008e-01
1.91490158e+11,11.282146,3.7815580474e-04,-2.0482235071e-03,-4.4989423345e-03,5.5877809528e-01,4.0985899149e-01,5.0389034197e-01,6.1865869186e-01
2.00985744e+11,11.303165,3.1086288866e-04,-2.1173680961e-03,-4.5699270061e-03,5.5861104098e-01,4.1000435947e-01,5.0343846136e-01,6.1814733250e-01
2.10952194e+11,11.324184,2.4395815527e-04,-2.1861133763e-03,-4.6405009731e-03,5.5844413365e-01,4.1014988119e-01,5.0298752608e-01,6.1763724668e-01
2.21412860e+11,11.345203,1.7743990018e-04,-2.2544610880e-03,-4.7106660126e-03,5.5827737306e-01,4.1029555693e-01,5.0253753235e-01,6.1712842910e-01
2.32392247e+11,11.366222,1.1130642808e-04,-2.3224129623e-03,-4.7804238924e-03,5.5811075902e-01,4.1044138697e-01,5.0208847644e-01,6.1662087448e-01
2.43916079e+11,11.387240,4.5556052669e-05,-2.3899707212e-03,-4.8497763713e-03,5.5794429132e-01,4.1058737158e-01,5.0164035463e-01,6.1611457761e-01
2.56011353e+11,11.408259,-1.9812903373e-05,-2.4571360776e-03,-4.9187251989e-03,5.5777796975e-01,4.1073351103e-01,5.0119316323e-01,6.1560953327e-01
2.68706405e+11,11.429278,-8.4802108476e-05,-2.5239107356e-03,-4.9872721157e-03,5.5761179412e-01,4.1087980562e-01,5.0074689857e-01,6.1510573628e-01
2.82030978e+11,11.450297,-1.4941322223e-04,-2.5902963902e-03,-5.0554188531e-03,5.5744576420e-01,4.1102625561e-01,5.0030155698e-01,6.1460318151e-01
2.96016288e+11,11.471316,-2.1364789543e-04,-2.6562947275e-03,-5.1231671338e-03,5.5727987980e-01,4.1117286129e-01,4.9985713484e-01,6.1410186384e-01
3.10695099e+11,11.492334,-2.7750777017e-04,-2.7219074249e-03,-5.1905186714e-03,5.5711414071e-01,4.1131962294e-01,4.9941362853e-01,6.1360177819e-01
3.26101801e+11,11.513353,-3.4099447987e-04,-2.7871361511e-03,-5.2574751707e-03,5.5694854674e-01,4.1146654083e-01,4.9897103446e-01,6.1310291949e-01
3.42272488e+11,11.534372,-4.0410964933e-04,-2.8519825658e-03,-5.3240383278e-03,5.5678309766e-01,4.1161361526e-01,4.9852934907e-01,6.1260528273e-01
3.59245044e+11,11.555391,-4.6685489481e-04,-2.9164483205e-03,-5.3902098299e-03,5.5661779329e-01,4.1176084649e-01,4.9808856879e-01,6.1210886290e-01
3.77059233e+11,11.576410,-5.2923182408e-04,-2.9805350578e-03,-5.4559913557e-03,5.5645263341e-01,4.1190823483e-01,4.9764869009e-01,6.1161365504e-01
3.95756790e+11,11.597428,-5.9124203647e-04,-3.0442444120e-03,-5.5213845753e-03,5.5628761783e-01,4.1205578054e-01,4.9720970947e-01,6.1111965420e-01
4.15381518e+11,11.618447,-6.5288712293e-04,-3.1075780087e-03,-5.5863911502e-03,5.5612274634e-01,4.1220348392e-01,4.9677162342e-01,6.1062685547e-01
4.35979394e+11,11.639466,-7.1416866606e-04,-3.1705374652e-03,-5.6510127333e-03,5.5595801875e-01,4.1235134525e-01,4.9633442848e-01,6.1013525397e-01
4.57598674e+11,11.660485,-7.7508824023e-04,-3.2331243905e-03,-5.7152509692e-03,5.5579343484e-01,4.1249936481e-01,4.9589812120e-01,6.0964484484e-01
4.80290008e+11,11.681504,-8.3564741157e-04,-3.2953403852e-03,-5.7791074940e-03,5.5562899441e-01,4.1264754290e-01,4.9546269813e-01,6.0915562326e-01
5.04106557e+11,11.702522,-8.9584773803e-04,-3.3571870417e-03,-5.8425839357e-03,5.5546469728e-01,4.1279587979e-01,4.9502815586e-01,6.0866758441e-01
5.29104117e+11,11.723541,-9.5569076947e-04,-3.4186659443e-03,-5.9056819137e-03,5.5530054322e-01,4.1294437579e-01,4.9459449099e-01,6.0818072352e-01
5.55341252e+11,11.744560,-1.0151780477e-03,-3.4797786689e-03,-5.9684030393e-03,5.5513653206e-01,4.1309303117e-01,4.9416170015e-01,6.0769503586e-01
5.82879431e+11,11.765579,-1.0743111065e-03,-3.5405267835e-03,-6.0307489158e-03,5.5497266357e-01,4.1324184623e-01,4.9372977998e-01,6.0721051669e-01
6.11783168e+11,11.786598,-1.1330914716e-03,-3.6009118481e-03,-6.0927211381e-03,5.5480893758e-01,4.1339082125e-01,4.9329872713e-01,6.0672716132e-01
6.42120179e+11,11.807616,-1.1915206611e-03,-3.6609354146e-03,-6.1543212931e-03,5.5464535386e-01,4.1353995653e-01,4.9286853829e-01,6.0624496509e-01
6.73961538e+11,11.828635,-1.2496001850e-03,-3.7205990269e-03,-6.2155509598e-03,5.5448191224e-01,4.1368925236e-01,4.9243921014e-01,6.0576392335e-01
7.07381841e+11,11.849654,-1.3073315456e-03,-3.7799042213e-03,-6.2764117092e-03,5.5431861251e-01,4.1383870904e-01,4.9201073940e-01,6.0528403149e-01
7.42459386e+11,11.870673,-1.3647162373e-03,-3.8388525260e-03,-6.3369051042e-03,5.5415545446e-01,4.1398832685e-01,4.9158312280e-01,6.0480528492e-01
7.79276350e+11,11.891691,-1.4217557471e-03,-3.8974454614e-03,-6.3970327001e-03,5.5399243791e-01,4.1413810608e-01,4.9115635710e-01,6.0432767907e-01
8.17918988e+11,11.912710,-1.4784515541e-03,-3.9556845403e-03,-6.4567960441e-03,5.5382956265e-01,4.1428804704e-01,4.9073043905e-01,6.0385120941e-01
8.58477831e+11,11.933729,-1.5348051299e-03,-4.0135712679e-03,-6.5161966758e-03,5.5366682849e-01,4.1443815002e-01,4.9030536545e-01,6.0337587142e-01
9.01047901e+11,11.954748,-1.5908179384e-03,-4.0711071414e-03,-6.5752361272e-03,5.5350423523e-01,4.1458841532e-01,4.8988113309e-01,6.0290166062e-01
9.45728928e+11,11.975767,-1.6464914363e-03,-4.1282936509e-03,-6.6339159222e-03,5.5334178268e-01,4.1473884323e-01,4.8945773880e-01,6.0242857254e-01
9.92625592e+11,11.996785,-1.7018270724e-03,-4.1851322785e-03,-6.6922375776e-03,5.5317947064e-01,4.1488943404e-01,4.8903517941e-01,6.0195660275e-01
1.04184776e+12,12.017804,-1.7568262886e-03,-4.2416244990e-03,-6.7502026022e-03,5.5301729890e-01,4.1504018807e-01,4.8861345177e-01,6.0148574682e-01
1.09351075e+12,12.038823,-1.8114905190e-03,-4.2977717798e-03,-6.8078124974e-03,5.5285526729e-01,4.1519110560e-01,4.8819255275e-01,6.0101600038e-01
1.14773560e+12,12.059842,-1.8658211906e-03,-4.3535755809e-03,-6.8650687572e-03,5.5269337560e-01,4.1534218694e-01,4.8777247925e-01,6.0054735905e-01
1.20464934e+12,12.080861,-1.9198197231e-03,-4.4090373549e-03,-6.9219728682e-03,5.5253162364e-01,4.1549343238e-01,4.8735322817e-01,6.0007981850e-01
1.26438531e+12,12.101879,-1.9734875289e-03,-4.4641585470e-03,-6.9785263093e-03,5.5237001121e-01,4.1564484224e-01,4.8693479642e-01,5.9961337440e-01
1.32708345e+12,12.122898,-2.0268260134e-03,-4.5189405952e-03,-7.0347305523e-03,5.5220853812e-01,4.1579641680e-01,4.8651718094e-01,5.9914802247e-01
1.39289067e+12,12.143917,-2.0798365746e-03,-4.5733849303e-03,-7.0905870617e-03,5.5204720418e-01,4.1594815638e-01,4.8610037869e-01,5.9868375844e-01
1.46196112e+12,12.164936,-2.1325206035e-03,-4.6274929760e-03,-7.1460972947e-03,5.5188600919e-01,4.1610006127e-01,4.8568438664e-01,5.9822057805e-01
1.53445663e+12,12.185955,-2.1848794843e-03,-4.6812661488e-03,-7.2012627012e-03,5.5172495296e-01,4.1625213179e-01,4.8526920176e-01,5.9775847709e-01
1.61054703e+12,12.206973,-2.2369145939e-03,-4.7347058580e-03,-7.2560847241e-03,5.5156403530e-01,4.1640436824e-01,4.8485482108e-01,5.9729745135e-01
1.69041060e+12,12.227992,-2.2886273023e-03,-4.7878135060e-03,-7.3105647990e-03,5.5140325601e-01,4.1655677091e-01,4.8444124159e-01,5.9683749666e-01
1.77423442e+12,12.249011,-2.3400189726e-03,-4.8405904882e-03,-7.3647043544e-03,5.5124261491e-01,4.1670934013e-01,4.8402846034e-01,5.9637860886e-01
1.86221489e+12,12.270030,-2.3910909612e-03,-4.8930381929e-03,-7.4185048120e-03,5.5108211180e-01,4.1686207619e-01,4.8361647437e-01,5.9592078383e-01
1.95455812e+12,12.291049,-2.4418446173e-03,-4.9451580017e-03,-7.4719675863e-03,5.5092174649e-01,4.1701497941e-01,4.8320528076e-01,5.9546401745e-01
2.05148046e+12,12.312067,-2.4922812837e-03,-4.9969512892e-03,-7.5250940848e-03,5.5076151879e-01,4.1716805009e-01,4.8279487657e-01,5.9500830563e-01
2.15320896e+12,12.333086,-2.5424022961e-03,-5.0484194232e-03,-7.5778857083e-03,5.5060142851e-01,4.1732128855e-01,4.8238525890e-01,5.9455364431e-01
2.25998196e+12,12.354105,-2.5922089839e-03,-5.0995637646e-03,-7.6303438506e-03,5.5044147546e-01,4.1747469509e-01,4.8197642488e-01,5.9410002945e-01
2.37204961e+12,12.375124,-2.6417026694e-03,-5.1503856677e-03,-7.6824698986e-03,5.5028165945e-01,4.1762827002e-01,4.8156837161e-01,5.9364745702e-01
2.48967445e+12,12.396143,-2.6908846685e-03,-5.2008864801e-03,-7.7342652324e-03,5.5012198029e-01,4.1778201367e-01,4.8116109624e-01,5.9319592303e-01
2.61313205e+12,12.417161,-2.7397562907e-03,-5.2510675425e-03,-7.7857312257e-03,5.4996243779e-01,4.1793592633e-01,4.8075459594e-01,5.9274542350e-01
2.74271164e+12,12.438180,-2.7883188385e-03,-5.3009301894e-03,-7.8368692449e-03,5.4980303176e-01,4.1809000833e-01,4.8034886786e-01,5.9229595446e-01
2.87871682e+12,12.459199,-2.8365736083e-03,-5.3504757482e-03,-7.8876806503e-03,5.4964376201e-01,4.1824425998e-01,4.7994390919e-01,5.9184751200e-01
3.02146619e+12,12.480218,-2.8845218898e-03,-5.3997055403e-03,-7.9381667951e-03,5.4948462836e-01,4.1839868160e-01,4.7953971714e-01,5.9140009218e-01
3.17129420e+12,12.501237,-2.9321649665e-03,-5.4486208800e-03,-7.9883290263e-03,5.4932563062e-01,4.1855327349e-01,4.7913628892e-01,5.9095369112e-01
3.32855186e+12,12.522255,-2.9795041152e-03,-5.4972230757e-03,-8.0381686841e-03,5.4916676860e-01,4.1870803598e-01,4.7873362176e-01,5.9050830494e-01
3.49360759e+12,12.543274,-3.0265406067e-03,-5.5455134290e-03,-8.0876871023e-03,5.4900804212e-01,4.1886296939e-01,4.7833171289e-01,5.9006392979e-01
3.66684808e+12,12.564293,-3.0732757051e-03,-5.5934932352e-03,-8.1368856082e-03,5.4884945097e-01,4.1901807403e-01,4.7793055959e-01,5.8962056185e-01
3.84867919e+12,12.585312,-3.1197106687e-03,-5.6411637833e-03,-8.1857655225e-03,5.4869099499e-01,4.1917335023e-01,4.7753015911e-01,5.8917819729e-01
4.03952691e+12,12.606331,-3.1658467491e-03,-5.6885263559e-03,-8.2343281598e-03,5.4853267399e-01,4.1932879830e-01,4.7713050875e-01,5.8873683233e-01
4.23983836e+12,12.627349,-3.2116851921e-03,-5.7355822294e-03,-8.2825748282e-03,5.4837448777e-01,4.1948441857e-01,4.7673160581e-01,5.8829646319e-01
4.45008283e+12,12.648368,-3.2572272370e-03,-5.7823326740e-03,-8.3305068293e-03,5.4821643615e-01,4.1964021135e-01,4.7633344759e-01,5.8785708613e-01
4.67075286e+12,12.669387,-3.3024741172e-03,-5.8287789535e-03,-8.3781254588e-03,5.4805851895e-01,4.1979617697e-01,4.7593603143e-01,5.8741869741e-01
4.90236545e+12,12.690406,-3.3474270599e-03,-5.8749223257e-03,-8.4254320058e-03,5.4790073599e-01,4.1995231575e-01,4.7553935467e-01,5.8698129333e-01
5.14546321e+12,12.711424,-3.3920872864e-03,-5.9207640423e-03,-8.4724277532e-03,5.4774308707e-01,4.2010862802e-01,4.7514341466e-01,5.8654487018e-01
5.40061567e+12,12.732443,-3.4364560118e-03,-5.9663053488e-03,-8.5191139781e-03,5.4758557202e-01,4.2026511411e-01,4.7474820876e-01,5.8610942430e-01
5.66842058e+12,12.753462,-3.4805344454e-03,-6.0115474846e-03,-8.5654919510e-03,5.4742819065e-01,4.2042177433e-01,4.7435373437e-01,5.8567495203e-01
5.94950537e+12,12.774481,-3.5243237903e-03,-6.0564916832e-03,-8.6115629365e-03,5.4727094278e-01,4.2057860902e-01,4.7395998887e-01,5.8524144975e-01
6.24452854e+12,12.795500,-3.5678252441e-03,-6.1011391720e-03,-8.6573281932e-03,5.4711382822e-01,4.2073561850e-01,4.7356696968e-01,5.8480891382e-01
6.55418129e+12,12.816518,-3.6110399980e-03,-6.1454911726e-03,-8.7027889735e-03,5.4695684679e-01,4.2089280310e-01,4.7317467420e-01,5.8437734067e-01
6.87918904e+12,12.837537,-3.6539692379e-03,-6.1895489006e-03,-8.7479465239e-03,5.4679999831e-01,4.2105016316e-01,4.7278309989e-01,5.8394672670e-01
7.22031323e+12,12.858556,-3.6966141434e-03,-6.2333135656e-03,-8.7928020849e-03,5.4664328260e-01,4.2120769900e-01,4.7239224418e-01,5.8351706836e-01
7.57835303e+12,12.879575,-3.7389758888e-03,-6.2767863715e-03,-8.8373568911e-03,5.4648669947e-01,4.2136541094e-01,4.7200210453e-01,5.8308836211e-01
7.95414726e+12,12.900594,-3.7810556423e-03,-6.3199685163e-03,-8.8816121712e-03,5.4633024874e-01,4.2152329934e-01,4.7161267842e-01,5.8266060443e-01
8.34857632e+12,12.921612,-3.8228545666e-03,-6.3628611923e-03,-8.9255691479e-03,5.4617393024e-01,4.2168136451e-01,4.7122396333e-01,5.8223379181e-01
8.76256426e+12,12.942631,-3.8643738186e-03,-6.4054655860e-03,-8.9692290383e-03,5.4601774378e-01,4.2183960679e-01,4.7083595676e-01,5.8180792077e-01
9.19708098e+12,12.963650,-3.9056145496e-03,-6.4477828781e-03,-9.0125930535e-03,5.4586168918e-01,4.2199802652e-01,4.7044865621e-01,5.8138298784e-01
9.65314444e+12,12.984669,-3.9465779055e-03,-6.4898142438e-03,-9.0556623989e-03,5.4570576627e-01,4.2215662403e-01,4.7006205922e-01,5.8095898957e-01
1.01318231e+13,13.005688,-3.9872650262e-03,-6.5315608525e-03,-9.0984382743e-03,5.4554997485e-01,4.2231539966e-01,4.6967616332e-01,5.8053592252e-01
1.06342384e+13,13.026706,-4.0276770466e-03,-6.5730238681e-03,-9.1409218735e-03,5.4539431475e-01,4.2247435374e-01,4.6929096605e-01,5.8011378329e-01
1.11615674e+13,13.047725,-4.0678150955e-03,-6.6142044487e-03,-9.1831143850e-03,5.4523878580e-01,4.2263348661e-01,4.6890646497e-01,5.7969256847e-01
1.17150456e+13,13.068744,-4.1076802968e-03,-6.6551037471e-03,-9.2250169913e-03,5.4508338781e-01,4.2279279862e-01,4.6852265766e-01,5.7927227469e-01
1.22959695e+13,13.089763,-4.1472737685e-03,-6.6957229105e-03,-9.2666308696e-03,5.4492812061e-01,4.2295229010e-01,4.6813954170e-01,5.7885289859e-01
1.29057002e+13,13.110782,-4.1865966235e-03,-6.7360630804e-03,-9.3079571914e-03,5.4477298401e-01,4.2311196139e-01,4.6775711468e-01,5.7843443681e-01
1.35456661e+13,13.131800,-4.2256499691e-03,-6.7761253931e-03,-9.3489971225e-03,5.4461797784e-01,4.2327181284e-01,4.6737537421e-01,5.7801688604e-01
1.42173665e+13,13.152819,-4.2644349074e-03,-6.8159109795e-03,-9.3897518235e-03,5.4446310192e-01,4.2343184478e-01,4.6699431791e-01,5.7760024296e-01
1.49223752e+13,13.173838,-4.3029525351e-03,-6.8554209648e-03,-9.4302224493e-03,5.4430835608e-01,4.2359205756e-01,4.6661394341e-01,5.7718450427e-01
1.56623437e+13,13.194857,-4.3412039437e-03,-6.8946564692e-03,-9.4704101494e-03,5.4415374013e-01,4.2375245153e-01,4.6623424836e-01,5.7676966670e-01
1.64390056e+13,13.215876,-4.3791902192e-03,-6.9336186071e-03,-9.5103160679e-03,5.4399925390e-01,4.2391302703e-01,4.6585523040e-01,5.7635572699e-01
1.72541805e+13,13.236894,-4.4169124428e-03,-6.9723084882e-03,-9.5499413436e-03,5.4384489722e-01,4.2407378440e-01,4.6547688721e-01,5.7594268189e-01
1.81097782e+13,13.257913,-4.4543716900e-03,-7.0107272163e-03,-9.5892871097e-03,5.4369066990e-01,4.2423472400e-01,4.6509921646e-01,5.7553052818e-01
1.90078032e+13,13.278932,-4.4915690316e-03,-7.0488758904e-03,-9.6283544943e-03,5.4353657178e-01,4.2439584616e-01,4.6472221583e-01,5.7511926265e-01
1.99503593e+13,13.299951,-4.5285055328e-03,-7.0867556041e-03,-9.6671446201e-03,5.4338260267e-01,4.2455715125e-01,4.6434588303e-01,5.7470888209e-01
2.09396547e+13,13.320970,-4.5651822541e-03,-7.1243674459e-03,-9.7056586045e-03,5.4322876241e-01,4.2471863961e-01,4.6397021577e-01,5.7429938334e-01
2.19780071e+13,13.341988,-4.6016002507e-03,-7.1617124988e-03,-9.7438975598e-03,5.4307505081e-01,4.2488031158e-01,4.6359521178e-01,5.7389076322e-01
2.30678492e+13,13.363007,-4.6377605728e-03,-7.1987918413e-03,-9.7818625929e-03,5.4292146770e-01,4.2504216753e-01,4.6322086877e-01,5.7348301859e-01
2.42117342e+13,13.384026,-4.6736642655e-03,-7.2356065461e-03,-9.8195548057e-03,5.4276801292e-01,4.2520420780e-01,4.6284718450e-01,5.7307614633e-01
2.54123421e+13,13.405045,-4.7093123690e-03,-7.2721576814e-03,-9.8569752947e-03,5.4261468627e-01,4.2536643275e-01,4.6247415672e-01,5.7267014330e-01
2.66724855e+13,13.426063,-4.7447059186e-03,-7.3084463099e-03,-9.8941251516e-03,5.4246148760e-01,4.2552884274e-01,4.6210178320e-01,5.7226500642e-01
2.79951167e+13,13.447082,-4.7798459443e-03,-7.3444734897e-03,-9.9310054628e-03,5.4230841673e-01,4.2569143811e-01,4.6173006171e-01,5.7186073259e-01
2.93833343e+13,13.468101,-4.8147334716e-03,-7.3802402736e-03,-9.9676173095e-03,5.4215547348e-01,4.2585421923e-01,4.6135899004e-01,5.7145731876e-01
3.08403906e+13,13.489120,-4.8493695210e-03,-7.4157477095e-03,-1.0003961768e-02,5.4200265768e-01,4.2601718645e-01,4.6098856600e-01,5.7105476186e-01
3.23696993e+13,13.510139,-4.8837551080e-03,-7.4509968404e-03,-1.0040039910e-02,5.4184996917e-01,4.2618034012e-01,4.6061878737e-01,5.7065305886e-01
3.39748431e+13,13.531157,-4.9178912433e-03,-7.4859887045e-03,-1.0075852801e-02,5.4169740776e-01,4.2634368062e-01,4.6024965199e-01,5.7025220672e-01
3.56595825e+13,13.552176,-4.9517789330e-03,-7.5207243349e-03,-1.0111401504e-02,5.4154497329e-01,4.2650720830e-01,4.5988115769e-01,5.6985220246e-01
3.74278645e+13,13.573195,-4.9854191783e-03,-7.5552047599e-03,-1.0146687073e-02,5.4139266558e-01,4.2667092351e-01,4.5951330229e-01,5.6945304306e-01
3.92838318e+13,13.594214,-5.0188129754e-03,-7.5894310031e-03,-1.0181710561e-02,5.4124048447e-01,4.2683482663e-01,4.5914608366e-01,5.6905472556e-01
4.12318325e+13,13.615233,-5.0519613162e-03,-7.6234040831e-03,-1.0216473015e-02,5.4108842978e-01,4.2699891802e-01,4.5877949966e-01,5.6865724698e-01
4.32764304e+13,13.636251,-5.0848651875e-03,-7.6571250140e-03,-1.0250975475e-02,5.4093650134e-01,4.2716319803e-01,4.5841354814e-01,5.6826060438e-01
4.54224155e+13,13.657270,-5.1175255718e-03,-7.6905948049e-03,-1.0285218980e-02,5.4078469899e-01,4.2732766704e-01,4.5804822700e-01,5.6786479482e-01
4.76748154e+13,13.678289,-5.1499434467e-03,-7.7238144603e-03,-1.0319204561e-02,5.4063302254e-01,4.2749232541e-01,4.5768353412e-01,5.6746981538e-01
5.00389069e+13,13.699308,-5.1821197853e-03,-7.7567849798e-03,-1.0352933245e-02,5.4048147185e-01,4.2765717351e-01,4.5731946741e-01,5.6707566316e-01
5.25202287e+13,13.720327,-5.2140555559e-03,-7.7895073587e-03,-1.0386406056e-02,5.4033004672e-01,4.2782221170e-01,4.5695602476e-01,5.6668233526e-01
5.51245939e+13,13.741345,-5.2457517225e-03,-7.8219825872e-03,-1.0419624010e-02,5.4017874700e-01,4.2798744036e-01,4.5659320412e-01,5.6628982881e-01
5.78581040e+13,13.762364,-5.2772092444e-03,-7.8542116513e-03,-1.0452588121e-02,5.4002757252e-01,4.2815285985e-01,4.5623100339e-01,5.6589814094e-01
6.07271629e+13,13.783383,-5.3084290764e-03,-7.8861955322e-03,-1.0485299398e-02,5.3987652311e-01,4.2831847054e-01,4.5586942052e-01,5.6550726880e-01
6.37384923e+13,13.804402,-5.3394121687e-03,-7.9179352064e-03,-1.0517758845e-02,5.3972559859e-01,4.2848427281e-01,4.5550845347e-01,5.6511720956e-01
6.68991471e+13,13.825421,-5.3701594673e-03,-7.9494316461e-03,-1.0549967460e-02,5.3957479881e-01,4.2865026704e-01,4.5514810019e-01,5.6472796039e-01
7.02165319e+13,13.846439,-5.4006719135e-03,-7.9806858187e-03,-1.0581926238e-02,5.3942412360e-01,4.2881645358e-01,4.5478835865e-01,5.6433951849e-01
7.36984187e+13,13.867458,-5.4309504442e-03,-8.0116986875e-03,-1.0613636170e-02,5.3927357278e-01,4.2898283283e-01,4.5442922682e-01,5.6395188106e-01
7.73529648e+13,13.888477,-5.4609959921e-03,-8.0424712109e-03,-1.0645098240e-02,5.3912314619e-01,4.2914940515e-01,4.5407070269e-01,5.6356504532e-01
8.11887319e+13,13.909496,-5.4908094852e-03,-8.0730043431e-03,-1.0676313430e-02,5.3897284367e-01,4.2931617092e-01,4.5371278426e-01,5.6317900850e-01
8.52147066e+13,13.930515,-5.5203918474e-03,-8.1032990337e-03,-1.0707282716e-02,5.3882266504e-01,4.2948313052e-01,4.5335546954e-01,5.6279376785e-01
8.94403206e+13,13.951533,-5.5497439981e-03,-8.1333562281e-03,-1.0738007070e-02,5.3867261015e-01,4.2965028433e-01,4.5299875654e-01,5.6240932062e-01
9.38754737e+13,13.972552,-5.5788668526e-03,-8.1631768671e-03,-1.0768487459e-02,5.3852267883e-01,4.2981763272e-01,4.5264264328e-01,5.6202566410e-01
9.85305566e+13,13.993571,-5.6077613218e-03,-8.1927618874e-03,-1.0798724847e-02,5.3837287090e-01,4.2998517609e-01,4.5228712780e-01,5.6164279556e-01
1.03416475e+14,14.014590,-5.6364283122e-03,-8.2221122210e-03,-1.0828720192e-02,5.3822318622e-01,4.3015291481e-01,4.5193220814e-01,5.6126071230e-01
1.08544676e+14,14.035609,-5.6648687263e-03,-8.2512287960e-03,-1.0858474448e-02,5.3807362460e-01,4.3032084926e-01,4.5157788235e-01,5.6087941164e-01
1.13927173e+14,14.056627,-5.6930834622e-03,-8.2801125359e-03,-1.0887988566e-02,5.3792418589e-01,4.3048897983e-01,4.5122414849e-01,5.6049889089e-01
1.19576576e+14,14.077646,-5.7210734139e-03,-8.3087643600e-03,-1.0917263491e-02,5.3777486993e-01,4.3065730691e-01,4.5087100464e-01,5.6011914740e-01
1.25506121e+14,14.098665,-5.7488394712e-03,-8.3371851834e-03,-1.0946300163e-02,5.3762567654e-01,4.3082583088e-01,4.5051844886e-01,5.5974017852e-01
1.31729700e+14,14.119684,-5.7763825198e-03,-8.3653759171e-03,-1.0975099521e-02,5.3747660557e-01,4.3099455212e-01,4.5016647924e-01,5.5936198160e-01
1.38261892e+14,14.140702,-5.8037034412e-03,-8.3933374676e-03,-1.1003662496e-02,5.3732765685e-01,4.3116347103e-01,4.4981509389e-01,5.5898455403e-01
1.45118002e+14,14.161721,-5.8308031128e-03,-8.4210707374e-03,-1.1031990016e-02,5.3717883022e-01,4.3133258800e-01,4.4946429090e-01,5.5860789318e-01
1.52314092e+14,14.182740,-5.8576824079e-03,-8.4485766249e-03,-1.1060083007e-02,5.3703012552e-01,4.3150190341e-01,4.4911406840e-01,5.5823199647e-01
1.59867020e+14,14.203759,-5.8843421959e-03,-8.4758560242e-03,-1.1087942388e-02,5.3688154258e-01,4.3167141766e-01,4.4876442449e-01,5.5785686130e-01
1.67794482e+14,14.224778,-5.9107833420e-03,-8.5029098254e-03,-1.1115569075e-02,5.3673308124e-01,4.3184113113e-01,4.4841535731e-01,5.5748248510e-01
1.76115049e+14,14.245796,-5.9370067073e-03,-8.5297389146e-03,-1.1142963979e-02,5.3658474134e-01,4.3201104424e-01,4.4806686500e-01,5.5710886531e-01
1.84848216e+14,14.266815,-5.9630131490e-03,-8.5563441735e-03,-1.1170128007e-02,5.3643652272e-01,4.3218115736e-01,4.4771894571e-01,5.5673599937e-01
1.94014441e+14,14.287834,-5.9888035205e-03,-8.5827264801e-03,-1.1197062064e-02,5.3628842522e-01,4.3235147089e-01,4.4737159758e-01,5.5636388474e-01
2.03635200e+14,14.308853,-6.0143786710e-03,-8.6088867081e-03,-1.1223767047e-02,5.3614044867e-01,4.3252198524e-01,4.4702481879e-01,5.5599251890e-01
2.13733032e+14,14.329872,-6.0397394459e-03,-8.6348257275e-03,-1.1250243853e-02,5.3599259292e-01,4.3269270079e-01,4.4667860751e-01,5.5562189933e-01
2.24331593e+14,14.350890,-6.0648866864e-03,-8.6605444040e-03,-1.1276493373e-02,5.3584485781e-01,4.3286361796e-01,4.4633296192e-01,5.5525202354e-01
2.35455714e+14,14.371909,-6.0898212303e-03,-8.6860435994e-03,-1.1302516492e-02,5.3569724317e-01,4.3303473713e-01,4.4598788019e-01,5.5488288902e-01
2.47131457e+14,14.392928,-6.1145439111e-03,-8.7113241718e-03,-1.1328314095e-02,5.3554974884e-01,4.3320605871e-01,4.4564336054e-01,5.5451449330e-01
2.59386174e+14,14.413947,-6.1390555586e-03,-8.7363869750e-03,-1.1353887060e-02,5.3540237467e-01,4.3337758311e-01,4.4529940117e-01,5.5414683390e-01
2.72248577e+14,14.434966,-6.1633569988e-03,-8.7612328591e-03,-1.1379236262e-02,5.3525512050e-01,4.3354931072e-01,4.4495600028e-01,5.5377990839e-01
2.85748798e+14,14.455984,-6.1874490538e-03,-8.7858626704e-03,-1.1404362573e-02,5.3510798616e-01,4.3372124195e-01,4.4461315611e-01,5.5341371430e-01
2.99918467e+14,14.477003,-6.2113325420e-03,-8.8102772511e-03,-1.1429266859e-02,5.3496097150e-01,4.3389337721e-01,4.4427086687e-01,5.5304824920e-01
3.14790778e+14,14.498022,-6.2350082779e-03,-8.8344774397e-03,-1.1453949983e-02,5.3481407637e-01,4.3406571690e-01,4.4392913080e-01,5.5268351068e-01
3.30400576e+14,14.519041,-6.2584770725e-03,-8.8584640709e-03,-1.1478412805e-02,5.3466730059e-01,4.3423826143e-01,4.4358794615e-01,5.5231949632e-01
3.46784430e+14,14.540060,-6.2817397326e-03,-8.8822379754e-03,-1.1502656181e-02,5.3452064402e-01,4.3441101121e-01,4.4324731117e-01,5.5195620372e-01
3.63980724e+14,14.561078,-6.3047970617e-03,-8.9057999804e-03,-1.1526680961e-02,5.3437410649e-01,4.3458396665e-01,4.4290722413e-01,5.5159363050e-01
3.82029746e+14,14.582097,-6.3276498595e-03,-8.9291509091e-03,-1.1550487993e-02,5.3422768785e-01,4.3475712817e-01,4.4256768327e-01,5.5123177426e-01
4.00973779e+14,14.603116,-6.3502989220e-03,-8.9522915811e-03,-1.1574078122e-02,5.3408138795e-01,4.3493049617e-01,4.4222868689e-01,5.5087063266e-01
4.20857206e+14,14.624135,-6.3727450413e-03,-8.9752228120e-03,-1.1597452186e-02,5.3393520662e-01,4.3510407107e-01,4.4189023327e-01,5.5051020333e-01
4.41726610e+14,14.645154,-6.3949890064e-03,-8.9979454140e-03,-1.1620611024e-02,5.3378914371e-01,4.3527785328e-01,4.4155232069e-01,5.5015048393e-01
4.63630883e+14,14.666172,-6.4170316020e-03,-9.0204601955e-03,-1.1643555466e-02,5.3364319906e-01,4.3545184322e-01,4.4121494745e-01,5.4979147212e-01
4.86621341e+14,14.687191,-6.4388736098e-03,-9.0427679612e-03,-1.1666286342e-02,5.3349737251e-01,4.3562604131e-01,4.4087811186e-01,5.4943316558e-01
5.10751847e+14,14.708210,-6.4605158076e-03,-9.0648695121e-03,-1.1688804477e-02,5.3335166392e-01,4.3580044796e-01,4.4054181223e-01,5.4907556200e-01
5.36078932e+14,14.729229,-6.4819589696e-03,-9.0867656457e-03,-1.1711110691e-02,5.3320607313e-01,4.3597506359e-01,4.4020604688e-01,5.4871865908e-01
5.62661934e+14,14.750248,-6.5032038667e-03,-9.1084571557e-03,-1.1733205804e-02,5.3306059997e-01,4.3614988863e-01,4.3987081413e-01,5.4836245452e-01
5.90563129e+14,14.771266,-6.5242512659e-03,-9.1299448322e-03,-1.1755090628e-02,5.3291524430e-01,4.3632492350e-01,4.3953611233e-01,5.4800694605e-01
6.19847884e+14,14.792285,-6.5451019310e-03,-9.1512294620e-03,-1.1776765973e-02,5.3277000596e-01,4.3650016862e-01,4.3920193982e-01,5.4765213139e-01
6.50584808e+14,14.813304,-6.5657566221e-03,-9.1723118279e-03,-1.1798232648e-02,5.3262488480e-01,4.3667562441e-01,4.3886829493e-01,5.4729800828e-01
6.82845909e+14,14.834323,-6.5862160961e-03,-9.1931927096e-03,-1.1819491453e-02,5.3247988066e-01,4.3685129130e-01,4.3853517604e-01,5.4694457448e-01
7.16706769e+14,14.855342,-6.6064811060e-03,-9.2138728829e-03,-1.1840543190e-02,5.3233499338e-01,4.3702716972e-01,4.3820258150e-01,5.4659182774e-01
7.52246717e+14,14.876360,-6.6265524018e-03,-9.2343531203e-03,-1.1861388653e-02,5.3219022283e-01,4.3720326009e-01,4.3787050968e-01,5.4623976583e-01
7.89549013e+14,14.897379,-6.6464307297e-03,-9.2546341907e-03,-1.1882028635e-02,5.3204556883e-01,4.3737956285e-01,4.3753895896e-01,5.4588838654e-01
8.28701051e+14,14.918398,-6.6661168328e-03,-9.2747168595e-03,-1.1902463925e-02,5.3190103125e-01,4.3755607841e-01,4.3720792773e-01,5.4553768766e-01
8.69794554e+14,14.939417,-6.6856114506e-03,-9.2946018889e-03,-1.1922695308e-02,5.3175660992e-01,4.3773280722e-01,4.3687741438e-01,5.4518766699e-01
9.12925795e+14,14.960435,-6.7049153192e-03,-9.3142900372e-03,-1.1942723565e-02,5.3161230469e-01,4.3790974971e-01,4.3654741730e-01,5.4483832233e-01
9.58195822e+14,14.981454,-6.7240291716e-03,-9.3337820596e-03,-1.1962549475e-02,5.3146811542e-01,4.3808690631e-01,4.3621793490e-01,5.4448965152e-01
1.00571069e+15,15.002473,-6.7429537372e-03,-9.3530787079e-03,-1.1982173812e-02,5.3132404195e-01,4.3826427746e-01,4.3588896560e-01,5.4414165237e-01
1.05558172e+15,15.023492,-6.7616897422e-03,-9.3721807303e-03,-1.2001597348e-02,5.3118008412e-01,4.3844186359e-01,4.3556050780e-01,5.4379432274e-01
1.10792575e+15,15.044511,-6.7802379093e-03,-9.3910888718e-03,-1.2020820850e-02,5.3103624179e-01,4.3861966514e-01,4.3523255994e-01,5.4344766046e-01
1.16286540e+15,15.065529,-6.7985989583e-03,-9.4098038739e-03,-1.2039845082e-02,5.3089251481e-01,4.3879768255e-01,4.3490512046e-01,5.4310166341e-01
1.22052940e+15,15.086548,-6.8167736052e-03,-9.4283264749e-03,-1.2058670806e-02,5.3074890303e-01,4.3897591625e-01,4.3457818778e-01,5.4275632944e-01
1.28105283e+15,15.107567,-6.8347625632e-03,-9.4466574097e-03,-1.2077298779e-02,5.3060540629e-01,4.3915436670e-01,4.3425176035e-01,5.4241165645e-01
1.34457748e+15,15.128586,-6.8525665420e-03,-9.4647974098e-03,-1.2095729755e-02,5.3046202444e-01,4.3933303433e-01,4.3392583663e-01,5.4206764231e-01
1.41125219e+15,15.149605,-6.8701862481e-03,-9.4827472035e-03,-1.2113964485e-02,5.3031875734e-01,4.3951191959e-01,4.3360041508e-01,5.4172428492e-01
1.48123315e+15,15.170623,-6.8876223850e-03,-9.5005075159e-03,-1.2132003716e-02,5.3017560483e-01,4.3969102291e-01,4.3327549416e-01,5.4138158220e-01
1.55468431e+15,15.191642,-6.9048756526e-03,-9.5180790686e-03,-1.2149848192e-02,5.3003256676e-01,4.3987034476e-01,4.3295107234e-01,5.4103953206e-01
1.63177777e+15,15.212661,-6.9219467479e-03,-9.5354625802e-03,-1.2167498655e-02,5.2988964300e-01,4.4004988557e-01,4.3262714810e-01,5.4069813242e-01
1.71269412e+15,15.233680,-6.9388363648e-03,-9.5526587659e-03,-1.2184955841e-02,5.2974683338e-01,4.4022964580e-01,4.3230371993e-01,5.4035738123e-01
1.79762293e+15,15.254699,-6.9555451938e-03,-9.5696683378e-03,-1.2202220485e-02,5.2960413776e-01,4.4040962589e-01,4.3198078632e-01,5.4001727642e-01
1.88676319e+15,15.275717,-6.9720739224e-03,-9.5864920047e-03,-1.2219293318e-02,5.2946155598e-01,4.4058982629e-01,4.3165834576e-01,5.3967781595e-01
1.98032372e+15,15.296736,-6.9884232351e-03,-9.6031304722e-03,-1.2236175067e-02,5.2931908791e-01,4.4077024747e-01,4.3133639676e-01,5.3933899777e-01
2.07852371e+15,15.317755,-7.0045938130e-03,-9.6195844429e-03,-1.2252866456e-02,5.2917673340e-01,4.4095088986e-01,4.3101493782e-01,5.3900081988e-01
2.18159323e+15,15.338774,-7.0205863343e-03,-9.6358546160e-03,-1.2269368208e-02,5.2903449228e-01,4.4113175394e-01,4.3069396748e-01,5.3866328023e-01
2.28977375e+15,15.359793,-7.0364014741e-03,-9.6519416877e-03,-1.2285681039e-02,5.2889236443e-01,4.4131284015e-01,4.3037348424e-01,5.3832637683e-01
2.40331870e+15,15.380811,-7.0520399045e-03,-9.6678463511e-03,-1.2301805665e-02,5.2875034969e-01,4.4149414895e-01,4.3005348663e-01,5.3799010767e-01
2.52249411e+15,15.401830,-7.0675022945e-03,-9.6835692961e-03,-1.2317742797e-02,5.2860844792e-01,4.4167568080e-01,4.2973397320e-01,5.3765447075e-01
2.64757917e+15,15.422849,-7.0827893100e-03,-9.6991112096e-03,-1.2333493143e-02,5.2846665896e-01,4.4185743617e-01,4.2941494248e-01,5.3731946410e-01
2.77886692e+15,15.443868,-7.0979016139e-03,-9.7144727754e-03,-1.2349057410e-02,5.2832498267e-01,4.4203941551e-01,4.2909639301e-01,5.3698508575e-01
2.91666496e+15,15.464887,-7.1128398663e-03,-9.7296546740e-03,-1.2364436299e-02,5.2818341891e-01,4.4222161929e-01,4.2877832336e-01,5.3665133371e-01
3.06129610e+15,15.485905,-7.1276047240e-03,-9.7446575833e-03,-1.2379630508e-02,5.2804196753e-01,4.4240404796e-01,4.2846073208e-01,5.3631820604e-01
3.21309919e+15,15.506924,-7.1421968410e-03,-9.7594821777e-03,-1.2394640735e-02,5.2790062838e-01,4.4258670201e-01,4.2814361774e-01,5.3598570078e-01
3.37242987e+15,15.527943,-7.1566168684e-03,-9.7741291289e-03,-1.2409467671e-02,5.2775940132e-01,4.4276958189e-01,4.2782697890e-01,5.3565381600e-01
3.53966141e+15,15.548962,-7.1708654542e-03,-9.7885991054e-03,-1.2424112007e-02,5.2761828621e-01,4.4295268808e-01,4.2751081414e-01,5.3532254975e-01
3.71518561e+15,15.569981,-7.1849432435e-03,-9.8028927728e-03,-1.2438574429e-02,5.2747728289e-01,4.4313602104e-01,4.2719512205e-01,5.3499190013e-01
3.89941367e+15,15.590999,-7.1988508787e-03,-9.8170107938e-03,-1.2452855622e-02,5.2733639123e-01,4.4331958124e-01,4.2687990122e-01,5.3466186521e-01
4.09277721e+15,15.612018,-7.2125889990e-03,-9.8309538278e-03,-1.2466956264e-02,5.2719561107e-01,4.4350336916e-01,4.2656515023e-01,5.3433244309e-01
4.29572923e+15,15.633037,-7.2261582409e-03,-9.8447225317e-03,-1.2480877035e-02,5.2705494229e-01,4.4368738528e-01,4.2625086769e-01,5.3400363186e-01
4.50874521e+15,15.654056,-7.2395592379e-03,-9.8583175592e-03,-1.2494618609e-02,5.2691438472e-01,4.4387163005e-01,4.2593705221e-01,5.3367542963e-01
4.73232418e+15,15.675074,-7.2527926207e-03,-9.8717395610e-03,-1.2508181656e-02,5.2677393823e-01,4.4405610398e-01,4.2562370239e-01,5.3334783453e-01
4.96698996e+15,15.696093,-7.2658590172e-03,-9.8849891851e-03,-1.2521566847e-02,5.2663360268e-01,4.4424080752e-01,4.2531081685e-01,5.3302084468e-01
5.21329231e+15,15.717112,-7.2787590523e-03,-9.8980670764e-03,-1.2534774846e-02,5.2649337792e-01,4.4442574117e-01,4.2499839422e-01,5.3269445821e-01
5.47180827e+15,15.738131,-7.2914933484e-03,-9.9109738772e-03,-1.2547806317e-02,5.2635326381e-01,4.4461090540e-01,4.2468643313e-01,5.3236867326e-01
5.74314347e+15,15.759150,-7.3040625247e-03,-9.9237102265e-03,-1.2560661918e-02,5.2621326020e-01,4.4479630069e-01,4.2437493220e-01,5.3204348799e-01
6.02793360e+15,15.780168,-7.3164671979e-03,-9.9362767609e-03,-1.2573342307e-02,5.2607336696e-01,4.4498192753e-01,4.2406389007e-01,5.3171890055e-01
6.32684587e+15,15.801187,-7.3287079818e-03,-9.9486741139e-03,-1.2585848138e-02,5.2593358394e-01,4.4516778641e-01,4.2375330540e-01,5.3139490910e-01
6.64058055e+15,15.822206,-7.3407854874e-03,-9.9609029161e-03,-1.2598180062e-02,5.2579391100e-01,4.4535387780e-01,4.2344317684e-01,5.3107151183e-01
6.96987265e+15,15.843225,-7.3527003230e-03,-9.9729637955e-03,-1.2610338727e-02,5.2565434800e-01,4.4554020221e-01,4.2313350303e-01,5.3074870691e-01
7.31549365e+15,15.864244,-7.3644530941e-03,-9.9848573771e-03,-1.2622324778e-02,5.2551489479e-01,4.4572676011e-01,4.2282428264e-01,5.3042649253e-01
7.67825324e+15,15.885262,-7.3760444036e-03,-9.9965842833e-03,-1.2634138858e-02,5.2537555125e-01,4.4591355199e-01,4.2251551433e-01,5.3010486690e-01
8.05900131e+15,15.906281,-7.3874748515e-03,-1.0008145134e-02,-1.2645781606e-02,5.2523631721e-01,4.4610057836e-01,4.2220719679e-01,5.2978382820e-01
8.45862985e+15,15.927300,-7.3987450353e-03,-1.0019540545e-02,-1.2657253659e-02,5.2509719255e-01,4.4628783971e-01,4.2189932868e-01,5.2946337466e-01
8.87807512e+15,15.948319,-7.4098555497e-03,-1.0030771131e-02,-1.2668555652e-02,5.2495817713e-01,4.4647533652e-01,4.2159190869e-01,5.2914350450e-01
9.31831977e+15,15.969338,-7.4208069866e-03,-1.0041837503e-02,-1.2679688214e-02,5.2481927080e-01,4.4666306930e-01,4.2128493550e-01,5.2882421594e-01
9.78039520e+15,15.990356,-7.4315999354e-03,-1.0052740269e-02,-1.2690651974e-02,5.2468047342e-01,4.4685103855e-01,4.2097840781e-01,5.2850550722e-01
1.02653840e+16,16.011375,-7.4422349829e-03,-1.0063480036e-02,-1.2701447559e-02,5.2454178486e-01,4.4703924475e-01,4.2067232432e-01,5.2818737658e-01
1.07744223e+16,16.032394,-7.4527127130e-03,-1.0074057407e-02,-1.2712075590e-02,5.2440320497e-01,4.4722768843e-01,4.2036668374e-01,5.2786982227e-01
1.13087027e+16,16.053413,-7.4630337072e-03,-1.0084472981e-02,-1.2722536689e-02,5.2426473362e-01,4.4741637007e-01,4.2006148476e-01,5.2755284255e-01
1.18694770e+16,16.074432,-7.4731985443e-03,-1.0094727357e-02,-1.2732831471e-02,5.2412637067e-01,4.4760529018e-01,4.1975672610e-01,5.2723643568e-01
1.24580588e+16,16.095450,-7.4832078005e-03,-1.0104821130e-02,-1.2742960552e-02,5.2398811597e-01,4.4779444927e-01,4.1945240649e-01,5.2692059994e-01
1.30758271e+16,16.116469,-7.4930620495e-03,-1.0114754892e-02,-1.2752924543e-02,5.2384996939e-01,4.4798384784e-01,4.1914852465e-01,5.2660533361e-01
1.37242293e+16,16.137488,-7.5027618621e-03,-1.0124529233e-02,-1.2762724055e-02,5.2371193080e-01,4.4817348641e-01,4.1884507930e-01,5.2629063497e-01
1.44047843e+16,16.158507,-7.5123078070e-03,-1.0134144740e-02,-1.2772359692e-02,5.2357400005e-01,4.4836336547e-01,4.1854206918e-01,5.2597650231e-01
1.51190866e+16,16.179526,-7.5217004499e-03,-1.0143601998e-02,-1.2781832059e-02,5.2343617700e-01,4.4855348555e-01,4.1823949302e-01,5.2566293395e-01
1.58688095e+16,16.200544,-7.5309403543e-03,-1.0152901588e-02,-1.2791141757e-02,5.2329846153e-01,4.4874384716e-01,4.1793734958e-01,5.2534992818e-01
1.66557097e+16,16.221563,-7.5400280809e-03,-1.0162044090e-02,-1.2800289384e-02,5.2316085348e-01,4.4893445081e-01,4.1763563761e-01,5.2503748332e-01
1.74816305e+16,16.242582,-7.5489641880e-03,-1.0171030080e-02,-1.2809275537e-02,5.2302335273e-01,4.4912529702e-01,4.1733435584e-01,5.2472559770e-01
1.83485070e+16,16.263601,-7.5577492315e-03,-1.0179860133e-02,-1.2818100808e-02,5.2288595913e-01,4.4931638630e-01,4.1703350306e-01,5.2441426963e-01
1.92583700e+16,16.284620,-7.5663837645e-03,-1.0188534821e-02,-1.2826765787e-02,5.2274867256e-01,4.4950771918e-01,4.1673307801e-01,5.2410349747e-01
2.02133511e+16,16.305638,-7.5748683379e-03,-1.0197054712e-02,-1.2835271064e-02,5.2261149287e-01,4.4969929617e-01,4.1643307946e-01,5.2379327956e-01
2.12156877e+16,16.326657,-7.5832035000e-03,-1.0205420372e-02,-1.2843617223e-02,5.2247441993e-01,4.4989111780e-01,4.1613350620e-01,5.2348361424e-01
2.22677281e+16,16.347676,-7.5913897966e-03,-1.0213632367e-02,-1.2851804846e-02,5.2233745360e-01,4.5008318459e-01,4.1583435699e-01,5.2317449987e-01
2.33719368e+16,16.368695,-7.5994277710e-03,-1.0221691257e-02,-1.2859834515e-02,5.2220059375e-01,4.5027549706e-01,4.1553563062e-01,5.2286593481e-01
2.45309009e+16,16.389713,-7.6073179644e-03,-1.0229597601e-02,-1.2867706806e-02,5.2206384024e-01,4.5046805575e-01,4.1523732588e-01,5.2255791744e-01
2.57473355e+16,16.410732,-7.6150609150e-03,-1.0237351956e-02,-1.2875422295e-02,5.2192719294e-01,4.5066086118e-01,4.1493944156e-01,5.2225044614e-01
2.70240905e+16,16.431751,-7.6226571591e-03,-1.0244954876e-02,-1.2882981553e-02,5.2179065171e-01,4.5085391388e-01,4.1464197646e-01,5.2194351929e-01
2.83641570e+16,16.452770,-7.6301072303e-03,-1.0252406912e-02,-1.2890385152e-02,5.2165421641e-01,4.5104721439e-01,4.1434492937e-01,5.2163713527e-01
2.97706746e+16,16.473789,-7.6374116599e-03,-1.0259708614e-02,-1.2897633659e-02,5.2151788692e-01,4.5124076323e-01,4.1404829911e-01,5.2133129250e-01
3.12469383e+16,16.494807,-7.6445709767e-03,-1.0266860528e-02,-1.2904727638e-02,5.2138166310e-01,4.5143456094e-01,4.1375208448e-01,5.2102598936e-01
3.27964067e+16,16.515826,-7.6515857072e-03,-1.0273863197e-02,-1.2911667652e-02,5.2124554481e-01,4.5162860806e-01,4.1345628430e-01,5.2072122428e-01
3.44227100e+16,16.536845,-7.6584563757e-03,-1.0280717165e-02,-1.2918454261e-02,5.2110953192e-01,4.5182290513e-01,4.1316089740e-01,5.2041699567e-01
3.61296582e+16,16.557864,-7.6651835037e-03,-1.0287422970e-02,-1.2925088023e-02,5.2097362430e-01,4.5201745268e-01,4.1286592258e-01,5.2011330196e-01
3.79212502e+16,16.578883,-7.6717676109e-03,-1.0293981149e-02,-1.2931569491e-02,5.2083782181e-01,4.5221225126e-01,4.1257135869e-01,5.1981014157e-01
3.98016835e+16,16.599901,-7.6782092141e-03,-1.0300392237e-02,-1.2937899220e-02,5.2070212432e-01,4.5240730141e-01,4.1227720456e-01,5.1950751294e-01
4.17753634e+16,16.620920,-7.6845088283e-03,-1.0306656766e-02,-1.2944077759e-02,5.2056653170e-01,4.5260260368e-01,4.1198345902e-01,5.1920541452e-01
4.38469138e+16,16.641939,-7.6906669658e-03,-1.0312775265e-02,-1.2950105655e-02,5.2043104382e-01,4.5279815861e-01,4.1169012091e-01,5.1890384476e-01
4.60211879e+16,16.662958,-7.6966841368e-03,-1.0318748263e-02,-1.2955983455e-02,5.2029566054e-01,4.5299396674e-01,4.1139718909e-01,5.1860280210e-01
4.83032797e+16,16.683977,-7.7025608492e-03,-1.0324576283e-02,-1.2961711700e-02,5.2016038173e-01,4.5319002863e-01,4.1110466241e-01,5.1830228503e-01
5.06985354e+16,16.704995,-7.7082976083e-03,-1.0330259850e-02,-1.2967290932e-02,5.2002520726e-01,4.5338634484e-01,4.1081253971e-01,5.1800229199e-01
5.32125667e+16,16.726014,-7.7138949177e-03,-1.0335799483e-02,-1.2972721688e-02,5.1989013699e-01,4.5358291590e-01,4.1052081986e-01,5.1770282147e-01
5.58512635e+16,16.747033,-7.7193532781e-03,-1.0341195700e-02,-1.2978004504e-02,5.1975517080e-01,4.5377974239e-01,4.1022950172e-01,5.1740387196e-01
5.86208075e+16,16.768052,-7.7246731885e-03,-1.0346449017e-02,-1.2983139913e-02,5.1962030856e-01,4.5397682484e-01,4.0993858417e-01,5.1710544193e-01
6.15276873e+16,16.789071,-7.7298551452e-03,-1.0351559947e-02,-1.2988128446e-02,5.1948555013e-01,4.5417416383e-01,4.0964806607e-01,5.1680752988e-01
6.45787130e+16,16.810089,-7.7348996426e-03,-1.0356529002e-02,-1.2992970633e-02,5.1935089538e-01,4.5437175991e-01,4.0935794630e-01,5.1651013431e-01
6.77810325e+16,16.831108,-7.7398071727e-03,-1.0361356691e-02,-1.2997666998e-02,5.1921634419e-01,4.5456961364e-01,4.0906822374e-01,5.1621325373e-01
7.11421481e+16,16.852127,-7.7445782253e-03,-1.0366043519e-02,-1.3002218066e-02,5.1908189641e-01,4.5476772559e-01,4.0877889727e-01,5.1591688665e-01
7.46699342e+16,16.873146,-7.7492132880e-03,-1.0370589992e-02,-1.3006624359e-02,5.1894755193e-01,4.5496609631e-01,4.0848996580e-01,5.1562103158e-01
7.83726557e+16,16.894165,-7.7537128463e-03,-1.0374996612e-02,-1.3010886396e-02,5.1881331061e-01,4.5516472639e-01,4.0820142820e-01,5.1532568706e-01
8.22589871e+16,16.915183,-7.7580773834e-03,-1.0379263878e-02,-1.3015004694e-02,5.1867917232e-01,4.5536361637e-01,4.0791328338e-01,5.1503085160e-01
8.63380334e+16,16.936202,-7.7623073802e-03,-1.0383392288e-02,-1.3018979767e-02,5.1854513693e-01,4.5556276685e-01,4.0762553025e-01,5.1473652375e-01
9.06193508e+16,16.957221,-7.7664033158e-03,-1.0387382337e-02,-1.3022812128e-02,5.1841120432e-01,4.5576217837e-01,4.0733816769e-01,5.1444270204e-01
9.51129695e+16,16.978240,-7.7703656667e-03,-1.0391234518e-02,-1.3026502287e-02,5.1827737435e-01,4.5596185153e-01,4.0705119463e-01,5.1414938503e-01
9.98294171e+16,16.999259,-7.7741949077e-03,-1.0394949323e-02,-1.3030050752e-02,5.1814364690e-01,4.5616178690e-01,4.0676460998e-01,5.1385657127e-01
1.04779743e+17,17.020277,-7.7778915110e-03,-1.0398527240e-02,-1.3033458029e-02,5.1801002184e-01,4.5636198505e-01,4.0647841266e-01,5.1356425931e-01
1.09975545e+17,17.041296,-7.7814559470e-03,-1.0401968756e-02,-1.3036724620e-02,5.1787649903e-01,4.5656244655e-01,4.0619260159e-01,5.1327244773e-01
1.15428996e+17,17.062315,-7.7848886839e-03,-1.0405274355e-02,-1.3039851027e-02,5.1774307835e-01,4.5676317200e-01,4.0590717569e-01,5.1298113509e-01
1.21152872e+17,17.083334,-7.7881901876e-03,-1.0408444519e-02,-1.3042837750e-02,5.1760975968e-01,4.5696416198e-01,4.0562213390e-01,5.1269031997e-01
1.27160582e+17,17.104353,-7.7913609222e-03,-1.0411479728e-02,-1.3045685284e-02,5.1747654288e-01,4.5716541706e-01,4.0533747515e-01,5.1240000095e-01
1.33466202e+17,17.125371,-7.7944013495e-03,-1.0414380461e-02,-1.3048394124e-02,5.1734342783e-01,4.5736693783e-01,4.0505319837e-01,5.1211017663e-01
1.40084504e+17,17.146390,-7.7973119293e-03,-1.0417147193e-02,-1.3050964763e-02,5.1721041440e-01,4.5756872489e-01,4.0476930252e-01,5.1182084558e-01
1.47030993e+17,17.167409,-7.8000931192e-03,-1.0419780398e-02,-1.3053397690e-02,5.1707750246e-01,4.5777077882e-01,4.0448578653e-01,5.1153200642e-01
1.54321944e+17,17.188428,-7.8027453749e-03,-1.0422280546e-02,-1.3055693394e-02,5.1694469189e-01,4.5797310021e-01,4.0420264935e-01,5.1124365774e-01
1.61974437e+17,17.209446,-7.8052691499e-03,-1.0424648109e-02,-1.3057852359e-02,5.1681198255e-01,4.5817568965e-01,4.0391988994e-01,5.1095579816e-01
1.70006401e+17,17.230465,-7.8076648957e-03,-1.0426883552e-02,-1.3059875071e-02,5.1667937434e-01,4.5837854775e-01,4.0363750726e-01,5.1066842629e-01
1.78436653e+17,17.251484,-7.8099330618e-03,-1.0428987341e-02,-1.3061762010e-02,5.1654686710e-01,4.5858167510e-01,4.0335550026e-01,5.1038154075e-01
1.87284943e+17,17.272503,-7.8120740955e-03,-1.0430959940e-02,-1.3063513655e-02,5.1641446073e-01,4.5878507229e-01,4.0307386791e-01,5.1009514018e-01
1.96572000e+17,17.293522,-7.8140884424e-03,-1.0432801809e-02,-1.3065130485e-02,5.1628215510e-01,4.5898873993e-01,4.0279260919e-01,5.0980922319e-01
2.06319583e+17,17.314540,-7.8159765457e-03,-1.0434513406e-02,-1.3066612972e-02,5.1614995007e-01,4.5919267861e-01,4.0251172305e-01,5.0952378844e-01
2.16550527e+17,17.335559,-7.8177388469e-03,-1.0436095190e-02,-1.3067961592e-02,5.1601784553e-01,4.5939688896e-01,4.0223120848e-01,5.0923883456e-01
2.27288802e+17,17.356578,-7.8193757852e-03,-1.0437547615e-02,-1.3069176814e-02,5.1588584135e-01,4.5960137156e-01,4.0195106446e-01,5.0895436020e-01
2.38559565e+17,17.377597,-7.8208877982e-03,-1.0438871134e-02,-1.3070259108e-02,5.1575393740e-01,4.5980612703e-01,4.0167128997e-01,5.0867036401e-01
2.50389221e+17,17.398616,-7.8222753211e-03,-1.0440066197e-02,-1.3071208939e-02,5.1562213356e-01,4.6001115598e-01,4.0139188399e-01,5.0838684465e-01
2.62805484e+17,17.419634,-7.8235387874e-03,-1.0441133254e-02,-1.3072026772e-02,5.1549042971e-01,4.6021645901e-01,4.0111284553e-01,5.0810380080e-01
2.75837443e+17,17.440653,-7.8246786285e-03,-1.0442072750e-02,-1.3072713071e-02,5.1535882572e-01,4.6042203676e-01,4.0083417357e-01,5.0782123111e-01
2.89515628e+17,17.461672,-7.8256952740e-03,-1.0442885131e-02,-1.3073268294e-02,5.1522732147e-01,4.6062788982e-01,4.0055586711e-01,5.0753913426e-01
3.03872085e+17,17.482691,-7.8265891513e-03,-1.0443570839e-02,-1.3073692902e-02,5.1509591683e-01,4.6083401882e-01,4.0027792515e-01,5.0725750893e-01
3.18940449e+17,17.503710,-7.8273606860e-03,-1.0444130315e-02,-1.3073987349e-02,5.1496461167e-01,4.6104042437e-01,4.0000034670e-01,5.0697635380e-01
3.34756020e+17,17.524728,-7.8280103018e-03,-1.0444563998e-02,-1.3074152090e-02,5.1483340589e-01,4.6124710711e-01,3.9972313076e-01,5.0669566757e-01
3.51355851e+17,17.545747,-7.8285384205e-03,-1.0444872325e-02,-1.3074187578e-02,5.1470229935e-01,4.6145406764e-01,3.9944627636e-01,5.0641544893e-01
3.68778832e+17,17.566766,-7.8289454618e-03,-1.0445055730e-02,-1.3074094263e-02,5.1457129192e-01,4.6166130661e-01,3.9916978249e-01,5.0613569659e-01
3.87065781e+17,17.587785,-7.8292318436e-03,-1.0445114646e-02,-1.3073872592e-02,5.1444038350e-01,4.6186882463e-01,3.9889364820e-01,5.0585640924e-01
4.06259540e+17,17.608804,-7.8293979820e-03,-1.0445049503e-02,-1.3073523012e-02,5.1430957395e-01,4.6207662233e-01,3.9861787248e-01,5.0557758559e-01
4.26405077e+17,17.629822,-7.8294442910e-03,-1.0444860732e-02,-1.3073045967e-02,5.1417886315e-01,4.6228470035e-01,3.9834245438e-01,5.0529922437e-01
4.47549588e+17,17.650841,-7.8293711828e-03,-1.0444548758e-02,-1.3072441900e-02,5.1404825098e-01,4.6249305932e-01,3.9806739293e-01,5.0502132429e-01
4.69742609e+17,17.671860,-7.8291790678e-03,-1.0444114007e-02,-1.3071711250e-02,5.1391773732e-01,4.6270169987e-01,3.9779268715e-01,5.0474388407e-01
4.93036135e+17,17.692879,-7.8288683544e-03,-1.0443556902e-02,-1.3070854456e-02,5.1378732204e-01,4.6291062264e-01,3.9751833608e-01,5.0446690246e-01
5.17484737e+17,17.713898,-7.8284394493e-03,-1.0442877865e-02,-1.3069871954e-02,5.1365700503e-01,4.6311982828e-01,3.9724433876e-01,5.0419037817e-01
5.43145692e+17,17.734916,-7.8278927570e-03,-1.0442077313e-02,-1.3068764179e-02,5.1352678616e-01,4.6332931741e-01,3.9697069423e-01,5.0391430996e-01
5.70079119e+17,17.755935,-7.8272286807e-03,-1.0441155666e-02,-1.3067531562e-02,5.1339666532e-01,4.6353909070e-01,3.9669740155e-01,5.0363869657e-01
5.98348116e+17,17.776954,-7.8264476211e-03,-1.0440113337e-02,-1.3066174534e-02,5.1326664237e-01,4.6374914877e-01,3.9642445976e-01,5.0336353675e-01
6.28018912e+17,17.797973,-7.8255499777e-03,-1.0438950742e-02,-1.3064693524e-02,5.1313671721e-01,4.6395949229e-01,3.9615186792e-01,5.0308882924e-01
6.59161019e+17,17.818992,-7.8245361478e-03,-1.0437668291e-02,-1.3063088958e-02,5.1300688971e-01,4.6417012189e-01,3.9587962508e-01,5.0281457282e-01
6.91847397e+17,17.840010,-7.8234065268e-03,-1.0436266395e-02,-1.3061361261e-02,5.1287715974e-01,4.6438103824e-01,3.9560773029e-01,5.0254076625e-01
7.26154621e+17,17.861029,-7.8221615086e-03,-1.0434745461e-02,-1.3059510855e-02,5.1274752720e-01,4.6459224198e-01,3.9533618264e-01,5.0226740828e-01
7.62163067e+17,17.882048,-7.8208014852e-03,-1.0433105896e-02,-1.3057538161e-02,5.1261799195e-01,4.6480373376e-01,3.9506498117e-01,5.0199449771e-01
7.99957095e+17,17.903067,-7.8193268465e-03,-1.0431348104e-02,-1.3055443599e-02,5.1248855388e-01,4.6501551426e-01,3.9479412497e-01,5.0172203330e-01
8.39625246e+17,17.924085,-7.8177379811e-03,-1.0429472487e-02,-1.3053227585e-02,5.1235921288e-01,4.6522758412e-01,3.9452361310e-01,5.0145001384e-01
8.81260457e+17,17.945104,-7.8160352754e-03,-1.0427479447e-02,-1.3050890534e-02,5.1222996881e-01,4.6543994402e-01,3.9425344464e-01,5.0117843812e-01
9.24960267e+17,17.966123,-7.8142191143e-03,-1.0425369381e-02,-1.3048432860e-02,5.1210082157e-01,4.6565259461e-01,3.9398361867e-01,5.0090730493e-01
9.70827058e+17,17.987142,-7.8122898808e-03,-1.0423142687e-02,-1.3045854974e-02,5.1197177103e-01,4.6586553656e-01,3.9371413427e-01,5.0063661306e-01
1.01896828e+18,18.008161,-7.8102479560e-03,-1.0420799760e-02,-1.3043157285e-02,5.1184281707e-01,4.6607877054e-01,3.9344499053e-01,5.0036636132e-01
1.06949673e+18,18.029179,-7.8080937196e-03,-1.0418340993e-02,-1.3040340201e-02,5.1171395958e-01,4.6629229721e-01,3.9317618654e-01,5.0009654851e-01
1.12253077e+18,18.050198,-7.8058275493e-03,-1.0415766778e-02,-1.3037404129e-02,5.1158519843e-01,4.6650611727e-01,3.9290772138e-01,4.9982717345e-01
1.17819466e+18,18.071217,-7.8034498211e-03,-1.0413077505e-02,-1.3034349471e-02,5.1145653352e-01,4.6672023137e-01,3.9263959416e-01,4.9955823495e-01
1.23661880e+18,18.092236,-7.8009609092e-03,-1.0410273562e-02,-1.3031176631e-02,5.1132796472e-01,4.6693464019e-01,3.9237180397e-01,4.9928973182e-01
1.29794006e+18,18.113255,-7.7983611862e-03,-1.0407355334e-02,-1.3027886008e-02,5.1119949190e-01,4.6714934442e-01,3.9210434992e-01,4.9902166289e-01
1.36230212e+18,18.134273,-7.7956510230e-03,-1.0404323207e-02,-1.3024478001e-02,5.1107111497e-01,4.6736434473e-01,3.9183723110e-01,4.9875402700e-01
1.42985575e+18,18.155292,-7.7928307886e-03,-1.0401177563e-02,-1.3020953006e-02,5.1094283379e-01,4.6757964182e-01,3.9157044663e-01,4.9848682297e-01
1.50075922e+18,18.176311,-7.7899008504e-03,-1.0397918784e-02,-1.3017311419e-02,5.1081464826e-01,4.6779523635e-01,3.9130399561e-01,4.9822004964e-01
1.57517865e+18,18.197330,-7.7868615742e-03,-1.0394547247e-02,-1.3013553633e-02,5.1068655825e-01,4.6801112904e-01,3.9103787717e-01,4.9795370585e-01
1.65328837e+18,18.218349,-7.7837133239e-03,-1.0391063331e-02,-1.3009680039e-02,5.1055856364e-01,4.6822732055e-01,3.9077209040e-01,4.9768779045e-01
1.73527138e+18,18.239367,-7.7804564619e-03,-1.0387467411e-02,-1.3005691026e-02,5.1043066433e-01,4.6844381160e-01,3.9050663445e-01,4.9742230229e-01
1.82131976e+18,18.260386,-7.7770913487e-03,-1.0383759861e-02,-1.3001586983e-02,5.1030286019e-01,4.6866060286e-01,3.9024150842e-01,4.9715724023e-01
1.91163509e+18,18.281405,-7.7736183434e-03,-1.0379941055e-02,-1.2997368294e-02,5.1017515111e-01,4.6887769504e-01,3.8997671144e-01,4.9689260311e-01
2.00642896e+18,18.302424,-7.7700378033e-03,-1.0376011361e-02,-1.2993035345e-02,5.1004753697e-01,4.6909508884e-01,3.8971224265e-01,4.9662838982e-01
2.10592346e+18,18.323443,-7.7663500839e-03,-1.0371971149e-02,-1.2988588518e-02,5.0992001766e-01,4.6931278496e-01,3.8944810117e-01,4.9636459920e-01
2.21035167e+18,18.344461,-7.7625555392e-03,-1.0367820786e-02,-1.2984028193e-02,5.0979259306e-01,4.6953078410e-01,3.8918428614e-01,4.9610123014e-01
2.31995826e+18,18.365480,-7.7586545216e-03,-1.0363560638e-02,-1.2979354750e-02,5.0966526306e-01,4.6974908698e-01,3.8892079669e-01,4.9583828151e-01
2.43500000e+18,18.386499,-7.7546473818e-03,-1.0359191068e-02,-1.2974568566e-02,5.0953802754e-01,4.6996769429e-01,3.8865763196e-01,4.9557575220e-01


==> anc/results/C170/S1/C170_lambdaSM_running.json <==
{
 "file": "S1\\C170_lambdaSM_running.csv",
 "n": 400,
 "check_vs_boxes": {
  "A": {
   "lam_grid_interp": -0.009774142099455199,
   "lam_box": -0.009774142178602658,
   "diff": 7.914745941972612e-11
  },
  "B": {
   "lam_grid_interp": -0.008868554389711677,
   "lam_box": -0.008868580325038249,
   "diff": 2.5935326572121276e-08
  },
  "C": {
   "lam_grid_interp": -0.007480668551967882,
   "lam_box": -0.007480685094776778,
   "diff": 1.65428088961736e-08
  },
  "D": {
   "lam_grid_interp": -0.01027782043433655,
   "lam_box": -0.0102778385424316,
   "diff": 1.8108095051205808e-08
  },
  "E": {
   "lam_grid_interp": -0.005510333532867336,
   "lam_box": -0.005510364317212047,
   "diff": 3.078434471052993e-08
  }
 },
 "lambda_zero_crossing_GeV": {
  "172.2": [
   256011352979.0872
  ],
  "min_172.2": {
   "lam_min": -0.007829444290976359,
   "mu_at_min": 4.264050771673639e+17
  },
  "172.6": [
   51836898573.86859
  ],
  "min_172.6": {
   "lam_min": -0.01044511464553905,
   "mu_at_min": 3.870657806858488e+17
  },
  "173.0": [
   14032387231.983576
  ],
  "min_173.0": {
   "lam_min": -0.013074187578120676,
   "mu_at_min": 3.513558505757251e+17
  }
 }
}

==> anc/results/C170/S1/boxes.json <==
{
 "A": {
  "mu_GeV": 3372576177285318.5,
  "mu_over_mu_b": 1.0,
  "couplings": {
   "g2": 0.5277592747786892,
   "gY": 0.44276974592467144,
   "yt": 0.4278266952812331,
   "lam": -0.009774142178602658,
   "g3": 0.5356535187790514
  },
  "lam_SM": {
   "172.2": -0.007156629717177548,
   "172.6": -0.009774142178602658,
   "173.0": -0.012409480879754686
  }
 },
 "B": {
  "mu_GeV": 337257617728531.9,
  "mu_over_mu_b": 0.1,
  "couplings": {
   "g2": 0.5346050408334008,
   "gY": 0.4343115562380387,
   "yt": 0.443443303976723,
   "lam": -0.008868580325038249,
   "g3": 0.5521652166259945
  },
  "lam_SM": {
   "172.2": -0.006268375536166312,
   "172.6": -0.008868580325038249,
   "173.0": -0.011488729135609107
  }
 },
 "C": {
  "mu_GeV": 33725761772853.188,
  "mu_over_mu_b": 0.01,
  "couplings": {
   "g2": 0.5417205949617168,
   "gY": 0.42631883432345696,
   "yt": 0.46030573384594015,
   "lam": -0.007480685094776778,
   "g3": 0.5703130974330379
  },
  "lam_SM": {
   "172.2": -0.004912717235665159,
   "172.6": -0.007480685094776778,
   "173.0": -0.010070424876435636
  }
 },
 "D": {
  "mu_GeV": 3.3725761772853184e+16,
  "mu_over_mu_b": 10.0,
  "couplings": {
   "g2": 0.521167002954339,
   "gY": 0.451740757746301,
   "yt": 0.4132856880670855,
   "lam": -0.0102778385424316,
   "g3": 0.5205455081540383
  },
  "lam_SM": {
   "172.2": -0.007655570129838832,
   "172.6": -0.0102778385424316,
   "173.0": -0.01291560467952625
  }
 },
 "E": {
  "mu_GeV": 3372576177285.3184,
  "mu_over_mu_b": 0.001,
  "couplings": {
   "g2": 0.549123662194372,
   "gY": 0.4187500822896739,
   "yt": 0.4786244317347138,
   "lam": -0.005510364317212047,
   "g3": 0.5903875607035604
  },
  "lam_SM": {
   "172.2": -0.0029923040358999916,
   "172.6": -0.005510364317212047,
   "173.0": -0.008051644263709043
  }
 }
}

==> anc/results/C170/S1/convergence_boxA.json <==
{
 "rows": [
  {
   "lam": -0.017777777778,
   "x": 7.4999999999531255,
   "cfg": "BASE",
   "gamma_fast": 0.017967948945599787,
   "eps_fast": 4.299646356045232,
   "gamma": 0.017967920317259266,
   "eps": 4.299646109198178,
   "flags": [
    "no_local_min"
   ],
   "rel_gamma": -1.593300415492216e-06,
   "d_eps": -2.468470539085388e-07,
   "time_s": 107.7660071849823
  },
  {
   "lam": -0.017777777778,
   "x": 7.4999999999531255,
   "cfg": "Rout14",
   "gamma_fast": 0.017967948945599787,
   "eps_fast": 4.299646356045232,
   "gamma": 0.01796798463746917,
   "eps": 4.299646363201972,
   "flags": [],
   "rel_gamma": 1.986418677546453e-06,
   "d_eps": 7.156740089442337e-09,
   "time_s": 40.15914607048035
  },
  {
   "lam": -0.017777777778,
   "x": 7.4999999999531255,
   "cfg": "N32_S16",
   "gamma_fast": 0.017967948945599787,
   "eps_fast": 4.299646356045232,
   "gamma": 0.017967958575317865,
   "eps": 4.299646441299641,
   "flags": [
    "no_local_min"
   ],
   "rel_gamma": 5.359386376913022e-07,
   "d_eps": 8.525440975404308e-08,
   "time_s": 58.49366998672485
  },
  {
   "lam": -0.012345679012,
   "x": 9.000000000126,
   "cfg": "BASE",
   "gamma_fast": 0.003076083369868778,
   "eps_fast": 4.32117732572726,
   "gamma": 0.0030760671460799433,
   "eps": 4.321177051305395,
   "flags": [],
   "rel_gamma": -5.274170717717297e-06,
   "d_eps": -2.7442186478765507e-07,
   "time_s": 45.592024087905884
  },
  {
   "lam": -0.012345679012,
   "x": 9.000000000126,
   "cfg": "Rout14",
   "gamma_fast": 0.003076083369868778,
   "eps_fast": 4.32117732572726,
   "gamma": 0.0030760843072142976,
   "eps": 4.321177323964412,
   "flags": [],
   "rel_gamma": 3.0472045353668875e-07,
   "d_eps": -1.7628476456366116e-09,
   "time_s": 16.498385667800903
  },
  {
   "lam": -0.012345679012,
   "x": 9.000000000126,
   "cfg": "N32_S16",
   "gamma_fast": 0.003076083369868778,
   "eps_fast": 4.32117732572726,
   "gamma": 0.0030760849554599496,
   "eps": 4.321177414987138,
   "flags": [],
   "rel_gamma": 5.154578017751987e-07,
   "d_eps": 8.925987771135624e-08,
   "time_s": 23.704142570495605
  },
  {
   "lam": -0.009070294785,
   "x": 10.499999999757188,
   "cfg": "BASE",
   "gamma_fast": 0.00042366489315289585,
   "eps_fast": 4.332880287940408,
   "gamma": 0.00042366227246291236,
   "eps": 4.332879992288472,
   "flags": [],
   "rel_gamma": -6.185761496468878e-06,
   "d_eps": -2.956519358221499e-07,
   "time_s": 44.26390194892883
  },
  {
   "lam": -0.009070294785,
   "x": 10.499999999757188,
   "cfg": "Rout14",
   "gamma_fast": 0.00042366489315289585,
   "eps_fast": 4.332880287940408,
   "gamma": 0.0004236652923897846,
   "eps": 4.332880287895817,
   "flags": [],
   "rel_gamma": 9.423412115072693e-07,
   "d_eps": -4.459099756104479e-11,
   "time_s": 16.000189065933228
  },
  {
   "lam": -0.009070294785,
   "x": 10.499999999757188,
   "cfg": "N32_S16",
   "gamma_fast": 0.00042366489315289585,
   "eps_fast": 4.332880287940408,
   "gamma": 0.0004236650008204058,
   "eps": 4.332880380190641,
   "flags": [],
   "rel_gamma": 2.541336601158406e-07,
   "d_eps": 9.225023323011783e-08,
   "time_s": 22.406627655029297
  },
  {
   "lam": -0.006944444444,
   "x": 12.000000000384,
   "cfg": "BASE",
   "gamma_fast": 5.224580827872732e-05,
   "eps_fast": 4.339481921709518,
   "gamma": 5.224558443250528e-05,
   "eps": 4.339481613371363,
   "flags": [
    "box_sensitive"
   ],
   "rel_gamma": -4.284481940564078e-06,
   "d_eps": -3.083381550084141e-07,
   "time_s": 39.5143837928772
  },
  {
   "lam": -0.006944444444,
   "x": 12.000000000384,
   "cfg": "Rout14",
   "gamma_fast": 5.224580827872732e-05,
   "eps_fast": 4.339481921709518,
   "gamma": 5.224576454850701e-05,
   "eps": 4.339481921725827,
   "flags": [],
   "rel_gamma": -8.370091639786637e-07,
   "d_eps": 1.63096203209534e-11,
   "time_s": 15.588499069213867
  },
  {
   "lam": -0.006944444444,
   "x": 12.000000000384,
   "cfg": "N32_S16",
   "gamma_fast": 5.224580827872732e-05,
   "eps_fast": 4.339481921709518,
   "gamma": 5.224581073239778e-05,
   "eps": 4.339482015512015,
   "flags": [],
   "rel_gamma": 4.6963967825774944e-08,
   "d_eps": 9.380249732515722e-08,
   "time_s": 22.067078590393066
  },
  {
   "lam": -0.005102040816,
   "x": 14.000000000448,
   "cfg": "BASE",
   "gamma_fast": 2.978147210203868e-06,
   "eps_fast": 4.344659173921786,
   "gamma": 2.9781422150854375e-06,
   "eps": 4.344658856323269,
   "flags": [
    "box_sensitive"
   ],
   "rel_gamma": -1.6772570587963997e-06,
   "d_eps": -3.1759851726320676e-07,
   "time_s": 36.76443433761597
  },
  {
   "lam": -0.005102040816,
   "x": 14.000000000448,
   "cfg": "Rout14",
   "gamma_fast": 2.978147210203868e-06,
   "eps_fast": 4.344659173921786,
   "gamma": 2.9781434763904336e-06,
   "eps": 4.344659173917459,
   "flags": [],
   "rel_gamma": -1.2537370287502014e-06,
   "d_eps": -4.32720526077901e-12,
   "time_s": 14.539608240127563
  },
  {
   "lam": -0.005102040816,
   "x": 14.000000000448,
   "cfg": "N32_S16",
   "gamma_fast": 2.978147210203868e-06,
   "eps_fast": 4.344659173921786,
   "gamma": 2.978147243362824e-06,
   "eps": 4.344659268857003,
   "flags": [],
   "rel_gamma": 1.1134088984121604e-08,
   "d_eps": 9.493521702097496e-08,
   "time_s": 20.591410398483276
  },
  {
   "lam": -0.00390625,
   "x": 16.0,
   "cfg": "BASE",
   "gamma_fast": 1.6541754229040603e-07,
   "eps_fast": 4.347812050273593,
   "gamma": 1.6541752912399662e-07,
   "eps": 4.347811727289494,
   "flags": [
    "box_sensitive"
   ],
   "rel_gamma": -7.95950008125601e-08,
   "d_eps": -3.2298409902153935e-07,
   "time_s": 43.81370520591736
  },
  {
   "lam": -0.00390625,
   "x": 16.0,
   "cfg": "Rout14",
   "gamma_fast": 1.6541754229040603e-07,
   "eps_fast": 4.347812050273593,
   "gamma": 1.6541687093459202e-07,
   "eps": 4.3478120502734585,
   "flags": [],
   "rel_gamma": -4.058552706687202e-06,
   "d_eps": -1.341149413747189e-13,
   "time_s": 15.629653453826904
  },
  {
   "lam": -0.00390625,
   "x": 16.0,
   "cfg": "N32_S16",
   "gamma_fast": 1.6541754229040603e-07,
   "eps_fast": 4.347812050273593,
   "gamma": 1.654175732435665e-07,
   "eps": 4.347812145879299,
   "flags": [],
   "rel_gamma": 1.871213901605273e-07,
   "d_eps": 9.560570646272026e-08,
   "time_s": 22.450690269470215
  },
  {
   "lam": -0.003086419753,
   "x": 18.000000000252,
   "cfg": "BASE",
   "gamma_fast": 9.238070727706761e-09,
   "eps_fast": 4.349903187344879,
   "gamma": 9.23807303960663e-09,
   "eps": 4.349902860862014,
   "flags": [
    "box_sensitive"
   ],
   "rel_gamma": 2.5025786620780366e-07,
   "d_eps": -3.2648286474312727e-07,
   "time_s": 42.30232214927673
  },
  {
   "lam": -0.003086419753,
   "x": 18.000000000252,
   "cfg": "Rout14",
   "gamma_fast": 9.238070727706761e-09,
   "eps_fast": 4.349903187344879,
   "gamma": 9.238125124019808e-09,
   "eps": 4.349903187344588,
   "flags": [],
   "rel_gamma": 5.888276313426033e-06,
   "d_eps": -2.9043434324194095e-13,
   "time_s": 16.18509340286255
  },
  {
   "lam": -0.003086419753,
   "x": 18.000000000252,
   "cfg": "N32_S16",
   "gamma_fast": 9.238070727706761e-09,
   "eps_fast": 4.349903187344879,
   "gamma": 9.238066962061584e-09,
   "eps": 4.34990328339209,
   "flags": [],
   "rel_gamma": -4.076224666693662e-07,
   "d_eps": 9.6047211073369e-08,
   "time_s": 23.409443616867065
  }
 ],
 "time_s": 352.1416018009186
}

==> anc/results/C170/S2/C170_S2_curves.json <==
{
 "barriers": {
  "0.00": {
   "with_dV": {
    "has_well": false,
    "has_barrier": false
   },
   "without_dV": {
    "has_well": false,
    "has_barrier": false
   }
  },
  "0.50": {
   "with_dV": {
    "has_well": true,
    "r_well": 1.51,
    "U_well": 2.178555508993589,
    "has_barrier": true,
    "r_top": 2.64,
    "U_top": 2.2373490152408824,
    "height": 0.058793506247293514
   },
   "without_dV": {
    "has_well": true,
    "r_well": 1.3,
    "U_well": 2.2636620216376793,
    "has_barrier": true,
    "r_top": 3.49,
    "U_top": 2.6496202427411037,
    "height": 0.3859582211034245
   }
  },
  "1.00": {
   "with_dV": {
    "has_well": true,
    "r_well": 1.06,
    "U_well": 3.5559688151929674,
    "has_barrier": true,
    "r_top": 4.09,
    "U_top": 4.812391763414077,
    "height": 1.2564229482211093
   },
   "without_dV": {
    "has_well": true,
    "r_well": 1.02,
    "U_well": 3.603256412800208,
    "has_barrier": true,
    "r_top": 4.61,
    "U_top": 5.6089956506110745,
    "height": 2.0057392378108667
   }
  }
 },
 "slopes": {
  "0.25": {
   "1.0": {
    "dzp_dr": 0.15010761710477283,
    "ddV_dr": -0.08786586094917936,
    "reduction": 0.5853524467572511
   },
   "2.0": {
    "dzp_dr": 0.1990428850315027,
    "ddV_dr": -0.1728432665750308,
    "reduction": 0.8683719920341525
   },
   "3.0": {
    "dzp_dr": 0.2354332365180909,
    "ddV_dr": -0.2522833654705856,
    "reduction": 1.0715707314808116
   },
   "4.0": {
    "dzp_dr": 0.2573354796446523,
    "ddV_dr": -0.3239911817259937,
    "reduction": 1.2590225886200554
   },
   "5.0": {
    "dzp_dr": 0.27351904901196633,
    "ddV_dr": -0.38639403277140616,
    "reduction": 1.4126768653487882
   }
  },
  "0.50": {
   "1.0": {
    "dzp_dr": 0.3297468311344005,
    "ddV_dr": -0.08786586094917936,
    "reduction": 0.2664646105829183
   },
   "2.0": {
    "dzp_dr": 0.4401853508916673,
    "ddV_dr": -0.1728432665750308,
    "reduction": 0.3926601969486457
   },
   "3.0": {
    "dzp_dr": 0.5063375078014758,
    "ddV_dr": -0.2522833654705856,
    "reduction": 0.4982513868387972
   },
   "4.0": {
    "dzp_dr": 0.5481576971214395,
    "ddV_dr": -0.3239911817259937,
    "reduction": 0.5910546972657329
   },
   "5.0": {
    "dzp_dr": 0.5777435075111157,
    "ddV_dr": -0.38639403277140616,
    "reduction": 0.6687985719406323
   }
  },
  "0.75": {
   "1.0": {
    "dzp_dr": 0.5228006939116767,
    "ddV_dr": -0.08786586094917936,
    "reduction": 0.16806760582460828
   },
   "2.0": {
    "dzp_dr": 0.6964766039817789,
    "ddV_dr": -0.1728432665750308,
    "reduction": 0.24816808717892366
   },
   "3.0": {
    "dzp_dr": 0.7892016380402822,
    "ddV_dr": -0.2522833654705856,
    "reduction": 0.31966908494646157
   },
   "4.0": {
    "dzp_dr": 0.8500387054121177,
    "ddV_dr": -0.3239911817259937,
    "reduction": 0.38114874024344053
   },
   "5.0": {
    "dzp_dr": 0.8867885220370226,
    "ddV_dr": -0.38639403277140616,
    "reduction": 0.4357228619556654
   }
  },
  "1.00": {
   "1.0": {
    "dzp_dr": 0.7243148241696247,
    "ddV_dr": -0.08786586094917936,
    "reduction": 0.12130893641437107
   },
   "2.0": {
    "dzp_dr": 0.9597588124445622,
    "ddV_dr": -0.1728432665750308,
    "reduction": 0.18009031470603415
   },
   "3.0": {
    "dzp_dr": 1.0801218494744376,
    "ddV_dr": -0.2522833654705856,
    "reduction": 0.23356935663632847
   },
   "4.0": {
    "dzp_dr": 1.1573089173271,
    "ddV_dr": -0.3239911817259937,
    "reduction": 0.27995220366423684
   },
   "5.0": {
    "dzp_dr": 1.1983693358698702,
    "ddV_dr": -0.38639403277140616,
    "reduction": 0.32243317749025274
   }
  },
  "1.25": {
   "1.0": {
    "dzp_dr": 0.9326280552870685,
    "ddV_dr": -0.08786586094917936,
    "reduction": 0.09421318654426895
   },
   "2.0": {
    "dzp_dr": 1.2282017211401808,
    "ddV_dr": -0.1728432665750308,
    "reduction": 0.1407287285142172
   },
   "3.0": {
    "dzp_dr": 1.3766447563686484,
    "ddV_dr": -0.2522833654705856,
    "reduction": 0.18325959860266758
   },
   "4.0": {
    "dzp_dr": 1.4662139777665857,
    "ddV_dr": -0.3239911817259937,
    "reduction": 0.2209712815720896
   },
   "5.0": {
    "dzp_dr": 1.5136901013135002,
    "ddV_dr": -0.38639403277140616,
    "reduction": 0.25526627440855554
   }
  },
  "1.50": {
   "1.0": {
    "dzp_dr": 1.1472845466481658,
    "ddV_dr": -0.08786586094917936,
    "reduction": 0.07658593607477998
   },
   "2.0": {
    "dzp_dr": 1.5014159008969727,
    "ddV_dr": -0.1728432665750308,
    "reduction": 0.11512017854065028
   },
   "3.0": {
    "dzp_dr": 1.6772143140515823,
    "ddV_dr": -0.2522833654705856,
    "reduction": 0.15041808512899843
   },
   "4.0": {
    "dzp_dr": 1.7755652603289036,
    "ddV_dr": -0.3239911817259937,
    "reduction": 0.18247213378458305
   },
   "5.0": {
    "dzp_dr": 1.8319936715129188,
    "ddV_dr": -0.38639403277140616,
    "reduction": 0.2109145019329186
   }
  }
 },
 "sigma0_boxA": 1.3083093886439823,
 "file": "S2\\C170_S2_potential_lam-0.012.csv"
}

==> anc/results/C170/S2/C170_S2_kappa0.json <==
{
 "-0.0001": {
  "max_dU_dr": -0.29745825698635286,
  "r_at_max_dU": 2.174,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.002194003729925131
 },
 "-0.0005": {
  "max_dU_dr": -0.30028488877902504,
  "r_at_max_dU": 2.146,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.0021826241159738427
 },
 "-0.001": {
  "max_dU_dr": -0.3036462501716528,
  "r_at_max_dU": 2.118,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.002168399597613764
 },
 "-0.002": {
  "max_dU_dr": -0.30989566494731946,
  "r_at_max_dU": 2.068,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.002139950557788187
 },
 "-0.004": {
  "max_dU_dr": -0.32096805277232576,
  "r_at_max_dU": 1.994,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.0020830524658172747
 },
 "-0.006": {
  "max_dU_dr": -0.3306717473569414,
  "r_at_max_dU": 1.938,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.0020261543573748676
 },
 "-0.008": {
  "max_dU_dr": -0.33937952938731897,
  "r_at_max_dU": 1.894,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.0019692562324720715
 },
 "-0.01": {
  "max_dU_dr": -0.34731591488595726,
  "r_at_max_dU": 1.856,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.0019123580910872166
 },
 "-0.012": {
  "max_dU_dr": -0.3546305404395298,
  "r_at_max_dU": 1.824,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.0018554599332517453
 },
 "-0.016": {
  "max_dU_dr": -0.3677886387142486,
  "r_at_max_dU": 1.772,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.0017416635681669014
 },
 "-0.02": {
  "max_dU_dr": -0.37941942390209604,
  "r_at_max_dU": 1.73,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": -0.001627867137206545
 },
 "-0.03": {
  "max_dU_dr": -0.4038115099019193,
  "r_at_max_dU": 1.65,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": 0.6077953927372728
 },
 "-0.04": {
  "max_dU_dr": -0.4235854217707633,
  "r_at_max_dU": 1.594,
  "n_positive_slope": 0,
  "barrier": {
   "has_well": false,
   "has_barrier": false
  },
  "r_max": 16.0,
  "max_dV_slope": 1.0758388961935452
 },
 "dV_slope_lam0": {
  "0.5": -0.0522599937533772,
  "1.0": -0.10424549609646228,
  "2.0": -0.20634188857031432,
  "3.0": -0.304384242169391,
  "4.0": -0.3969302911635566,
  "5.0": -0.48317244845526375,
  "8.0": -0.7074652104553252,
  "12.0": -1.0020741366831771,
  "20.0": -1.5096092602306332,
  "30.0": -1.5096092602306332
 },
 "note": "kappa = 0: C0 = B_x = Om_eff = dE_DMC = 0 (the Gaussian collapses: gauge zero modes are free), the s channel is a free particle with threshold 0, so the radial problem is U(r) = 3/(8r^2) + lam r^4/4 + dV_MC(r) at the physical couplings"
}

==> anc/results/C170/S2/C170_S2_lambda_c_kappa.csv <==
# C170 S2 kappa switch (box A couplings, 2D model without cross terms): static lambda_c(N = 300, P = 1/2); Gamma at lambda = -0.012 and at lambda = 0 (units 1/L); 2D_Gdmcs = DMC shape transported by the exact zero-mode scaling (main), 2D_G = DMC shape dropped
model,kappa,lambda_c_N300_P05,status,Gamma_lam-0.012,status_lam-0.012,Gamma_lam0,status_lam0,narrow_lam_min,narrow_lam_max
2D_G,0.25,,no narrow resonance,,no_barrier,,no_barrier,,
2D_G,0.3,,no narrow resonance,,,,no_barrier,,
2D_G,0.35,,no narrow resonance,,,,flagged,,
2D_G,0.4,,no narrow resonance,,,,flagged,,
2D_G,0.425,,no narrow resonance,,,,flagged,,
2D_G,0.45,,none_at_lambda_le_0,,,0.02035115062,ok_broad,0,0
2D_G,0.475,,none_at_lambda_le_0,,,0.00424851528,ok,-0.0005,0
2D_G,0.5,-0.0001703096836,interpolated,,above_top,0.0004247554005,ok,-0.001,0
2D_G,0.6,-0.001489547439,interpolated,,,,,-0.004,-0.0005
2D_G,0.75,-0.004497604837,interpolated,,above_top,,,-0.01,-0.002
2D_G,1,-0.01203784706,interpolated,0.002268212779,ok,,,-0.026,-0.006
2D_G,1.25,-0.02271133208,interpolated,1.515281006e-05,ok,,,-0.04,-0.012
2D_G,1.5,-0.03660373398,interpolated,4.992589801e-08,ok,,,-0.04,-0.012
2D_Gdmcs,0.25,,no narrow resonance,,no_barrier,,no_barrier,,
2D_Gdmcs,0.3,,no narrow resonance,,,,no_barrier,,
2D_Gdmcs,0.35,,no narrow resonance,,,,flagged,,
2D_Gdmcs,0.4,,no narrow resonance,,,,flagged,,
2D_Gdmcs,0.425,,no narrow resonance,,,,flagged,,
2D_Gdmcs,0.45,,none_at_lambda_le_0,,,0.01596463934,ok_broad,0,0
2D_Gdmcs,0.475,,none_at_lambda_le_0,,,0.002995725429,ok,-0.0005,0
2D_Gdmcs,0.5,-0.0002159435313,interpolated,,above_top,0.0002709930889,ok,-0.001,0
2D_Gdmcs,0.6,-0.001600014874,interpolated,,,,,-0.004,-0.0005
2D_Gdmcs,0.75,-0.004715019085,interpolated,,above_top,,,-0.01,-0.002
2D_Gdmcs,1,-0.01250333318,interpolated,0.001812705821,ok,,,-0.03,-0.006
2D_Gdmcs,1.25,-0.0235145719,interpolated,1.137467007e-05,ok,,,-0.04,-0.012
2D_Gdmcs,1.5,-0.03784436876,interpolated,3.589028841e-08,ok,,,-0.04,-0.012


==> anc/results/C170/S2/C170_S2_potential_lam-0.012.csv <==
# C170 S2: effective radial potential U(r) of the 2D model at box A couplings, lambda = -0.012, units 1/L; U_with = cent + zp + dmc + quart + dV, U_without = same without the one-loop matching dV; zp = C0 + B_x + (3/2) Om_eff with zero-mode couplings kappa*(g2, gY); dmc = kappa^(2/3) dE_DMC(kappa^(1/3) r); kappa = 0: gauge zero modes decoupled (zp = dmc = 0)
r,U_with_k0.00,U_without_k0.00,zp_k0.00,dmc_k0.00,dV_k0.00,quart_k0.00,cent_k0.00,U_with_k0.50,U_without_k0.50,zp_k0.50,dmc_k0.50,dV_k0.50,quart_k0.50,cent_k0.50,U_with_k1.00,U_without_k1.00,zp_k1.00,dmc_k1.00,dV_k1.00,quart_k1.00,cent_k1.00
5.00000000e-02,1.49999890e+02,1.50000000e+02,0.00000000e+00,0.00000000e+00,-1.10443603e-04,-1.87500000e-08,1.50000000e+02,1.51702190e+02,1.51702300e+02,1.75788771e+00,-5.55874153e-02,-1.10443603e-04,-1.87500000e-08,1.50000000e+02,1.52705764e+02,1.52705874e+02,2.79407676e+00,-8.82027766e-02,-1.10443603e-04,-1.87500000e-08,1.50000000e+02
6.00000000e-02,1.04166508e+02,1.04166667e+02,0.00000000e+00,0.00000000e+00,-1.59038294e-04,-3.88800000e-08,1.04166667e+02,1.05870570e+02,1.05870729e+02,1.75963237e+00,-5.55700592e-02,-1.59038294e-04,-3.88800000e-08,1.04166667e+02,1.06875958e+02,1.06876117e+02,2.79760987e+00,-8.81594253e-02,-1.59038294e-04,-3.88800000e-08,1.04166667e+02
7.00000000e-02,7.65303957e+01,7.65306122e+01,0.00000000e+00,0.00000000e+00,-2.16468013e-04,-7.20300000e-08,7.65306122e+01,7.82362384e+01,7.82364548e+01,1.76139235e+00,-5.55496725e-02,-2.16468013e-04,-7.20300000e-08,7.65306122e+01,7.92434687e+01,7.92436852e+01,2.80118158e+00,-8.81085893e-02,-2.16468013e-04,-7.20300000e-08,7.65306122e+01
8.00000000e-02,5.85934671e+01,5.85937499e+01,0.00000000e+00,0.00000000e+00,-2.82732551e-04,-1.22880000e-07,5.85937500e+01,6.03011085e+01,6.03013912e+01,1.76316764e+00,-5.55262940e-02,-2.82732551e-04,-1.22880000e-07,5.85937500e+01,6.13102086e+01,6.13104914e+01,2.80479189e+00,-8.80503910e-02,-2.82732551e-04,-1.22880000e-07,5.85937500e+01
9.00000000e-02,4.62959383e+01,4.62962961e+01,0.00000000e+00,0.00000000e+00,-3.57831689e-04,-1.96830000e-07,4.62962963e+01,4.80053966e+01,4.80057544e+01,1.76495825e+00,-5.54999621e-02,-3.57831689e-04,-1.96830000e-07,4.62962963e+01,4.90163941e+01,4.90167519e+01,2.80844078e+00,-8.79849530e-02,-3.57831689e-04,-1.96830000e-07,4.62962963e+01
1.00000000e-01,3.74995579e+01,3.74999997e+01,0.00000000e+00,0.00000000e+00,-4.41765187e-04,-3.00000000e-07,3.75000000e+01,3.92108514e+01,3.92112932e+01,1.76676418e+00,-5.54707155e-02,-4.41765187e-04,-3.00000000e-07,3.75000000e+01,4.02237738e+01,4.02242156e+01,2.81212826e+00,-8.79123977e-02,-4.41765187e-04,-3.00000000e-07,3.75000000e+01
1.10000000e-01,3.09912006e+01,3.09917351e+01,0.00000000e+00,0.00000000e+00,-5.34532750e-04,-4.39230000e-07,3.09917355e+01,3.27043474e+01,3.27048819e+01,1.76858542e+00,-5.54385927e-02,-5.34532750e-04,-4.39230000e-07,3.09917355e+01,3.37192220e+01,3.37197566e+01,2.81585431e+00,-8.78328479e-02,-5.34532750e-04,-4.39230000e-07,3.09917355e+01
1.20000000e-01,2.60410299e+01,2.60416660e+01,0.00000000e+00,0.00000000e+00,-6.36134079e-04,-6.22080000e-07,2.60416667e+01,2.77560483e+01,2.77566844e+01,1.77042197e+00,-5.54036324e-02,-6.36134079e-04,-6.22080000e-07,2.60416667e+01,2.87729024e+01,2.87735385e+01,2.81961893e+00,-8.77464258e-02,-6.36134079e-04,-6.22080000e-07,2.60416667e+01
1.30000000e-01,2.21886017e+01,2.21893483e+01,0.00000000e+00,0.00000000e+00,-7.46568831e-04,-8.56830000e-07,2.21893491e+01,2.39055097e+01,2.39062562e+01,1.77227384e+00,-5.53658731e-02,-7.46568831e-04,-8.56830000e-07,2.21893491e+01,2.49243705e+01,2.49251171e+01,2.82342211e+00,-8.76532541e-02,-7.46568831e-04,-8.56830000e-07,2.21893491e+01
1.40000000e-01,1.91317861e+01,1.91326519e+01,0.00000000e+00,0.00000000e+00,-8.65836637e-04,-1.15248000e-06,1.91326531e+01,2.08506017e+01,2.08514676e+01,1.77414101e+00,-5.53253534e-02,-8.65836637e-04,-1.15248000e-06,1.91326531e+01,2.18714965e+01,2.18723623e+01,2.82726385e+00,-8.75534553e-02,-8.65836637e-04,-1.15248000e-06,1.91326531e+01
1.50000000e-01,1.66656712e+01,1.66666651e+01,0.00000000e+00,0.00000000e+00,-9.93937102e-04,-1.51875000e-06,1.66666667e+01,1.83864126e+01,1.83874065e+01,1.77602349e+00,-5.52821120e-02,-9.93937102e-04,-1.51875000e-06,1.66666667e+01,1.94093682e+01,1.94103621e+01,2.83114414e+00,-8.74471520e-02,-9.93937102e-04,-1.51875000e-06,1.66666667e+01
1.60000000e-01,1.46473047e+01,1.46484355e+01,0.00000000e+00,0.00000000e+00,-1.13086979e-03,-1.96608000e-06,1.46484375e+01,1.63699897e+01,1.63711206e+01,1.77792127e+00,-5.52361873e-02,-1.13086979e-03,-1.96608000e-06,1.46484375e+01,1.73950332e+01,1.73961640e+01,2.83506296e+00,-8.73344665e-02,-1.13086979e-03,-1.96608000e-06,1.46484375e+01
1.70000000e-01,1.29744994e+01,1.29757760e+01,0.00000000e+00,0.00000000e+00,-1.27663425e-03,-2.50563000e-06,1.29757785e+01,1.46991461e+01,1.47004228e+01,1.77983435e+00,-5.51876181e-02,-1.27663425e-03,-2.50563000e-06,1.29757785e+01,1.57263042e+01,1.57275808e+01,2.83902032e+00,-8.72155216e-02,-1.27663425e-03,-2.50563000e-06,1.29757785e+01
1.80000000e-01,1.15726397e+01,1.15740709e+01,0.00000000e+00,0.00000000e+00,-1.43123001e-03,-3.14928000e-06,1.15740741e+01,1.32992660e+01,1.33006972e+01,1.78176273e+00,-5.51364429e-02,-1.43123001e-03,-3.14928000e-06,1.15740741e+01,1.43285654e+01,1.43299967e+01,2.84301619e+00,-8.70904396e-02,-1.43123001e-03,-3.14928000e-06,1.15740741e+01
1.90000000e-01,1.03862131e+01,1.03878077e+01,0.00000000e+00,0.00000000e+00,-1.59465652e-03,-3.90963000e-06,1.03878116e+01,1.21148368e+01,1.21164314e+01,1.78370641e+00,-5.50827002e-02,-1.59465652e-03,-3.90963000e-06,1.03878116e+01,1.31463043e+01,1.31478990e+01,2.84705058e+00,-8.69593431e-02,-1.59465652e-03,-3.90963000e-06,1.03878116e+01
2.00000000e-01,9.37322829e+00,9.37499520e+00,0.00000000e+00,0.00000000e+00,-1.76691327e-03,-4.80000000e-06,9.37500000e+00,1.11038672e+01,1.11056342e+01,1.78566538e+00,-5.50264288e-02,-1.76691327e-03,-4.80000000e-06,9.37500000e+00,1.21375294e+01,1.21392963e+01,2.85112348e+00,-8.68223547e-02,-1.76691327e-03,-4.80000000e-06,9.37500000e+00
2.10000000e-01,8.50144753e+00,8.50339553e+00,0.00000000e+00,0.00000000e+00,-1.94799966e-03,-5.83443000e-06,8.50340136e+00,1.02341195e+01,1.02360675e+01,1.78763965e+00,-5.49676671e-02,-1.94799966e-03,-5.83443000e-06,8.50340136e+00,1.12700028e+01,1.12719508e+01,2.85523486e+00,-8.66795969e-02,-1.94799966e-03,-5.83443000e-06,8.50340136e+00
2.20000000e-01,7.74578894e+00,7.74792686e+00,0.00000000e+00,0.00000000e+00,-2.13791509e-03,-7.02768000e-06,7.74793388e+00,9.48051169e+00,9.48264960e+00,1.78962920e+00,-5.49064538e-02,-2.13791509e-03,-7.02768000e-06,7.74793388e+00,1.05186425e+01,1.05207804e+01,2.85938473e+00,-8.65311921e-02,-2.13791509e-03,-7.02768000e-06,7.74793388e+00
2.30000000e-01,7.08650183e+00,7.08883849e+00,0.00000000e+00,0.00000000e+00,-2.33665894e-03,-8.39523000e-06,7.08884688e+00,8.82329304e+00,8.82562970e+00,1.79163404e+00,-5.48428274e-02,-2.33665894e-03,-8.39523000e-06,7.08884688e+00,9.86369764e+00,9.86603430e+00,2.86357308e+00,-8.63772629e-02,-2.33665894e-03,-8.39523000e-06,7.08884688e+00
2.40000000e-01,6.50786248e+00,6.51040671e+00,0.00000000e+00,0.00000000e+00,-2.54423053e-03,-9.95328000e-06,6.51041667e+00,8.24673982e+00,8.24928405e+00,1.79365416e+00,-5.47768266e-02,-2.54423053e-03,-9.95328000e-06,6.51041667e+00,9.28944443e+00,9.29198866e+00,2.86779988e+00,-8.62179319e-02,-2.54423053e-03,-9.95328000e-06,6.51041667e+00
2.50000000e-01,5.99722765e+00,5.99998828e+00,0.00000000e+00,0.00000000e+00,-2.76062918e-03,-1.17187500e-05,6.00000000e+00,7.73820872e+00,7.74096935e+00,1.79568956e+00,-5.47084899e-02,-2.76062918e-03,-1.17187500e-05,6.00000000e+00,8.78323947e+00,8.78600010e+00,2.87206514e+00,-8.60533215e-02,-2.76062918e-03,-1.17187500e-05,6.00000000e+00
2.60000000e-01,5.54433771e+00,5.54732357e+00,0.00000000e+00,0.00000000e+00,-2.98585416e-03,-1.37092800e-05,5.54733728e+00,7.28744010e+00,7.29042595e+00,1.79774024e+00,-5.46378560e-02,-2.98585416e-03,-1.37092800e-05,5.54733728e+00,8.33482299e+00,8.33780885e+00,2.87636883e+00,-8.58835543e-02,-2.98585416e-03,-1.37092800e-05,5.54733728e+00
2.70000000e-01,5.14079707e+00,5.14401698e+00,0.00000000e+00,0.00000000e+00,-3.21990473e-03,-1.59432300e-05,5.14403292e+00,6.88603830e+00,6.88925820e+00,1.79980619e+00,-5.45649634e-02,-3.21990473e-03,-1.59432300e-05,5.14403292e+00,7.93579928e+00,7.93901918e+00,2.88071096e+00,-8.57087528e-02,-3.21990473e-03,-1.59432300e-05,5.14403292e+00
2.80000000e-01,4.77968205e+00,4.78314483e+00,0.00000000e+00,0.00000000e+00,-3.46278009e-03,-1.84396800e-05,4.78316327e+00,6.52707960e+00,6.53054238e+00,1.80188741e+00,-5.44898508e-02,-3.46278009e-03,-1.84396800e-05,4.78316327e+00,7.57924450e+00,7.58270728e+00,2.88509150e+00,-8.55290395e-02,-3.46278009e-03,-1.84396800e-05,4.78316327e+00
2.90000000e-01,4.45524171e+00,4.45895619e+00,0.00000000e+00,0.00000000e+00,-3.71447944e-03,-2.12184300e-05,4.45897741e+00,6.20481305e+00,6.20852753e+00,1.80398390e+00,-5.44125566e-02,-3.71447944e-03,-2.12184300e-05,4.45897741e+00,7.25940761e+00,7.26312209e+00,2.88951044e+00,-8.53445370e-02,-3.71447944e-03,-2.12184300e-05,4.45897741e+00
3.00000000e-01,4.16266736e+00,4.16664237e+00,0.00000000e+00,0.00000000e+00,-3.97500194e-03,-2.43000000e-05,4.16666667e+00,5.91442989e+00,5.91840490e+00,1.80609565e+00,-5.43331196e-02,-3.97500194e-03,-2.43000000e-05,4.16666667e+00,6.97147977e+00,6.97545477e+00,2.89396777e+00,-8.51553678e-02,-3.97500194e-03,-2.43000000e-05,4.16666667e+00
3.10000000e-01,3.89791317e+00,3.90215752e+00,0.00000000e+00,0.00000000e+00,-4.24434673e-03,-2.77056300e-05,3.90218522e+00,5.65188425e+00,5.65612860e+00,1.80822266e+00,-5.42515783e-02,-4.24434673e-03,-2.77056300e-05,3.90218522e+00,6.71141500e+00,6.71565935e+00,2.89846349e+00,-8.49616543e-02,-4.24434673e-03,-2.77056300e-05,3.90218522e+00
3.20000000e-01,3.65755540e+00,3.66207792e+00,0.00000000e+00,0.00000000e+00,-4.52251289e-03,-3.14572800e-05,3.66210938e+00,5.41375236e+00,5.41827488e+00,1.81036493e+00,-5.41679712e-02,-4.52251289e-03,-3.14572800e-05,3.66210938e+00,6.47578945e+00,6.48031196e+00,2.90299756e+00,-8.47635192e-02,-4.52251289e-03,-3.14572800e-05,3.66210938e+00
3.30000000e-01,3.43868109e+00,3.44349059e+00,0.00000000e+00,0.00000000e+00,-4.80949951e-03,-3.55776300e-05,3.44352617e+00,5.19712121e+00,5.20193071e+00,1.81252245e+00,-5.40823371e-02,-4.80949951e-03,-3.55776300e-05,3.44352617e+00,6.26169000e+00,6.26649950e+00,2.90756999e+00,-8.45610849e-02,-4.80949951e-03,-3.55776300e-05,3.44352617e+00
3.40000000e-01,3.23879924e+00,3.24390455e+00,0.00000000e+00,0.00000000e+00,-5.10530563e-03,-4.00900800e-05,3.24394464e+00,4.99949975e+00,5.00460506e+00,1.81469522e+00,-5.39947144e-02,-5.10530563e-03,-4.00900800e-05,3.24394464e+00,6.06662552e+00,6.07173083e+00,2.91218075e+00,-8.43544740e-02,-5.10530563e-03,-4.00900800e-05,3.24394464e+00
3.50000000e-01,3.05576954e+00,3.06117947e+00,0.00000000e+00,0.00000000e+00,-5.40993026e-03,-4.50187500e-05,3.06122449e+00,4.81874764e+00,4.82415757e+00,1.81688324e+00,-5.39051418e-02,-5.40993026e-03,-4.50187500e-05,3.06122449e+00,5.88845557e+00,5.89386550e+00,2.91682983e+00,-8.41438090e-02,-5.40993026e-03,-4.50187500e-05,3.06122449e+00
3.60000000e-01,2.88774476e+00,2.89346813e+00,0.00000000e+00,0.00000000e+00,-5.72337238e-03,-5.03884800e-05,2.89351852e+00,4.65301760e+00,4.65874097e+00,1.81908650e+00,-5.38136579e-02,-5.72337238e-03,-5.03884800e-05,2.89351852e+00,5.72533276e+00,5.73105614e+00,2.92151722e+00,-8.39292125e-02,-5.72337238e-03,-5.03884800e-05,2.89351852e+00
3.70000000e-01,2.73312386e+00,2.73916949e+00,0.00000000e+00,0.00000000e+00,-6.04563095e-03,-5.62248300e-05,2.73922571e+00,4.50070855e+00,4.50675418e+00,1.82130499e+00,-5.37203012e-02,-6.04563095e-03,-5.62248300e-05,2.73922571e+00,5.57565594e+00,5.58170157e+00,2.92624289e+00,-8.37108068e-02,-6.04563095e-03,-5.62248300e-05,2.73922571e+00
3.80000000e-01,2.59051365e+00,2.59689035e+00,0.00000000e+00,0.00000000e+00,-6.37670490e-03,-6.25540800e-05,2.59695291e+00,4.36042726e+00,4.36680397e+00,1.82353872e+00,-5.36251104e-02,-6.37670490e-03,-6.25540800e-05,2.59695291e+00,5.43803177e+00,5.44440847e+00,2.93100683e+00,-8.34887146e-02,-6.37670490e-03,-6.25540800e-05,2.59695291e+00
3.90000000e-01,2.45869724e+00,2.46541383e+00,0.00000000e+00,0.00000000e+00,-6.71659311e-03,-6.94032300e-05,2.46548323e+00,4.23095680e+00,4.23767339e+00,1.82578768e+00,-5.35281240e-02,-6.71659311e-03,-6.94032300e-05,2.46548323e+00,5.31124321e+00,5.31795980e+00,2.93580903e+00,-8.32630585e-02,-6.71659311e-03,-6.94032300e-05,2.46548323e+00
4.00000000e-01,2.33660791e+00,2.34367320e+00,0.00000000e+00,0.00000000e+00,-7.06529446e-03,-7.68000000e-05,2.34375000e+00,4.11123039e+00,4.11829569e+00,1.82805187e+00,-5.34293807e-02,-7.06529446e-03,-7.68000000e-05,2.34375000e+00,5.19422340e+00,5.20128869e+00,2.94064945e+00,-8.30339608e-02,-7.06529446e-03,-7.68000000e-05,2.34375000e+00
4.10000000e-01,2.22330741e+00,2.23073022e+00,0.00000000e+00,0.00000000e+00,-7.42280779e-03,-8.47728300e-05,2.23081499e+00,4.00030976e+00,4.00773257e+00,1.83033127e+00,-5.33289189e-02,-7.42280779e-03,-8.47728300e-05,2.23081499e+00,5.08603395e+00,5.09345676e+00,2.94552809e+00,-8.28015442e-02,-7.42280779e-03,-8.47728300e-05,2.23081499e+00
4.20000000e-01,2.11796786e+00,2.12575699e+00,0.00000000e+00,0.00000000e+00,-7.78913190e-03,-9.33508800e-05,2.12585034e+00,3.89736697e+00,3.90515610e+00,1.83262589e+00,-5.32267775e-02,-7.78913190e-03,-9.33508800e-05,2.12585034e+00,4.98584684e+00,4.99363597e+00,2.95044491e+00,-8.25659311e-02,-7.78913190e-03,-9.33508800e-05,2.12585034e+00
4.30000000e-01,2.01985648e+00,2.02802075e+00,0.00000000e+00,0.00000000e+00,-8.16426557e-03,-1.02564030e-04,2.02812331e+00,3.80166921e+00,3.80983348e+00,1.83493572e+00,-5.31229948e-02,-8.16426557e-03,-1.02564030e-04,2.02812331e+00,4.89292914e+00,4.90109341e+00,2.95539991e+00,-8.23272441e-02,-8.16426557e-03,-1.02564030e-04,2.02812331e+00
4.40000000e-01,1.92832282e+00,1.93687103e+00,0.00000000e+00,0.00000000e+00,-8.54820755e-03,-1.12442880e-04,1.93698347e+00,3.71256597e+00,3.72111418e+00,1.83726076e+00,-5.30176095e-02,-8.54820755e-03,-1.12442880e-04,1.93698347e+00,4.80663026e+00,4.81517847e+00,2.96039304e+00,-8.20856058e-02,-8.54820755e-03,-1.12442880e-04,1.93698347e+00
4.50000000e-01,1.84278788e+00,1.85172883e+00,0.00000000e+00,0.00000000e+00,-8.94095656e-03,-1.23018750e-04,1.85185185e+00,3.62947822e+00,3.63841918e+00,1.83960100e+00,-5.29106602e-02,-8.94095656e-03,-1.23018750e-04,1.85185185e+00,4.72637104e+00,4.73531199e+00,2.96542430e+00,-8.18411385e-02,-8.94095656e-03,-1.23018750e-04,1.85185185e+00
4.60000000e-01,1.76273489e+00,1.77207740e+00,0.00000000e+00,0.00000000e+00,-9.34251130e-03,-1.34323680e-04,1.77221172e+00,3.55188914e+00,3.56123165e+00,1.84195644e+00,-5.28021855e-02,-9.34251130e-03,-1.34323680e-04,1.77221172e+00,4.65163457e+00,4.66097708e+00,2.97049365e+00,-8.15939649e-02,-9.34251130e-03,-1.34323680e-04,1.77221172e+00
4.70000000e-01,1.68770146e+00,1.69745433e+00,0.00000000e+00,0.00000000e+00,-9.75287041e-03,-1.46390430e-04,1.69760072e+00,3.47933631e+00,3.48908918e+00,1.84432707e+00,-5.26922240e-02,-9.75287041e-03,-1.46390430e-04,1.69760072e+00,4.58195832e+00,4.59171119e+00,2.97560106e+00,-8.13442076e-02,-9.75287041e-03,-1.46390430e-04,1.69760072e+00
4.80000000e-01,1.61727288e+00,1.62744491e+00,0.00000000e+00,0.00000000e+00,-1.01720325e-02,-1.59252480e-04,1.62760417e+00,3.41140495e+00,3.42157698e+00,1.84671288e+00,-5.25808143e-02,-1.01720325e-02,-1.59252480e-04,1.62760417e+00,4.51692740e+00,4.52709944e+00,2.98074651e+00,-8.10919889e-02,-1.01720325e-02,-1.59252480e-04,1.62760417e+00
4.90000000e-01,1.55107629e+00,1.56167629e+00,0.00000000e+00,0.00000000e+00,-1.05999963e-02,-1.72944030e-04,1.56184923e+00,3.34772216e+00,3.35832216e+00,1.84911387e+00,-5.24679949e-02,-1.05999963e-02,-1.72944030e-04,1.56184923e+00,4.45616882e+00,4.46676882e+00,2.98592996e+00,-8.08374314e-02,-1.05999963e-02,-1.72944030e-04,1.56184923e+00
5.00000000e-01,1.48877574e+00,1.49981250e+00,0.00000000e+00,0.00000000e+00,-1.10367602e-02,-1.87500000e-04,1.50000000e+00,3.28795197e+00,3.29898873e+00,1.85153003e+00,-5.23538045e-02,-1.10367602e-02,-1.87500000e-04,1.50000000e+00,4.39934647e+00,4.41038323e+00,2.99115139e+00,-8.05806577e-02,-1.10367602e-02,-1.87500000e-04,1.50000000e+00
5.10000000e-01,1.43006789e+00,1.44155022e+00,0.00000000e+00,0.00000000e+00,-1.14823229e-02,-2.02956030e-04,1.44175317e+00,3.23179097e+00,3.24327330e+00,1.85396136e+00,-5.22382817e-02,-1.14823229e-02,-2.02956030e-04,1.44175317e+00,4.34615685e+00,4.35763917e+00,2.99641075e+00,-8.03217903e-02,-1.14823229e-02,-2.02956030e-04,1.44175317e+00
5.20000000e-01,1.37467829e+00,1.38661497e+00,0.00000000e+00,0.00000000e+00,-1.19366829e-02,-2.19348480e-04,1.38683432e+00,3.17896468e+00,3.19090136e+00,1.85640785e+00,-5.21214650e-02,-1.19366829e-02,-2.19348480e-04,1.38683432e+00,4.29632535e+00,4.30826203e+00,3.00170801e+00,-8.00609517e-02,-1.19366829e-02,-2.19348480e-04,1.38683432e+00
5.30000000e-01,1.32235811e+00,1.33475795e+00,0.00000000e+00,0.00000000e+00,-1.23998385e-02,-2.36714430e-04,1.33499466e+00,3.12922421e+00,3.14162405e+00,1.85886950e+00,-5.20033930e-02,-1.23998385e-02,-2.36714430e-04,1.33499466e+00,4.24960298e+00,4.26200281e+00,3.00704313e+00,-7.97982644e-02,-1.23998385e-02,-2.36714430e-04,1.33499466e+00
5.40000000e-01,1.27288135e+00,1.28575314e+00,0.00000000e+00,0.00000000e+00,-1.28717884e-02,-2.55091680e-04,1.28600823e+00,3.08234354e+00,3.09521532e+00,1.86134629e+00,-5.18841044e-02,-1.28717884e-02,-2.55091680e-04,1.28600823e+00,4.20576358e+00,4.21863536e+00,3.01241608e+00,-7.95338509e-02,-1.28717884e-02,-2.55091680e-04,1.28600823e+00
5.50000000e-01,1.22604237e+00,1.23939490e+00,0.00000000e+00,0.00000000e+00,-1.33525309e-02,-2.74518750e-04,1.23966942e+00,3.03811695e+00,3.05146948e+00,1.86383822e+00,-5.17636377e-02,-1.33525309e-02,-2.74518750e-04,1.23966942e+00,4.16460134e+00,4.17795387e+00,3.01782680e+00,-7.92678338e-02,-1.33525309e-02,-2.74518750e-04,1.23966942e+00
5.60000000e-01,1.18165372e+00,1.19549578e+00,0.00000000e+00,0.00000000e+00,-1.38420644e-02,-2.95034880e-04,1.19579082e+00,2.99635696e+00,3.01019903e+00,1.86634528e+00,-5.16420315e-02,-1.38420644e-02,-2.95034880e-04,1.19579082e+00,4.12592863e+00,4.13977070e+00,3.02327525e+00,-7.90003357e-02,-1.38420644e-02,-2.95034880e-04,1.19579082e+00
5.70000000e-01,1.13954423e+00,1.15388461e+00,0.00000000e+00,0.00000000e+00,-1.43403873e-02,-3.16680030e-04,1.15420129e+00,2.95689236e+00,2.97123275e+00,1.86886746e+00,-5.15193245e-02,-1.43403873e-02,-3.16680030e-04,1.15420129e+00,4.08957414e+00,4.10391453e+00,3.02876139e+00,-7.87314789e-02,-1.43403873e-02,-3.16680030e-04,1.15420129e+00
5.80000000e-01,1.09955736e+00,1.11440486e+00,0.00000000e+00,0.00000000e+00,-1.48474980e-02,-3.39494880e-04,1.11474435e+00,2.91956656e+00,2.93441406e+00,1.87140476e+00,-5.13955551e-02,-1.48474980e-02,-3.39494880e-04,1.11474435e+00,4.05538114e+00,4.07022864e+00,3.03428517e+00,-7.84613861e-02,-1.48474980e-02,-3.39494880e-04,1.11474435e+00
5.90000000e-01,1.06154973e+00,1.07691312e+00,0.00000000e+00,0.00000000e+00,-1.53633947e-02,-3.63520830e-04,1.07727664e+00,2.88423613e+00,2.89959953e+00,1.87395716e+00,-5.12707620e-02,-1.53633947e-02,-3.63520830e-04,1.07727664e+00,4.02320608e+00,4.03856947e+00,3.03984653e+00,-7.81901797e-02,-1.53633947e-02,-3.63520830e-04,1.07727664e+00
6.00000000e-01,1.02538979e+00,1.04127787e+00,0.00000000e+00,0.00000000e+00,-1.58880757e-02,-3.88800000e-04,1.04166667e+00,2.85076947e+00,2.86665755e+00,1.87652466e+00,-5.11449838e-02,-1.58880757e-02,-3.88800000e-04,1.04166667e+00,3.99291722e+00,4.00880530e+00,3.04544541e+00,-7.79179824e-02,-1.58880757e-02,-3.88800000e-04,1.04166667e+00
6.10000000e-01,9.90956689e-01,1.00737823e+00,0.00000000e+00,0.00000000e+00,-1.64215393e-02,-4.15375230e-04,1.00779360e+00,2.81904568e+00,2.83546722e+00,1.87910725e+00,-5.10182591e-02,-1.64215393e-02,-4.15375230e-04,1.00779360e+00,3.96439354e+00,3.98081508e+00,3.05108177e+00,-7.76449166e-02,-1.64215393e-02,-4.15375230e-04,1.00779360e+00
6.20000000e-01,9.58139232e-01,9.75103016e-01,0.00000000e+00,0.00000000e+00,-1.69637838e-02,-4.43290080e-04,9.75546306e-01,2.78895352e+00,2.80591730e+00,1.88170491e+00,-5.08906265e-02,-1.69637838e-02,-4.43290080e-04,9.75546306e-01,3.93752366e+00,3.95448745e+00,3.05675554e+00,-7.73711048e-02,-1.69637838e-02,-4.43290080e-04,9.75546306e-01
6.30000000e-01,9.26834977e-01,9.44349785e-01,0.00000000e+00,0.00000000e+00,-1.75148072e-02,-4.72588830e-04,9.44822373e-01,2.76039049e+00,2.77790530e+00,1.88431764e+00,-5.07621245e-02,-1.75148072e-02,-4.72588830e-04,9.44822373e-01,3.91220495e+00,3.92971976e+00,3.06246665e+00,-7.70966695e-02,-1.75148072e-02,-4.72588830e-04,9.44822373e-01
6.40000000e-01,8.96949419e-01,9.15024027e-01,0.00000000e+00,0.00000000e+00,-1.80746078e-02,-5.03316480e-04,9.15527344e-01,2.73326205e+00,2.75133666e+00,1.88694543e+00,-5.06327918e-02,-1.80746078e-02,-5.03316480e-04,9.15527344e-01,3.88834272e+00,3.90641733e+00,3.06821503e+00,-7.68217334e-02,-1.80746078e-02,-5.03316480e-04,9.15527344e-01
6.50000000e-01,8.68395262e-01,8.87038446e-01,0.00000000e+00,0.00000000e+00,-1.86431837e-02,-5.35518750e-04,8.87573964e-01,2.70748085e+00,2.72612403e+00,1.88958825e+00,-5.05026669e-02,-1.86431837e-02,-5.35518750e-04,8.87573964e-01,3.86584947e+00,3.88449266e+00,3.07400063e+00,-7.65464189e-02,-1.86431837e-02,-5.35518750e-04,8.87573964e-01
6.60000000e-01,8.41091768e-01,8.60312301e-01,0.00000000e+00,0.00000000e+00,-1.92205330e-02,-5.69242080e-04,8.60881543e-01,2.68296609e+00,2.70218663e+00,1.89224611e+00,-5.03717885e-02,-1.92205330e-02,-5.69242080e-04,8.60881543e-01,3.84464428e+00,3.86386481e+00,3.07982336e+00,-7.62708485e-02,-1.92205330e-02,-5.69242080e-04,8.60881543e-01
6.70000000e-01,8.14964175e-01,8.34770828e-01,0.00000000e+00,0.00000000e+00,-1.98066538e-02,-6.04533630e-04,8.35375362e-01,2.65964297e+00,2.67944963e+00,1.89491899e+00,-5.02401951e-02,-1.98066538e-02,-6.04533630e-04,8.35375362e-01,3.82465218e+00,3.84445884e+00,3.08568316e+00,-7.59951447e-02,-1.98066538e-02,-6.04533630e-04,8.35375362e-01
6.80000000e-01,7.89943174e-01,8.10344718e-01,0.00000000e+00,0.00000000e+00,-2.04015441e-02,-6.41441280e-04,8.10986159e-01,2.63744213e+00,2.65784367e+00,1.89760688e+00,-5.01079254e-02,-2.04015441e-02,-6.41441280e-04,8.10986159e-01,3.80580367e+00,3.82620522e+00,3.09157993e+00,-7.57194302e-02,-2.04015441e-02,-6.41441280e-04,8.10986159e-01
6.90000000e-01,7.65964438e-01,7.86969640e-01,0.00000000e+00,0.00000000e+00,-2.10052021e-02,-6.80013630e-04,7.87649653e-01,2.61629918e+00,2.63730438e+00,1.90030976e+00,-4.99750179e-02,-2.10052021e-02,-6.80013630e-04,7.87649653e-01,3.78803421e+00,3.80903941e+00,3.09751360e+00,-7.54438274e-02,-2.10052021e-02,-6.80013630e-04,7.87649653e-01
7.00000000e-01,7.42968197e-01,7.64585822e-01,0.00000000e+00,0.00000000e+00,-2.16176255e-02,-7.20300000e-04,7.65306122e-01,2.59615430e+00,2.61777193e+00,1.90302761e+00,-4.98415111e-02,-2.16176255e-02,-7.20300000e-04,7.65306122e-01,3.77128382e+00,3.79290144e+00,3.10348408e+00,-7.51684587e-02,-2.16176255e-02,-7.20300000e-04,7.65306122e-01
7.10000000e-01,7.20898857e-01,7.43137669e-01,0.00000000e+00,0.00000000e+00,-2.22388125e-02,-7.62350430e-04,7.43900020e-01,2.57695185e+00,2.59919066e+00,1.90576044e+00,-4.97074438e-02,-2.22388125e-02,-7.62350430e-04,7.43900020e-01,3.75549670e+00,3.77773551e+00,3.10949129e+00,-7.48934469e-02,-2.22388125e-02,-7.62350430e-04,7.43900020e-01
7.20000000e-01,6.99704653e-01,7.22573414e-01,0.00000000e+00,0.00000000e+00,-2.28687610e-02,-8.06215680e-04,7.23379630e-01,2.55864000e+00,2.58150876e+00,1.90850821e+00,-4.95728545e-02,-2.28687610e-02,-8.06215680e-04,7.23379630e-01,3.74062086e+00,3.76348962e+00,3.11553512e+00,-7.46189143e-02,-2.28687610e-02,-8.06215680e-04,7.23379630e-01
7.30000000e-01,6.79337338e-01,7.02844806e-01,0.00000000e+00,0.00000000e+00,-2.35074688e-02,-8.51947230e-04,7.03696754e-01,2.54117046e+00,2.56467793e+00,1.91127091e+00,-4.94377818e-02,-2.35074688e-02,-8.51947230e-04,7.03696754e-01,3.72660784e+00,3.75011531e+00,3.12161549e+00,-7.43449835e-02,-2.35074688e-02,-8.51947230e-04,7.03696754e-01
7.40000000e-01,6.59751897e-01,6.83906831e-01,0.00000000e+00,0.00000000e+00,-2.41549339e-02,-8.99597280e-04,6.84806428e-01,2.52449816e+00,2.54865309e+00,1.91404853e+00,-4.93022643e-02,-2.41549339e-02,-8.99597280e-04,6.84806428e-01,3.71341241e+00,3.73756735e+00,3.12773229e+00,-7.40717771e-02,-2.41549339e-02,-8.99597280e-04,6.84806428e-01
7.50000000e-01,6.40906294e-01,6.65717448e-01,0.00000000e+00,0.00000000e+00,-2.48111540e-02,-9.49218750e-04,6.66666667e-01,2.50858100e+00,2.53339215e+00,1.91684104e+00,-4.91663405e-02,-2.48111540e-02,-9.49218750e-04,6.66666667e-01,3.70099230e+00,3.72580345e+00,3.13388542e+00,-7.37994175e-02,-2.48111540e-02,-9.49218750e-04,6.66666667e-01
7.60000000e-01,6.22761235e-01,6.48237362e-01,0.00000000e+00,0.00000000e+00,-2.54761271e-02,-1.00086528e-03,6.49238227e-01,2.49337963e+00,2.51885575e+00,1.91964844e+00,-4.90300491e-02,-2.54761271e-02,-1.00086528e-03,6.49238227e-01,3.68930799e+00,3.71478411e+00,3.14007478e+00,-7.35280273e-02,-2.54761271e-02,-1.00086528e-03,6.49238227e-01
7.70000000e-01,6.05279957e-01,6.31429807e-01,0.00000000e+00,0.00000000e+00,-2.61498508e-02,-1.05459123e-03,6.32484399e-01,2.47885723e+00,2.50500708e+00,1.92247070e+00,-4.88934287e-02,-2.61498508e-02,-1.05459123e-03,6.32484399e-01,3.67832248e+00,3.70447233e+00,3.14630025e+00,-7.32577290e-02,-2.61498508e-02,-1.05459123e-03,6.32484399e-01
7.80000000e-01,5.88428034e-01,6.15260357e-01,0.00000000e+00,0.00000000e+00,-2.68323230e-02,-1.11045168e-03,6.16370809e-01,2.46497932e+00,2.49181164e+00,1.92530781e+00,-4.87565178e-02,-2.68323230e-02,-1.11045168e-03,6.16370809e-01,3.66800110e+00,3.69483343e+00,3.15256172e+00,-7.29886451e-02,-2.68323230e-02,-1.11045168e-03,6.16370809e-01
7.90000000e-01,5.72173202e-01,5.99696744e-01,0.00000000e+00,0.00000000e+00,-2.75235414e-02,-1.16850243e-03,6.00865246e-01,2.45171358e+00,2.47923712e+00,1.92815973e+00,-4.86193551e-02,-2.75235414e-02,-1.16850243e-03,6.00865246e-01,3.65831137e+00,3.68583491e+00,3.15885906e+00,-7.27208981e-02,-2.75235414e-02,-1.16850243e-03,6.00865246e-01
8.00000000e-01,5.56485196e-01,5.84708700e-01,0.00000000e+00,0.00000000e+00,-2.82235037e-02,-1.22880000e-03,5.85937500e-01,2.43902968e+00,2.46725318e+00,1.93102646e+00,-4.84819791e-02,-2.82235037e-02,-1.22880000e-03,5.85937500e-01,3.64922276e+00,3.67744626e+00,3.16519217e+00,-7.24546107e-02,-2.82235037e-02,-1.22880000e-03,5.85937500e-01
8.10000000e-01,5.41335604e-01,5.70267812e-01,0.00000000e+00,0.00000000e+00,-2.89322076e-02,-1.29140163e-03,5.71559214e-01,2.42689914e+00,2.45583135e+00,1.93390797e+00,-4.83444284e-02,-2.89322076e-02,-1.29140163e-03,5.71559214e-01,3.64070661e+00,3.66963882e+00,3.17156092e+00,-7.21899052e-02,-2.89322076e-02,-1.29140163e-03,5.71559214e-01
8.20000000e-01,5.26697732e-01,5.56347382e-01,0.00000000e+00,0.00000000e+00,-2.96496507e-02,-1.35636528e-03,5.57703748e-01,2.41529522e+00,2.44494487e+00,1.93680423e+00,-4.82067417e-02,-2.96496507e-02,-1.35636528e-03,5.57703748e-01,3.63273599e+00,3.66238564e+00,3.17796516e+00,-7.19269042e-02,-2.96496507e-02,-1.35636528e-03,5.57703748e-01
8.30000000e-01,5.12546479e-01,5.42922309e-01,0.00000000e+00,0.00000000e+00,-3.03758307e-02,-1.42374963e-03,5.44346059e-01,2.40419276e+00,2.43456859e+00,1.93971524e+00,-4.80689575e-02,-3.03758307e-02,-1.42374963e-03,5.44346059e-01,3.62528554e+00,3.65566137e+00,3.18440479e+00,-7.16657303e-02,-3.03758307e-02,-1.42374963e-03,5.44346059e-01
8.40000000e-01,4.98858226e-01,5.29968971e-01,0.00000000e+00,0.00000000e+00,-3.11107450e-02,-1.49361408e-03,5.31462585e-01,2.39356806e+00,2.42467880e+00,1.94264095e+00,-4.79311144e-02,-3.11107450e-02,-1.49361408e-03,5.31462585e-01,3.61833137e+00,3.64944212e+00,3.19087965e+00,-7.14065060e-02,-3.11107450e-02,-1.49361408e-03,5.31462585e-01
8.50000000e-01,4.85610732e-01,5.17465123e-01,0.00000000e+00,0.00000000e+00,-3.18543914e-02,-1.56601875e-03,5.19031142e-01,2.38339883e+00,2.41525322e+00,1.94558135e+00,-4.77932510e-02,-3.18543914e-02,-1.56601875e-03,5.19031142e-01,3.61185099e+00,3.64370538e+00,3.19738961e+00,-7.11493537e-02,-3.18543914e-02,-1.56601875e-03,5.19031142e-01
8.60000000e-01,4.72783036e-01,5.05389803e-01,0.00000000e+00,0.00000000e+00,-3.26067673e-02,-1.64102448e-03,5.07030827e-01,2.37366404e+00,2.40627080e+00,1.94853641e+00,-4.76554059e-02,-3.26067673e-02,-1.64102448e-03,5.07030827e-01,3.60582317e+00,3.63842994e+00,3.20393453e+00,-7.08943960e-02,-3.26067673e-02,-1.64102448e-03,5.07030827e-01
8.70000000e-01,4.60355371e-01,4.93723241e-01,0.00000000e+00,0.00000000e+00,-3.33678701e-02,-1.71869283e-03,4.95441934e-01,2.36434385e+00,2.39771172e+00,1.95150610e+00,-4.75176177e-02,-3.33678701e-02,-1.71869283e-03,4.95441934e-01,3.60022788e+00,3.63359575e+00,3.21051426e+00,-7.06417555e-02,-3.33678701e-02,-1.71869283e-03,4.95441934e-01
8.80000000e-01,4.48309084e-01,4.82446782e-01,0.00000000e+00,0.00000000e+00,-3.41376975e-02,-1.79908608e-03,4.84245868e-01,2.35541956e+00,2.38955726e+00,1.95449040e+00,-4.73799249e-02,-3.41376975e-02,-1.79908608e-03,4.84245868e-01,3.59504619e+00,3.62918388e+00,3.21712866e+00,-7.03915547e-02,-3.41376975e-02,-1.79908608e-03,4.84245868e-01
8.90000000e-01,4.36626558e-01,4.71542805e-01,0.00000000e+00,0.00000000e+00,-3.49162469e-02,-1.88226723e-03,4.73425073e-01,2.34687347e+00,2.38178972e+00,1.95748928e+00,-4.72423663e-02,-3.49162469e-02,-1.88226723e-03,4.73425073e-01,3.59026020e+00,3.62517645e+00,3.22377756e+00,-7.01439160e-02,-3.49162469e-02,-1.88226723e-03,4.73425073e-01
9.00000000e-01,4.25291147e-01,4.60994663e-01,0.00000000e+00,0.00000000e+00,-3.57035156e-02,-1.96830000e-03,4.62962963e-01,2.33868888e+00,2.37439239e+00,1.96050271e+00,-4.71049803e-02,-3.57035156e-02,-1.96830000e-03,4.62962963e-01,3.58585300e+00,3.62155652e+00,3.23046082e+00,-6.98989621e-02,-3.57035156e-02,-1.96830000e-03,4.62962963e-01
9.10000000e-01,4.14287110e-01,4.50786611e-01,0.00000000e+00,0.00000000e+00,-3.64995011e-02,-2.05724883e-03,4.52843859e-01,2.33084996e+00,2.36734946e+00,1.96353066e+00,-4.69678056e-02,-3.64995011e-02,-2.05724883e-03,4.52843859e-01,3.58180856e+00,3.61830806e+00,3.23717827e+00,-6.96568153e-02,-3.64995011e-02,-2.05724883e-03,4.52843859e-01
9.20000000e-01,4.03599551e-01,4.40903751e-01,0.00000000e+00,0.00000000e+00,-3.73042006e-02,-2.14917888e-03,4.43052930e-01,2.32334177e+00,2.36064597e+00,1.96657310e+00,-4.68308807e-02,-3.73042006e-02,-2.14917888e-03,4.43052930e-01,3.57811170e+00,3.61541590e+00,3.24392975e+00,-6.94175984e-02,-3.73042006e-02,-2.14917888e-03,4.43052930e-01
9.30000000e-01,3.93214368e-01,4.31331980e-01,0.00000000e+00,0.00000000e+00,-3.81176117e-02,-2.24415603e-03,4.33576136e-01,2.31615012e+00,2.35426773e+00,1.96962999e+00,-4.66942442e-02,-3.81176117e-02,-2.24415603e-03,4.33576136e-01,3.57474803e+00,3.61286564e+00,3.25071510e+00,-6.91814337e-02,-3.81176117e-02,-2.24415603e-03,4.33576136e-01
9.40000000e-01,3.83118203e-01,4.22057934e-01,0.00000000e+00,0.00000000e+00,-3.89397314e-02,-2.34224688e-03,4.24400181e-01,2.30926159e+00,2.34820132e+00,1.97270132e+00,-4.65579348e-02,-3.89397314e-02,-2.34224688e-03,4.24400181e-01,3.57170391e+00,3.61064364e+00,3.25753415e+00,-6.89484438e-02,-3.89397314e-02,-2.34224688e-03,4.24400181e-01
9.50000000e-01,3.73298389e-01,4.13068947e-01,0.00000000e+00,0.00000000e+00,-3.97705572e-02,-2.44351875e-03,4.15512465e-01,2.30266343e+00,2.34243399e+00,1.97578703e+00,-4.64219911e-02,-3.97705572e-02,-2.44351875e-03,4.15512465e-01,3.56896636e+00,3.60873692e+00,3.26438672e+00,-6.87187513e-02,-3.97705572e-02,-2.44351875e-03,4.15512465e-01
9.60000000e-01,3.63742916e-01,4.04353002e-01,0.00000000e+00,0.00000000e+00,-4.06100863e-02,-2.54803968e-03,4.06901042e-01,2.29634357e+00,2.33695366e+00,1.97888710e+00,-4.62864515e-02,-4.06100863e-02,-2.54803968e-03,4.06901042e-01,3.56652309e+00,3.60713318e+00,3.27127265e+00,-6.84924786e-02,-4.06100863e-02,-2.54803968e-03,4.06901042e-01
9.70000000e-01,3.54440381e-01,3.95898697e-01,0.00000000e+00,0.00000000e+00,-4.14583159e-02,-2.65587843e-03,3.98554575e-01,2.29029053e+00,2.33174884e+00,1.98200150e+00,-4.61513548e-02,-4.14583159e-02,-2.65587843e-03,3.98554575e-01,3.56436239e+00,3.60582071e+00,3.27819176e+00,-6.82697483e-02,-4.14583159e-02,-2.65587843e-03,3.98554575e-01
9.80000000e-01,3.45379960e-01,3.87695203e-01,0.00000000e+00,0.00000000e+00,-4.23152431e-02,-2.76710448e-03,3.90462307e-01,2.28449340e+00,2.32680865e+00,1.98513018e+00,-4.60167394e-02,-4.23152431e-02,-2.76710448e-03,3.90462307e-01,3.56247314e+00,3.60478838e+00,3.28514386e+00,-6.80506829e-02,-4.23152431e-02,-2.76710448e-03,3.90462307e-01
9.90000000e-01,3.36551366e-01,3.79732231e-01,0.00000000e+00,0.00000000e+00,-4.31808652e-02,-2.88178803e-03,3.82614019e-01,2.27894184e+00,2.32212270e+00,1.98827311e+00,-4.58826441e-02,-4.31808652e-02,-2.88178803e-03,3.82614019e-01,3.56084474e+00,3.60402561e+00,3.29212878e+00,-6.78354049e-02,-4.31808652e-02,-2.88178803e-03,3.82614019e-01
1.00000000e+00,3.27944821e-01,3.72000000e-01,0.00000000e+00,0.00000000e+00,-4.40551793e-02,-3.00000000e-03,3.75000000e-01,2.27362597e+00,2.31768115e+00,1.99143026e+00,-4.57491074e-02,-4.40551793e-02,-3.00000000e-03,3.75000000e-01,3.55946712e+00,3.60352230e+00,3.29914633e+00,-6.76240368e-02,-4.40551793e-02,-3.00000000e-03,3.75000000e-01
1.01000000e+00,3.19551024e-01,3.64489206e-01,0.00000000e+00,0.00000000e+00,-4.49381824e-02,-3.12181203e-03,3.67611019e-01,2.26853643e+00,2.31347461e+00,1.99460157e+00,-4.56161678e-02,-4.49381824e-02,-3.12181203e-03,3.67611019e-01,3.55833070e+00,3.60326888e+00,3.30619633e+00,-6.74166573e-02,-4.49381824e-02,-3.12181203e-03,3.67611019e-01
1.02000000e+00,3.11361125e-01,3.57190996e-01,0.00000000e+00,0.00000000e+00,-4.58298717e-02,-3.24729648e-03,3.60438293e-01,2.26366429e+00,2.30949416e+00,1.99778702e+00,-4.54838640e-02,-4.58298717e-02,-3.24729648e-03,3.60438293e-01,3.55742654e+00,3.60325641e+00,3.31327859e+00,-6.72131691e-02,-4.58298717e-02,-3.24729648e-03,3.60438293e-01
1.03000000e+00,3.03366695e-01,3.50096939e-01,0.00000000e+00,0.00000000e+00,-4.67302442e-02,-3.37652643e-03,3.53473466e-01,2.25900103e+00,2.30573127e+00,2.00098657e+00,-4.53522346e-02,-4.67302442e-02,-3.37652643e-03,3.53473466e-01,3.55674617e+00,3.60347641e+00,3.32039290e+00,-6.70134309e-02,-4.67302442e-02,-3.37652643e-03,3.53473466e-01
1.04000000e+00,2.95559707e-01,3.43199004e-01,0.00000000e+00,0.00000000e+00,-4.76392970e-02,-3.50957568e-03,3.46708580e-01,2.25453855e+00,2.30217785e+00,2.00420016e+00,-4.52213182e-02,-4.76392970e-02,-3.50957568e-03,3.46708580e-01,3.55628150e+00,3.60392080e+00,3.32753910e+00,-6.68173015e-02,-4.76392970e-02,-3.50957568e-03,3.46708580e-01
1.05000000e+00,2.87932509e-01,3.36489536e-01,0.00000000e+00,0.00000000e+00,-4.85570270e-02,-3.64651875e-03,3.40136054e-01,2.25026912e+00,2.29882615e+00,2.00742777e+00,-4.50911533e-02,-4.85570270e-02,-3.64651875e-03,3.40136054e-01,3.55602483e+00,3.60458186e+00,3.33471697e+00,-6.66246398e-02,-4.85570270e-02,-3.64651875e-03,3.40136054e-01
1.06000000e+00,2.80477803e-01,3.29961234e-01,0.00000000e+00,0.00000000e+00,-4.94834311e-02,-3.78743088e-03,3.33748665e-01,2.24618536e+00,2.29566879e+00,2.01066934e+00,-4.49617785e-02,-4.94834311e-02,-3.78743088e-03,3.33748665e-01,3.55596882e+00,3.60545225e+00,3.34192632e+00,-6.64353045e-02,-4.94834311e-02,-3.78743088e-03,3.33748665e-01
1.07000000e+00,2.73188629e-01,3.23607135e-01,0.00000000e+00,0.00000000e+00,-5.04185064e-02,-3.93238803e-03,3.27539523e-01,2.24228022e+00,2.29269873e+00,2.01392483e+00,-4.48332325e-02,-5.04185064e-02,-3.93238803e-03,3.27539523e-01,3.55610643e+00,3.60652493e+00,3.34916695e+00,-6.62491545e-02,-5.04185064e-02,-3.93238803e-03,3.27539523e-01
1.08000000e+00,2.66058341e-01,3.17420591e-01,0.00000000e+00,0.00000000e+00,-5.13622497e-02,-4.08146688e-03,3.21502058e-01,2.23854698e+00,2.28990923e+00,2.01719420e+00,-4.47055539e-02,-5.13622497e-02,-4.08146688e-03,3.21502058e-01,3.55643096e+00,3.60779321e+00,3.35643867e+00,-6.60660484e-02,-5.13622497e-02,-4.08146688e-03,3.21502058e-01
1.09000000e+00,2.59080595e-01,3.11395253e-01,0.00000000e+00,0.00000000e+00,-5.23146580e-02,-4.23474483e-03,3.15629997e-01,2.23497921e+00,2.28729387e+00,2.02047740e+00,-4.45787811e-02,-5.23146580e-02,-4.23474483e-03,3.15629997e-01,3.55693602e+00,3.60925068e+00,3.36374127e+00,-6.58858452e-02,-5.23146580e-02,-4.23474483e-03,3.15629997e-01
1.10000000e+00,2.52249327e-01,3.05525055e-01,0.00000000e+00,0.00000000e+00,-5.32757279e-02,-4.39230000e-03,3.09917355e-01,2.23157076e+00,2.28484649e+00,2.02377438e+00,-4.44529529e-02,-5.32757279e-02,-4.39230000e-03,3.09917355e-01,3.55761548e+00,3.61089120e+00,3.37107455e+00,-6.57084036e-02,-5.32757279e-02,-4.39230000e-03,3.09917355e-01
1.11000000e+00,2.45558745e-01,2.99804201e-01,0.00000000e+00,0.00000000e+00,-5.42454565e-02,-4.55421123e-03,3.04358412e-01,2.22831574e+00,2.28256120e+00,2.02708511e+00,-4.43281078e-02,-5.42454565e-02,-4.55421123e-03,3.04358412e-01,3.55846347e+00,3.61270893e+00,3.37843831e+00,-6.55335824e-02,-5.42454565e-02,-4.55421123e-03,3.04358412e-01
1.12000000e+00,2.39003306e-01,2.94227146e-01,0.00000000e+00,0.00000000e+00,-5.52238405e-02,-4.72055808e-03,2.98947704e-01,2.22520854e+00,2.28043238e+00,2.03040952e+00,-4.42042844e-02,-5.52238405e-02,-4.72055808e-03,2.98947704e-01,3.55947441e+00,3.61469825e+00,3.38583234e+00,-6.53612403e-02,-5.52238405e-02,-4.72055808e-03,2.98947704e-01
1.13000000e+00,2.32577709e-01,2.88788585e-01,0.00000000e+00,0.00000000e+00,-5.62108766e-02,-4.89142083e-03,2.93680006e-01,2.22224376e+00,2.27845463e+00,2.03374757e+00,-4.40815212e-02,-5.62108766e-02,-4.89142083e-03,2.93680006e-01,3.56064291e+00,3.61685379e+00,3.39325644e+00,-6.51912363e-02,-5.62108766e-02,-4.89142083e-03,2.93680006e-01
1.14000000e+00,2.26276881e-01,2.83483443e-01,0.00000000e+00,0.00000000e+00,-5.72065616e-02,-5.06688048e-03,2.88550323e-01,2.21941623e+00,2.27662279e+00,2.03709921e+00,-4.39598570e-02,-5.72065616e-02,-5.06688048e-03,2.88550323e-01,3.56196385e+00,3.61917041e+00,3.40071040e+00,-6.50234290e-02,-5.72065616e-02,-5.06688048e-03,2.88550323e-01
1.15000000e+00,2.20095964e-01,2.78306856e-01,0.00000000e+00,0.00000000e+00,-5.82108922e-02,-5.24701875e-03,2.83553875e-01,2.21672102e+00,2.27493192e+00,2.04046439e+00,-4.38393303e-02,-5.82108922e-02,-5.24701875e-03,2.83553875e-01,3.56343229e+00,3.62164319e+00,3.40819401e+00,-6.48576773e-02,-5.82108922e-02,-5.24701875e-03,2.83553875e-01
1.16000000e+00,2.14030305e-01,2.73254170e-01,0.00000000e+00,0.00000000e+00,-5.92238651e-02,-5.43191808e-03,2.78686088e-01,2.21415338e+00,2.27337725e+00,2.04384306e+00,-4.37199796e-02,-5.92238651e-02,-5.43191808e-03,2.78686088e-01,3.56504353e+00,3.62426739e+00,3.41570706e+00,-6.46938399e-02,-5.92238651e-02,-5.43191808e-03,2.78686088e-01
1.17000000e+00,2.08075443e-01,2.68320920e-01,0.00000000e+00,0.00000000e+00,-6.02454769e-02,-5.62166163e-03,2.73942582e-01,2.21170876e+00,2.27195424e+00,2.04723516e+00,-4.36018436e-02,-6.02454769e-02,-5.62166163e-03,2.73942582e-01,3.56679303e+00,3.62703850e+00,3.42324936e+00,-6.45317757e-02,-6.02454769e-02,-5.62166163e-03,2.73942582e-01
1.18000000e+00,2.02227104e-01,2.63502828e-01,0.00000000e+00,0.00000000e+00,-6.12757243e-02,-5.81633328e-03,2.69319161e-01,2.20938279e+00,2.27065851e+00,2.05064065e+00,-4.34849608e-02,-6.12757243e-02,-5.81633328e-03,2.69319161e-01,3.56867644e+00,3.62995217e+00,3.43082068e+00,-6.43713435e-02,-6.12757243e-02,-5.81633328e-03,2.69319161e-01
1.19000000e+00,1.96481186e-01,2.58795789e-01,0.00000000e+00,0.00000000e+00,-6.23146039e-02,-6.01601763e-03,2.64811807e-01,2.20717128e+00,2.26948588e+00,2.05405946e+00,-4.33693699e-02,-6.23146039e-02,-6.01601763e-03,2.64811807e-01,3.57068961e+00,3.63300422e+00,3.43842083e+00,-6.42124019e-02,-6.23146039e-02,-6.01601763e-03,2.64811807e-01
1.20000000e+00,1.90833754e-01,2.54195867e-01,0.00000000e+00,0.00000000e+00,-6.33621122e-02,-6.22080000e-03,2.60416667e-01,2.20507020e+00,2.26843231e+00,2.05749155e+00,-4.32551095e-02,-6.33621122e-02,-6.22080000e-03,2.60416667e-01,3.57282853e+00,3.63619065e+00,3.44604959e+00,-6.40548099e-02,-6.33621122e-02,-6.22080000e-03,2.60416667e-01
1.21000000e+00,1.85281033e-01,2.49699279e-01,0.00000000e+00,0.00000000e+00,-6.44182458e-02,-6.43076643e-03,2.56130046e-01,2.20307568e+00,2.26749392e+00,2.06093686e+00,-4.31422181e-02,-6.44182458e-02,-6.43076643e-03,2.56130046e-01,3.57508936e+00,3.63950761e+00,3.45370675e+00,-6.38984262e-02,-6.44182458e-02,-6.43076643e-03,2.56130046e-01
1.22000000e+00,1.79819396e-01,2.45302397e-01,0.00000000e+00,0.00000000e+00,-6.54830013e-02,-6.64600368e-03,2.51948401e-01,2.20118400e+00,2.26666700e+00,2.06439533e+00,-4.30307343e-02,-6.54830013e-02,-6.64600368e-03,2.51948401e-01,3.57746840e+00,3.64295140e+00,3.46139211e+00,-6.37431097e-02,-6.54830013e-02,-6.64600368e-03,2.51948401e-01
1.23000000e+00,1.74445358e-01,2.41001733e-01,0.00000000e+00,0.00000000e+00,-6.65563750e-02,-6.86659923e-03,2.47868332e-01,2.19939157e+00,2.26594795e+00,2.06786691e+00,-4.29206967e-02,-6.65563750e-02,-6.86659923e-03,2.47868332e-01,3.57996210e+00,3.64651847e+00,3.46910546e+00,-6.35887190e-02,-6.65563750e-02,-6.86659923e-03,2.47868332e-01
1.24000000e+00,1.69155572e-01,2.36793935e-01,0.00000000e+00,0.00000000e+00,-6.76383635e-02,-7.09264128e-03,2.43886576e-01,2.19769497e+00,2.26533333e+00,2.07135154e+00,-4.28121440e-02,-6.76383635e-02,-7.09264128e-03,2.43886576e-01,3.58256704e+00,3.65020541e+00,3.47684658e+00,-6.34351130e-02,-6.76383635e-02,-7.09264128e-03,2.43886576e-01
1.25000000e+00,1.63946818e-01,2.32675781e-01,0.00000000e+00,0.00000000e+00,-6.87289631e-02,-7.32421875e-03,2.40000000e-01,2.19609087e+00,2.26481983e+00,2.07484917e+00,-4.27051146e-02,-6.87289631e-02,-7.32421875e-03,2.40000000e-01,3.58527995e+00,3.65400891e+00,3.48461528e+00,-6.32821505e-02,-6.87289631e-02,-7.32421875e-03,2.40000000e-01
1.26000000e+00,1.58816002e-01,2.28644172e-01,0.00000000e+00,0.00000000e+00,-6.98281704e-02,-7.56142128e-03,2.36205593e-01,2.19457608e+00,2.26440425e+00,2.07835972e+00,-4.25996473e-02,-6.98281704e-02,-7.56142128e-03,2.36205593e-01,3.58809765e+00,3.65792582e+00,3.49241134e+00,-6.31296903e-02,-6.98281704e-02,-7.56142128e-03,2.36205593e-01
1.27000000e+00,1.53760144e-01,2.24696126e-01,0.00000000e+00,0.00000000e+00,-7.09359816e-02,-7.80433923e-03,2.32500465e-01,2.19314753e+00,2.26408352e+00,2.08188316e+00,-4.24957664e-02,-7.09359816e-02,-7.80433923e-03,2.32500465e-01,3.59101711e+00,3.66195310e+00,3.50023456e+00,-6.29775911e-02,-7.09359816e-02,-7.80433923e-03,2.32500465e-01
1.28000000e+00,1.48776379e-01,2.20828772e-01,0.00000000e+00,0.00000000e+00,-7.20523932e-02,-8.05306368e-03,2.28881836e-01,2.19180234e+00,2.26385474e+00,2.08541940e+00,-4.23934409e-02,-7.20523932e-02,-8.05306368e-03,2.28881836e-01,3.59403540e+00,3.66608779e+00,3.50808473e+00,-6.28257119e-02,-7.20523932e-02,-8.05306368e-03,2.28881836e-01
1.29000000e+00,1.43861947e-01,2.17039348e-01,0.00000000e+00,0.00000000e+00,-7.31774014e-02,-8.30768643e-03,2.25347034e-01,2.19053773e+00,2.26371513e+00,2.08896841e+00,-4.22926264e-02,-7.31774014e-02,-8.30768643e-03,2.25347034e-01,3.59714969e+00,3.67032709e+00,3.51596165e+00,-6.26739112e-02,-7.31774014e-02,-8.30768643e-03,2.25347034e-01
1.30000000e+00,1.39014189e-01,2.13325191e-01,0.00000000e+00,0.00000000e+00,-7.43110026e-02,-8.56830000e-03,2.21893491e-01,2.18935102e+00,2.26366202e+00,2.09253011e+00,-4.21932784e-02,-7.43110026e-02,-8.56830000e-03,2.21893491e-01,3.60035726e+00,3.67466826e+00,3.52386512e+00,-6.25220481e-02,-7.43110026e-02,-8.56830000e-03,2.21893491e-01
1.31000000e+00,1.34230544e-01,2.09683737e-01,0.00000000e+00,0.00000000e+00,-7.54531930e-02,-8.83499763e-03,2.18518734e-01,2.18823964e+00,2.26369283e+00,2.09610444e+00,-4.20953525e-02,-7.54531930e-02,-8.83499763e-03,2.18518734e-01,3.60365549e+00,3.67910868e+00,3.53179493e+00,-6.23699811e-02,-7.54531930e-02,-8.83499763e-03,2.18518734e-01
1.32000000e+00,1.29508544e-01,2.06112512e-01,0.00000000e+00,0.00000000e+00,-7.66039689e-02,-9.10787328e-03,2.15220386e-01,2.18720109e+00,2.26380506e+00,2.09969135e+00,-4.19988041e-02,-7.66039689e-02,-9.10787328e-03,2.15220386e-01,3.60704184e+00,3.68364581e+00,3.53975087e+00,-6.22175692e-02,-7.66039689e-02,-9.10787328e-03,2.15220386e-01
1.33000000e+00,1.24845808e-01,2.02609134e-01,0.00000000e+00,0.00000000e+00,-7.77633264e-02,-9.38702163e-03,2.11996156e-01,2.18623299e+00,2.26399632e+00,2.10329077e+00,-4.19035888e-02,-7.77633264e-02,-9.38702163e-03,2.11996156e-01,3.61051389e+00,3.68827722e+00,3.54773275e+00,-6.20646712e-02,-7.77633264e-02,-9.38702163e-03,2.11996156e-01
1.34000000e+00,1.20240041e-01,1.99171302e-01,0.00000000e+00,0.00000000e+00,-7.89312618e-02,-9.67253808e-03,2.08843840e-01,2.18533302e+00,2.26426428e+00,2.10690264e+00,-4.18096620e-02,-7.89312618e-02,-9.67253808e-03,2.08843840e-01,3.61406927e+00,3.69300053e+00,3.55574038e+00,-6.19111457e-02,-7.89312618e-02,-9.67253808e-03,2.08843840e-01
1.35000000e+00,1.15689027e-01,1.95796798e-01,0.00000000e+00,0.00000000e+00,-8.01077712e-02,-9.96451875e-03,2.05761317e-01,2.18449895e+00,2.26460672e+00,2.11052690e+00,-4.17169794e-02,-8.01077712e-02,-9.96451875e-03,2.05761317e-01,3.61770572e+00,3.69781349e+00,3.56377354e+00,-6.17568517e-02,-8.01077712e-02,-9.96451875e-03,2.05761317e-01
1.36000000e+00,1.11190629e-01,1.92483479e-01,0.00000000e+00,0.00000000e+00,-8.12928508e-02,-1.02630605e-02,2.02746540e-01,2.18372861e+00,2.26502146e+00,2.11416348e+00,-4.16254964e-02,-8.12928508e-02,-1.02630605e-02,2.02746540e-01,3.62142103e+00,3.70271388e+00,3.57183205e+00,-6.16016478e-02,-8.12928508e-02,-1.02630605e-02,2.02746540e-01
1.37000000e+00,1.06742781e-01,1.89229278e-01,0.00000000e+00,0.00000000e+00,-8.24864966e-02,-1.05682608e-02,1.99797538e-01,2.18301993e+00,2.26550643e+00,2.11781232e+00,-4.15351686e-02,-8.24864966e-02,-1.05682608e-02,1.99797538e-01,3.62521309e+00,3.70769959e+00,3.57991570e+00,-6.14453930e-02,-8.24864966e-02,-1.05682608e-02,1.99797538e-01
1.38000000e+00,1.02343491e-01,1.86032195e-01,0.00000000e+00,0.00000000e+00,-8.36887047e-02,-1.08802181e-02,1.96912413e-01,2.18237089e+00,2.26605960e+00,2.12147335e+00,-4.14459514e-02,-8.36887047e-02,-1.08802181e-02,1.96912413e-01,3.62907986e+00,3.71276856e+00,3.58802432e+00,-6.12879459e-02,-8.36887047e-02,-1.08802181e-02,1.96912413e-01
1.39000000e+00,9.79908303e-02,1.82890302e-01,0.00000000e+00,0.00000000e+00,-8.48994713e-02,-1.11990312e-02,1.94089333e-01,2.18177955e+00,2.26667902e+00,2.12514652e+00,-4.13578005e-02,-8.48994713e-02,-1.11990312e-02,1.94089333e-01,3.63301935e+00,3.71791883e+00,3.59615769e+00,-6.11291655e-02,-8.48994713e-02,-1.11990312e-02,1.94089333e-01
1.40000000e+00,9.36829384e-02,1.79801731e-01,0.00000000e+00,0.00000000e+00,-8.61187923e-02,-1.15248000e-02,1.91326531e-01,2.18124403e+00,2.26736282e+00,2.12883176e+00,-4.12706713e-02,-8.61187923e-02,-1.15248000e-02,1.91326531e-01,3.63702966e+00,3.72314845e+00,3.60431563e+00,-6.09689103e-02,-8.61187923e-02,-1.15248000e-02,1.91326531e-01
1.41000000e+00,8.94180143e-02,1.76764678e-01,0.00000000e+00,0.00000000e+00,-8.73466636e-02,-1.18576248e-02,1.88622303e-01,2.18076250e+00,2.26810916e+00,2.13252900e+00,-4.11845193e-02,-8.73466636e-02,-1.18576248e-02,1.88622303e-01,3.64110894e+00,3.72845560e+00,3.61249796e+00,-6.08070394e-02,-8.73466636e-02,-1.18576248e-02,1.88622303e-01
1.42000000e+00,8.51943167e-02,1.73777398e-01,0.00000000e+00,0.00000000e+00,-8.85830814e-02,-1.21976069e-02,1.85975005e-01,2.18033320e+00,2.26891628e+00,2.13623818e+00,-4.10993001e-02,-8.85830814e-02,-1.21976069e-02,1.85975005e-01,3.64525539e+00,3.73383847e+00,3.62070449e+00,-6.06434114e-02,-8.85830814e-02,-1.21976069e-02,1.85975005e-01
1.43000000e+00,8.10101611e-02,1.70838202e-01,0.00000000e+00,0.00000000e+00,-8.98280414e-02,-1.25448480e-02,1.83383051e-01,2.17995443e+00,2.26978247e+00,2.13995924e+00,-4.10149692e-02,-8.98280414e-02,-1.25448480e-02,1.83383051e-01,3.64946730e+00,3.73929534e+00,3.62893502e+00,-6.04778852e-02,-8.98280414e-02,-1.25448480e-02,1.83383051e-01
1.44000000e+00,7.68639168e-02,1.67945457e-01,0.00000000e+00,0.00000000e+00,-9.10815397e-02,-1.28994509e-02,1.80844907e-01,2.17962454e+00,2.27070608e+00,2.14369210e+00,-4.09314821e-02,-9.10815397e-02,-1.28994509e-02,1.80844907e-01,3.65374298e+00,3.74482452e+00,3.63718938e+00,-6.03103195e-02,-9.10815397e-02,-1.28994509e-02,1.80844907e-01
1.45000000e+00,7.27540055e-02,1.65097578e-01,0.00000000e+00,0.00000000e+00,-9.23435721e-02,-1.32615187e-02,1.78359096e-01,2.17934192e+00,2.27168550e+00,2.14743671e+00,-4.08487944e-02,-9.23435721e-02,-1.32615187e-02,1.78359096e-01,3.65808082e+00,3.75042439e+00,3.64546739e+00,-6.01405731e-02,-9.23435721e-02,-1.32615187e-02,1.78359096e-01
1.46000000e+00,6.86788982e-02,1.62293033e-01,0.00000000e+00,0.00000000e+00,-9.36141345e-02,-1.36311557e-02,1.75924188e-01,2.17910504e+00,2.27271917e+00,2.15119300e+00,-4.07668615e-02,-9.36141345e-02,-1.36311557e-02,1.75924188e-01,3.66247925e+00,3.75609338e+00,3.65376886e+00,-5.99685049e-02,-9.36141345e-02,-1.36311557e-02,1.75924188e-01
1.47000000e+00,6.46371142e-02,1.59530337e-01,0.00000000e+00,0.00000000e+00,-9.48932227e-02,-1.40084664e-02,1.73538803e-01,2.17891238e+00,2.27380560e+00,2.15496090e+00,-4.06856390e-02,-9.48932227e-02,-1.40084664e-02,1.73538803e-01,3.66693675e+00,3.76182997e+00,3.66209361e+00,-5.97939736e-02,-9.48932227e-02,-1.40084664e-02,1.73538803e-01
1.48000000e+00,6.06272180e-02,1.56808051e-01,0.00000000e+00,0.00000000e+00,-9.61808325e-02,-1.43935565e-02,1.71201607e-01,2.17876248e+00,2.27494332e+00,2.15874035e+00,-4.06050824e-02,-9.61808325e-02,-1.43935565e-02,1.71201607e-01,3.67145186e+00,3.76763269e+00,3.67044148e+00,-5.96168379e-02,-9.61808325e-02,-1.43935565e-02,1.71201607e-01
1.49000000e+00,5.66478185e-02,1.54124778e-01,0.00000000e+00,0.00000000e+00,-9.74769597e-02,-1.47865320e-02,1.68911310e-01,2.17865395e+00,2.27613091e+00,2.16253128e+00,-4.05251473e-02,-9.74769597e-02,-1.47865320e-02,1.68911310e-01,3.67602314e+00,3.77350010e+00,3.67881228e+00,-5.94369568e-02,-9.74769597e-02,-1.47865320e-02,1.68911310e-01
1.50000000e+00,5.26975666e-02,1.51479167e-01,0.00000000e+00,0.00000000e+00,-9.87816001e-02,-1.51875000e-02,1.66666667e-01,2.17858540e+00,2.27736700e+00,2.16633362e+00,-4.04457891e-02,-9.87816001e-02,-1.51875000e-02,1.66666667e-01,3.68064922e+00,3.77943082e+00,3.68720584e+00,-5.92541890e-02,-9.87816001e-02,-1.51875000e-02,1.66666667e-01
1.51000000e+00,4.87751534e-02,1.48869903e-01,0.00000000e+00,0.00000000e+00,-1.00094749e-01,-1.55965680e-02,1.64466471e-01,2.17855551e+00,2.27865026e+00,2.17014732e+00,-4.03669633e-02,-1.00094749e-01,-1.55965680e-02,1.64466471e-01,3.68532872e+00,3.78542347e+00,3.69562200e+00,-5.90684304e-02,-1.00094749e-01,-1.55965680e-02,1.64466471e-01
1.52000000e+00,4.48793091e-02,1.46295712e-01,0.00000000e+00,0.00000000e+00,-1.01416403e-01,-1.60138445e-02,1.62309557e-01,2.17856298e+00,2.27997939e+00,2.17397230e+00,-4.02886256e-02,-1.01416403e-01,-1.60138445e-02,1.62309557e-01,3.69006017e+00,3.79147657e+00,3.70406058e+00,-5.88797254e-02,-1.01416403e-01,-1.60138445e-02,1.62309557e-01
1.53000000e+00,4.10088011e-02,1.43755358e-01,0.00000000e+00,0.00000000e+00,-1.02746557e-01,-1.64394384e-02,1.60194797e-01,2.17860657e+00,2.28135313e+00,2.17780850e+00,-4.02107314e-02,-1.02746557e-01,-1.64394384e-02,1.60194797e-01,3.69484207e+00,3.79758863e+00,3.71252142e+00,-5.86881554e-02,-1.02746557e-01,-1.64394384e-02,1.60194797e-01
1.54000000e+00,3.71624327e-02,1.41247640e-01,0.00000000e+00,0.00000000e+00,-1.04085207e-01,-1.68734597e-02,1.58121100e-01,2.17868505e+00,2.28277026e+00,2.18165585e+00,-4.01332362e-02,-1.04085207e-01,-1.68734597e-02,1.58121100e-01,3.69967299e+00,3.80375820e+00,3.72100436e+00,-5.84938020e-02,-1.04085207e-01,-1.68734597e-02,1.58121100e-01
1.55000000e+00,3.33390414e-02,1.38771390e-01,0.00000000e+00,0.00000000e+00,-1.05432349e-01,-1.73160188e-02,1.56087409e-01,2.17879724e+00,2.28422959e+00,2.18551429e+00,-4.00560956e-02,-1.05432349e-01,-1.73160188e-02,1.56087409e-01,3.70455153e+00,3.80998388e+00,3.72950923e+00,-5.82967466e-02,-1.05432349e-01,-1.73160188e-02,1.56087409e-01
1.56000000e+00,2.95374978e-02,1.36325475e-01,0.00000000e+00,0.00000000e+00,-1.06787977e-01,-1.77672269e-02,1.54092702e-01,2.17894199e+00,2.28572997e+00,2.18938376e+00,-3.99792650e-02,-1.06787977e-01,-1.77672269e-02,1.54092702e-01,3.70947630e+00,3.81626428e+00,3.73803587e+00,-5.80970707e-02,-1.06787977e-01,-1.77672269e-02,1.54092702e-01
1.57000000e+00,2.57567045e-02,1.33908793e-01,0.00000000e+00,0.00000000e+00,-1.08152089e-01,-1.82271960e-02,1.52135989e-01,2.17911818e+00,2.28727027e+00,2.19326417e+00,-3.99027001e-02,-1.08152089e-01,-1.82271960e-02,1.52135989e-01,3.71444598e+00,3.82259807e+00,3.74658413e+00,-5.78948558e-02,-1.08152089e-01,-1.82271960e-02,1.52135989e-01
1.58000000e+00,2.19955943e-02,1.31520273e-01,0.00000000e+00,0.00000000e+00,-1.09524678e-01,-1.86960389e-02,1.50216311e-01,2.17932472e+00,2.28884940e+00,2.19715549e+00,-3.98263563e-02,-1.09524678e-01,-1.86960389e-02,1.50216311e-01,3.71945926e+00,3.82898394e+00,3.75515385e+00,-5.76901834e-02,-1.09524678e-01,-1.86960389e-02,1.50216311e-01
1.59000000e+00,1.82531296e-02,1.29158871e-01,0.00000000e+00,0.00000000e+00,-1.10905742e-01,-1.91738688e-02,1.48332740e-01,2.17956056e+00,2.29046631e+00,2.20105762e+00,-3.97501892e-02,-1.10905742e-01,-1.91738688e-02,1.48332740e-01,3.72451487e+00,3.83542061e+00,3.76374487e+00,-5.74831350e-02,-1.10905742e-01,-1.91738688e-02,1.48332740e-01
1.60000000e+00,1.45283010e-02,1.26823575e-01,0.00000000e+00,0.00000000e+00,-1.12295274e-01,-1.96608000e-02,1.46484375e-01,2.17982467e+00,2.29211994e+00,2.20497052e+00,-3.96741542e-02,-1.12295274e-01,-1.96608000e-02,1.46484375e-01,3.72961156e+00,3.84190683e+00,3.77235705e+00,-5.72737921e-02,-1.12295274e-01,-1.96608000e-02,1.46484375e-01
1.61000000e+00,1.08201261e-02,1.24513397e-01,0.00000000e+00,0.00000000e+00,-1.13693271e-01,-2.01569472e-02,1.44670345e-01,2.18011604e+00,2.29380931e+00,2.20889412e+00,-3.95982069e-02,-1.13693271e-01,-2.01569472e-02,1.44670345e-01,3.73474812e+00,3.84844139e+00,3.78099023e+00,-5.70622361e-02,-1.13693271e-01,-2.01569472e-02,1.44670345e-01
1.62000000e+00,7.12764881e-03,1.22227377e-01,0.00000000e+00,0.00000000e+00,-1.15099728e-01,-2.06624261e-02,1.42889803e-01,2.18043369e+00,2.29553342e+00,2.21282835e+00,-3.95223029e-02,-1.15099728e-01,-2.06624261e-02,1.42889803e-01,3.73992336e+00,3.85502309e+00,3.78964426e+00,-5.68485485e-02,-1.15099728e-01,-2.06624261e-02,1.42889803e-01
1.63000000e+00,3.44993820e-03,1.19964579e-01,0.00000000e+00,0.00000000e+00,-1.16514641e-01,-2.11773528e-02,1.41141932e-01,2.18077669e+00,2.29729133e+00,2.21677314e+00,-3.94463975e-02,-1.16514641e-01,-2.11773528e-02,1.41141932e-01,3.74513614e+00,3.86165078e+00,3.79831901e+00,-5.66328109e-02,-1.16514641e-01,-2.11773528e-02,1.41141932e-01
1.64000000e+00,-2.13912550e-04,1.17724092e-01,0.00000000e+00,0.00000000e+00,-1.17938005e-01,-2.17018445e-02,1.39425937e-01,2.18114409e+00,2.29908209e+00,2.22072844e+00,-3.93704465e-02,-1.17938005e-01,-2.17018445e-02,1.39425937e-01,3.75038531e+00,3.86832331e+00,3.80701432e+00,-5.64151046e-02,-1.17938005e-01,-2.17018445e-02,1.39425937e-01
1.65000000e+00,-3.86478690e-03,1.15505028e-01,0.00000000e+00,0.00000000e+00,-1.19369815e-01,-2.22360187e-02,1.37741047e-01,2.18153499e+00,2.30090481e+00,2.22469419e+00,-3.92944052e-02,-1.19369815e-01,-2.22360187e-02,1.37741047e-01,3.75566977e+00,3.87503958e+00,3.81573006e+00,-5.61955113e-02,-1.19369815e-01,-2.22360187e-02,1.37741047e-01
1.66000000e+00,-7.50354590e-03,1.13306521e-01,0.00000000e+00,0.00000000e+00,-1.20810067e-01,-2.27799941e-02,1.36086515e-01,2.18194853e+00,2.30275859e+00,2.22867030e+00,-3.92182293e-02,-1.20810067e-01,-2.27799941e-02,1.36086515e-01,3.76098843e+00,3.88179850e+00,3.82446609e+00,-5.59741123e-02,-1.20810067e-01,-2.27799941e-02,1.36086515e-01
1.67000000e+00,-1.11310289e-02,1.11127726e-01,0.00000000e+00,0.00000000e+00,-1.22258755e-01,-2.33338896e-02,1.34461616e-01,2.18238383e+00,2.30464258e+00,2.23265673e+00,-3.91418741e-02,-1.22258755e-01,-2.33338896e-02,1.34461616e-01,3.76634025e+00,3.88859900e+00,3.83322227e+00,-5.57509892e-02,-1.22258755e-01,-2.33338896e-02,1.34461616e-01
1.68000000e+00,-1.47480547e-02,1.08967821e-01,0.00000000e+00,0.00000000e+00,-1.23715876e-01,-2.38978253e-02,1.32865646e-01,2.18284006e+00,2.30655594e+00,2.23665341e+00,-3.90652954e-02,-1.23715876e-01,-2.38978253e-02,1.32865646e-01,3.77172418e+00,3.89544005e+00,3.84199846e+00,-5.55262235e-02,-1.23715876e-01,-2.38978253e-02,1.32865646e-01
1.69000000e+00,-1.83554216e-02,1.06826002e-01,0.00000000e+00,0.00000000e+00,-1.25181424e-01,-2.44719216e-02,1.31297924e-01,2.18331641e+00,2.30849783e+00,2.24066028e+00,-3.89884485e-02,-1.25181424e-01,-2.44719216e-02,1.31297924e-01,3.77713921e+00,3.90232063e+00,3.85079453e+00,-5.52998966e-02,-1.25181424e-01,-2.44719216e-02,1.31297924e-01
1.70000000e+00,-2.19539089e-02,1.04701485e-01,0.00000000e+00,0.00000000e+00,-1.26655394e-01,-2.50563000e-02,1.29757785e-01,2.18381208e+00,2.31046747e+00,2.24467727e+00,-3.89112890e-02,-1.26655394e-01,-2.50563000e-02,1.29757785e-01,3.78258435e+00,3.90923974e+00,3.85961034e+00,-5.50720900e-02,-1.26655394e-01,-2.50563000e-02,1.29757785e-01
1.71000000e+00,-2.55442773e-02,1.02593506e-01,0.00000000e+00,0.00000000e+00,-1.28137783e-01,-2.56510824e-02,1.28244588e-01,2.18432628e+00,2.31246406e+00,2.24870433e+00,-3.88337724e-02,-1.28137783e-01,-2.56510824e-02,1.28244588e-01,3.78805862e+00,3.91619640e+00,3.86844578e+00,-5.48428853e-02,-1.28137783e-01,-2.56510824e-02,1.28244588e-01
1.72000000e+00,-2.91272693e-02,1.00501315e-01,0.00000000e+00,0.00000000e+00,-1.29628584e-01,-2.62563917e-02,1.26757707e-01,2.18485827e+00,2.31448685e+00,2.25274139e+00,-3.87558543e-02,-1.29628584e-01,-2.62563917e-02,1.26757707e-01,3.79356107e+00,3.92318966e+00,3.87730071e+00,-5.46123638e-02,-1.29628584e-01,-2.62563917e-02,1.26757707e-01
1.73000000e+00,-3.27036103e-02,9.84241839e-02,0.00000000e+00,0.00000000e+00,-1.31127794e-01,-2.68723512e-02,1.25296535e-01,2.18540729e+00,2.31653508e+00,2.25678839e+00,-3.86774901e-02,-1.31127794e-01,-2.68723512e-02,1.25296535e-01,3.79909078e+00,3.93021858e+00,3.88617500e+00,-5.43806072e-02,-1.31127794e-01,-2.68723512e-02,1.25296535e-01
1.74000000e+00,-3.62740089e-02,9.63613983e-02,0.00000000e+00,0.00000000e+00,-1.32635407e-01,-2.74990853e-02,1.23860484e-01,2.18597262e+00,2.31860803e+00,2.26084527e+00,-3.85986354e-02,-1.32635407e-01,-2.74990853e-02,1.23860484e-01,3.80464683e+00,3.93728223e+00,3.89506853e+00,-5.41476968e-02,-1.32635407e-01,-2.74990853e-02,1.23860484e-01
1.75000000e+00,-3.98391577e-02,9.43122608e-02,0.00000000e+00,0.00000000e+00,-1.34151419e-01,-2.81367188e-02,1.22448980e-01,2.18655356e+00,2.32070498e+00,2.26491196e+00,-3.85192458e-02,-1.34151419e-01,-2.81367188e-02,1.22448980e-01,3.81022831e+00,3.94437973e+00,3.90398118e+00,-5.39137141e-02,-1.34151419e-01,-2.81367188e-02,1.22448980e-01
1.76000000e+00,-4.33997337e-02,9.22760897e-02,0.00000000e+00,0.00000000e+00,-1.35675823e-01,-2.87853773e-02,1.21061467e-01,2.18714941e+00,2.32282523e+00,2.26898842e+00,-3.84392766e-02,-1.35675823e-01,-2.87853773e-02,1.21061467e-01,3.81583436e+00,3.95151018e+00,3.91291283e+00,-5.36787407e-02,-1.35675823e-01,-2.87853773e-02,1.21061467e-01
1.77000000e+00,-4.69563989e-02,9.02522177e-02,0.00000000e+00,0.00000000e+00,-1.37208617e-01,-2.94451872e-02,1.19697405e-01,2.18775949e+00,2.32496811e+00,2.27307458e+00,-3.83586835e-02,-1.37208617e-01,-2.94451872e-02,1.19697405e-01,3.82146410e+00,3.95867272e+00,3.92186336e+00,-5.34428580e-02,-1.37208617e-01,-2.94451872e-02,1.19697405e-01
1.78000000e+00,-5.05098010e-02,8.82399925e-02,0.00000000e+00,0.00000000e+00,-1.38749793e-01,-3.01162757e-02,1.18356268e-01,2.18838315e+00,2.32713294e+00,2.27717037e+00,-3.82774220e-02,-1.38749793e-01,-3.01162757e-02,1.18356268e-01,3.82711670e+00,3.96586649e+00,3.93083265e+00,-5.32061476e-02,-1.38749793e-01,-3.01162757e-02,1.18356268e-01
1.79000000e+00,-5.40605735e-02,8.62387752e-02,0.00000000e+00,0.00000000e+00,-1.40299349e-01,-3.07987704e-02,1.17037546e-01,2.18901973e+00,2.32931908e+00,2.28127575e+00,-3.81954476e-02,-1.40299349e-01,-3.07987704e-02,1.17037546e-01,3.83279132e+00,3.97309067e+00,3.93982059e+00,-5.29686908e-02,-1.40299349e-01,-3.07987704e-02,1.17037546e-01
1.80000000e+00,-5.76093368e-02,8.42479407e-02,0.00000000e+00,0.00000000e+00,-1.41857278e-01,-3.14928000e-02,1.15740741e-01,2.18966860e+00,2.33152588e+00,2.28539065e+00,-3.81127158e-02,-1.41857278e-01,-3.14928000e-02,1.15740741e-01,3.83848715e+00,3.98034443e+00,3.94882706e+00,-5.27305693e-02,-1.41857278e-01,-3.14928000e-02,1.15740741e-01
1.81000000e+00,-6.11566979e-02,8.22668768e-02,0.00000000e+00,0.00000000e+00,-1.43423575e-01,-3.21984936e-02,1.14465370e-01,2.19032914e+00,2.33375271e+00,2.28951502e+00,-3.80291822e-02,-1.43423575e-01,-3.21984936e-02,1.14465370e-01,3.84420338e+00,3.98762696e+00,3.95785195e+00,-5.24918644e-02,-1.43423575e-01,-3.21984936e-02,1.14465370e-01
1.82000000e+00,-6.47032516e-02,8.02949836e-02,0.00000000e+00,0.00000000e+00,-1.44998235e-01,-3.29159813e-02,1.13210965e-01,2.19100074e+00,2.33599897e+00,2.29364879e+00,-3.79448022e-02,-1.44998235e-01,-3.29159813e-02,1.13210965e-01,3.84993924e+00,3.99493747e+00,3.96689515e+00,-5.22526576e-02,-1.44998235e-01,-3.29159813e-02,1.13210965e-01
1.83000000e+00,-6.82495804e-02,7.83316735e-02,0.00000000e+00,0.00000000e+00,-1.46581254e-01,-3.36453936e-02,1.11977067e-01,2.19168280e+00,2.33826406e+00,2.29779191e+00,-3.78595314e-02,-1.46581254e-01,-3.36453936e-02,1.11977067e-01,3.85569394e+00,4.00227519e+00,3.97595655e+00,-5.20130306e-02,-1.46581254e-01,-3.36453936e-02,1.11977067e-01
1.84000000e+00,-7.17962552e-02,7.63763704e-02,0.00000000e+00,0.00000000e+00,-1.48172626e-01,-3.43868621e-02,1.10763233e-01,2.19237475e+00,2.34054738e+00,2.30194433e+00,-3.77733253e-02,-1.48172626e-01,-3.43868621e-02,1.10763233e-01,3.86146673e+00,4.00963935e+00,3.98503605e+00,-5.17730646e-02,-1.48172626e-01,-3.43868621e-02,1.10763233e-01
1.85000000e+00,-7.53438356e-02,7.44285097e-02,0.00000000e+00,0.00000000e+00,-1.49772345e-01,-3.51405188e-02,1.09569028e-01,2.19307601e+00,2.34284836e+00,2.30610599e+00,-3.76861395e-02,-1.49772345e-01,-3.51405188e-02,1.09569028e-01,3.86725686e+00,4.01702920e+00,3.99413354e+00,-5.15328413e-02,-1.49772345e-01,-3.51405188e-02,1.09569028e-01
1.86000000e+00,-7.88928702e-02,7.24875375e-02,0.00000000e+00,0.00000000e+00,-1.51380408e-01,-3.59064965e-02,1.08394034e-01,2.19378603e+00,2.34516644e+00,2.31027683e+00,-3.75979294e-02,-1.51380408e-01,-3.59064965e-02,1.08394034e-01,3.87306359e+00,4.02444400e+00,4.00324891e+00,-5.12924421e-02,-1.51380408e-01,-3.59064965e-02,1.08394034e-01
1.87000000e+00,-8.24438973e-02,7.05529104e-02,0.00000000e+00,0.00000000e+00,-1.52996808e-01,-3.66849288e-02,1.07237839e-01,2.19450425e+00,2.34750106e+00,2.31445680e+00,-3.75086506e-02,-1.52996808e-01,-3.66849288e-02,1.07237839e-01,3.87888621e+00,4.03188302e+00,4.01238206e+00,-5.10519484e-02,-1.52996808e-01,-3.66849288e-02,1.07237839e-01
1.88000000e+00,-8.59974447e-02,6.86240952e-02,0.00000000e+00,0.00000000e+00,-1.54621540e-01,-3.74759501e-02,1.06100045e-01,2.19523013e+00,2.34985167e+00,2.31864584e+00,-3.74182586e-02,-1.54621540e-01,-3.74759501e-02,1.06100045e-01,3.88472400e+00,4.03934554e+00,4.02153289e+00,-5.08114419e-02,-1.54621540e-01,-3.74759501e-02,1.06100045e-01
1.89000000e+00,-8.95540306e-02,6.67005685e-02,0.00000000e+00,0.00000000e+00,-1.56254599e-01,-3.82796952e-02,1.04980264e-01,2.19596316e+00,2.35221776e+00,2.32284390e+00,-3.73267089e-02,-1.56254599e-01,-3.82796952e-02,1.04980264e-01,3.89057627e+00,4.04683087e+00,4.03070130e+00,-5.05710039e-02,-1.56254599e-01,-3.82796952e-02,1.04980264e-01
1.90000000e+00,-9.31141636e-02,6.47818163e-02,0.00000000e+00,0.00000000e+00,-1.57895980e-01,-3.90963000e-02,1.03878116e-01,2.19670279e+00,2.35459877e+00,2.32705092e+00,-3.72339692e-02,-1.57895980e-01,-3.90963000e-02,1.03878116e-01,3.89644232e+00,4.05433830e+00,4.03988720e+00,-5.03307160e-02,-1.57895980e-01,-3.90963000e-02,1.03878116e-01
1.91000000e+00,-9.66783433e-02,6.28673340e-02,0.00000000e+00,0.00000000e+00,-1.59545677e-01,-3.99259008e-02,1.02793235e-01,2.19744846e+00,2.35699414e+00,2.33126686e+00,-3.71400538e-02,-1.59545677e-01,-3.99259008e-02,1.02793235e-01,3.90232147e+00,4.06186715e+00,4.04909048e+00,-5.00906596e-02,-1.59545677e-01,-3.99259008e-02,1.02793235e-01
1.92000000e+00,-1.00247060e-01,6.09566255e-02,0.00000000e+00,0.00000000e+00,-1.61203686e-01,-4.07686349e-02,1.01725260e-01,2.19819961e+00,2.35940329e+00,2.33549166e+00,-3.70449884e-02,-1.61203686e-01,-4.07686349e-02,1.01725260e-01,3.90821307e+00,4.06941675e+00,4.05831104e+00,-4.98509162e-02,-1.61203686e-01,-4.07686349e-02,1.01725260e-01
1.93000000e+00,-1.03820796e-01,5.90492036e-02,0.00000000e+00,0.00000000e+00,-1.62870000e-01,-4.16246400e-02,1.00673844e-01,2.19895567e+00,2.36182567e+00,2.33972526e+00,-3.69487987e-02,-1.62870000e-01,-4.16246400e-02,1.00673844e-01,3.91411644e+00,4.07698644e+00,4.06754880e+00,-4.96115673e-02,-1.62870000e-01,-4.16246400e-02,1.00673844e-01
1.94000000e+00,-1.07400025e-01,5.71445890e-02,0.00000000e+00,0.00000000e+00,-1.64544614e-01,-4.24940549e-02,9.96386439e-02,2.19971609e+00,2.36426070e+00,2.34396762e+00,-3.68515103e-02,-1.64544614e-01,-4.24940549e-02,9.96386439e-02,3.92003095e+00,4.08457556e+00,4.07680366e+00,-4.93726945e-02,-1.64544614e-01,-4.24940549e-02,9.96386439e-02
1.95000000e+00,-1.10985213e-01,5.52423106e-02,0.00000000e+00,0.00000000e+00,-1.66227523e-01,-4.33770187e-02,9.86193294e-02,2.20048033e+00,2.36670785e+00,2.34821869e+00,-3.67531490e-02,-1.66227523e-01,-4.33770187e-02,9.86193294e-02,3.92595594e+00,4.09218346e+00,4.08607553e+00,-4.91343791e-02,-1.66227523e-01,-4.33770187e-02,9.86193294e-02
1.96000000e+00,-1.14576817e-01,5.33419052e-02,0.00000000e+00,0.00000000e+00,-1.67918722e-01,-4.42736717e-02,9.76155768e-02,2.20124785e+00,2.36916658e+00,2.35247841e+00,-3.66537403e-02,-1.67918722e-01,-4.42736717e-02,9.76155768e-02,3.93189080e+00,4.09980952e+00,4.09536432e+00,-4.88967027e-02,-1.67918722e-01,-4.42736717e-02,9.76155768e-02
1.97000000e+00,-1.18175288e-01,5.14429166e-02,0.00000000e+00,0.00000000e+00,-1.69618205e-01,-4.51841544e-02,9.66270710e-02,2.20201814e+00,2.37163634e+00,2.35674674e+00,-3.65533100e-02,-1.69618205e-01,-4.51841544e-02,9.66270710e-02,3.93783489e+00,4.10745310e+00,4.10466993e+00,-4.86597467e-02,-1.69618205e-01,-4.51841544e-02,9.66270710e-02
1.98000000e+00,-1.21781070e-01,4.95448963e-02,0.00000000e+00,0.00000000e+00,-1.71325966e-01,-4.61086085e-02,9.56535047e-02,2.20279067e+00,2.37411663e+00,2.36102362e+00,-3.64518836e-02,-1.71325966e-01,-4.61086085e-02,9.56535047e-02,3.94378761e+00,4.11511358e+00,4.11399228e+00,-4.84235927e-02,-1.71325966e-01,-4.61086085e-02,9.56535047e-02
1.99000000e+00,-1.25394598e-01,4.76474024e-02,0.00000000e+00,0.00000000e+00,-1.73042001e-01,-4.70471760e-02,9.46945784e-02,2.20356492e+00,2.37660693e+00,2.36530901e+00,-3.63494870e-02,-1.73042001e-01,-4.70471760e-02,9.46945784e-02,3.94974835e+00,4.12279035e+00,4.12333127e+00,-4.81883221e-02,-1.73042001e-01,-4.70471760e-02,9.46945784e-02
2.00000000e+00,-1.29016302e-01,4.57500000e-02,0.00000000e+00,0.00000000e+00,-1.74766302e-01,-4.80000000e-02,9.37500000e-02,2.20434041e+00,2.37910671e+00,2.36960286e+00,-3.62461457e-02,-1.74766302e-01,-4.80000000e-02,9.37500000e-02,3.95571652e+00,4.13048282e+00,4.13268683e+00,-4.79540164e-02,-1.74766302e-01,-4.80000000e-02,9.37500000e-02
2.01000000e+00,-1.32646605e-01,4.38522606e-02,0.00000000e+00,0.00000000e+00,-1.76498866e-01,-4.89672240e-02,9.28194847e-02,2.20511662e+00,2.38161549e+00,2.37390512e+00,-3.61418854e-02,-1.76498866e-01,-4.89672240e-02,9.28194847e-02,3.96169152e+00,4.13819039e+00,4.14205887e+00,-4.77207445e-02,-1.76498866e-01,-4.89672240e-02,9.28194847e-02
2.02000000e+00,-1.36285924e-01,4.19537622e-02,0.00000000e+00,0.00000000e+00,-1.78239686e-01,-4.99489925e-02,9.19027546e-02,2.20589308e+00,2.38413277e+00,2.37821574e+00,-3.60367317e-02,-1.78239686e-01,-4.99489925e-02,9.19027546e-02,3.96767285e+00,4.14591254e+00,4.15144730e+00,-4.74885246e-02,-1.78239686e-01,-4.99489925e-02,9.19027546e-02
2.03000000e+00,-1.39934668e-01,4.00540885e-02,0.00000000e+00,0.00000000e+00,-1.79988756e-01,-5.09454504e-02,9.09995389e-02,2.20666929e+00,2.38665805e+00,2.38253467e+00,-3.59307105e-02,-1.79988756e-01,-5.09454504e-02,9.09995389e-02,3.97366001e+00,4.15364877e+00,4.16085204e+00,-4.72573622e-02,-1.79988756e-01,-5.09454504e-02,9.09995389e-02
2.04000000e+00,-1.43593242e-01,3.81528296e-02,0.00000000e+00,0.00000000e+00,-1.81746072e-01,-5.19567437e-02,9.01095732e-02,2.20744479e+00,2.38919086e+00,2.38686188e+00,-3.58238472e-02,-1.81746072e-01,-5.19567437e-02,9.01095732e-02,3.97965250e+00,4.16139857e+00,4.17027301e+00,-4.70272630e-02,-1.81746072e-01,-5.19567437e-02,9.01095732e-02
2.05000000e+00,-1.47262046e-01,3.62495809e-02,0.00000000e+00,0.00000000e+00,-1.83511627e-01,-5.29830187e-02,8.92325996e-02,2.20821910e+00,2.39173072e+00,2.39119731e+00,-3.57161676e-02,-1.83511627e-01,-5.29830187e-02,8.92325996e-02,3.98564984e+00,4.16916146e+00,4.17971011e+00,-4.67982325e-02,-1.83511627e-01,-5.29830187e-02,8.92325996e-02
2.06000000e+00,-1.50941472e-01,3.43439436e-02,0.00000000e+00,0.00000000e+00,-1.85285416e-01,-5.40244229e-02,8.83683665e-02,2.20899175e+00,2.39427717e+00,2.39554092e+00,-3.56076973e-02,-1.85285416e-01,-5.40244229e-02,8.83683665e-02,3.99165154e+00,4.17693695e+00,4.18916329e+00,-4.65702764e-02,-1.85285416e-01,-5.40244229e-02,8.83683665e-02
2.07000000e+00,-1.54631908e-01,3.24355241e-02,0.00000000e+00,0.00000000e+00,-1.87067433e-01,-5.50811040e-02,8.75166282e-02,2.20976229e+00,2.39682973e+00,2.39989266e+00,-3.54984621e-02,-1.87067433e-01,-5.50811040e-02,8.75166282e-02,3.99765713e+00,4.18472456e+00,4.19863244e+00,-4.63434002e-02,-1.87067433e-01,-5.50811040e-02,8.75166282e-02
2.08000000e+00,-1.58333738e-01,3.05239341e-02,0.00000000e+00,0.00000000e+00,-1.88857672e-01,-5.61532109e-02,8.66771450e-02,2.21053027e+00,2.39938794e+00,2.40425250e+00,-3.53884875e-02,-1.88857672e-01,-5.61532109e-02,8.66771450e-02,4.00366615e+00,4.19252382e+00,4.20811750e+00,-4.61176095e-02,-1.88857672e-01,-5.61532109e-02,8.66771450e-02
2.09000000e+00,-1.62047337e-01,2.86087901e-02,0.00000000e+00,0.00000000e+00,-1.90656127e-01,-5.72408928e-02,8.58496829e-02,2.21129524e+00,2.40195137e+00,2.40862038e+00,-3.52777992e-02,-1.90656127e-01,-5.72408928e-02,8.58496829e-02,4.00967813e+00,4.20033426e+00,4.21761838e+00,-4.58929098e-02,-1.90656127e-01,-5.72408928e-02,8.58496829e-02
2.10000000e+00,-1.65773080e-01,2.66897136e-02,0.00000000e+00,0.00000000e+00,-1.92462793e-01,-5.83443000e-02,8.50340136e-02,2.21205675e+00,2.40451955e+00,2.41299626e+00,-3.51664230e-02,-1.92462793e-01,-5.83443000e-02,8.50340136e-02,4.01569262e+00,4.20815542e+00,4.22713501e+00,-4.56693069e-02,-1.92462793e-01,-5.83443000e-02,8.50340136e-02
2.11000000e+00,-1.69511334e-01,2.47663307e-02,0.00000000e+00,0.00000000e+00,-1.94277665e-01,-5.94635832e-02,8.42299140e-02,2.21281438e+00,2.40709204e+00,2.41738010e+00,-3.50543844e-02,-1.94277665e-01,-5.94635832e-02,8.42299140e-02,4.02170917e+00,4.21598683e+00,4.23666731e+00,-4.54468061e-02,-1.94277665e-01,-5.94635832e-02,8.42299140e-02
2.12000000e+00,-1.73262463e-01,2.28382722e-02,0.00000000e+00,0.00000000e+00,-1.96100735e-01,-6.05988941e-02,8.34371663e-02,2.21356768e+00,2.40966842e+00,2.42177186e+00,-3.49417092e-02,-1.96100735e-01,-6.05988941e-02,8.34371663e-02,4.02772732e+00,4.22382806e+00,4.24621520e+00,-4.52254133e-02,-1.96100735e-01,-6.05988941e-02,8.34371663e-02
2.13000000e+00,-1.77026825e-01,2.09051729e-02,0.00000000e+00,0.00000000e+00,-1.97931998e-01,-6.17503848e-02,8.26555578e-02,2.21431624e+00,2.41224824e+00,2.42617149e+00,-3.48284230e-02,-1.97931998e-01,-6.17503848e-02,8.26555578e-02,4.03374665e+00,4.23167865e+00,4.25577861e+00,-4.50051339e-02,-1.97931998e-01,-6.17503848e-02,8.26555578e-02
2.14000000e+00,-1.80804777e-01,1.89666723e-02,0.00000000e+00,0.00000000e+00,-1.99771449e-01,-6.29182085e-02,8.18848808e-02,2.21505963e+00,2.41483108e+00,2.43057896e+00,-3.47145515e-02,-1.99771449e-01,-6.29182085e-02,8.18848808e-02,4.03976671e+00,4.23953816e+00,4.26535746e+00,-4.47859734e-02,-1.99771449e-01,-6.29182085e-02,8.18848808e-02
2.15000000e+00,-1.84596668e-01,1.70224136e-02,0.00000000e+00,0.00000000e+00,-2.01619081e-01,-6.41025187e-02,8.11249324e-02,2.21579743e+00,2.41741651e+00,2.43499422e+00,-3.46001203e-02,-2.01619081e-01,-6.41025187e-02,8.11249324e-02,4.04578708e+00,4.24740616e+00,4.27495169e+00,-4.45679376e-02,-2.01619081e-01,-6.41025187e-02,8.11249324e-02
2.16000000e+00,-1.88402845e-01,1.50720443e-02,0.00000000e+00,0.00000000e+00,-2.03474889e-01,-6.53034701e-02,8.03755144e-02,2.21652923e+00,2.42000412e+00,2.43941723e+00,-3.44851551e-02,-2.03474889e-01,-6.53034701e-02,8.03755144e-02,4.05180733e+00,4.25528222e+00,4.28456121e+00,-4.43510320e-02,-2.03474889e-01,-6.53034701e-02,8.03755144e-02
2.17000000e+00,-1.92223651e-01,1.31152155e-02,0.00000000e+00,0.00000000e+00,-2.05338866e-01,-6.65212176e-02,7.96364331e-02,2.21725462e+00,2.42259349e+00,2.44384796e+00,-3.43696815e-02,-2.05338866e-01,-6.65212176e-02,7.96364331e-02,4.05782704e+00,4.26316590e+00,4.29418595e+00,-4.41352621e-02,-2.05338866e-01,-6.65212176e-02,7.96364331e-02
2.18000000e+00,-1.96059425e-01,1.11515821e-02,0.00000000e+00,0.00000000e+00,-2.07211007e-01,-6.77559173e-02,7.89074994e-02,2.21797321e+00,2.42518421e+00,2.44828636e+00,-3.42537254e-02,-2.07211007e-01,-6.77559173e-02,7.89074994e-02,4.06384578e+00,4.27105679e+00,4.30382584e+00,-4.39206337e-02,-2.07211007e-01,-6.77559173e-02,7.89074994e-02
2.19000000e+00,-1.99910503e-01,9.18080255e-03,0.00000000e+00,0.00000000e+00,-2.09091305e-01,-6.90077256e-02,7.81885282e-02,2.21868458e+00,2.42777588e+00,2.45273239e+00,-3.41373122e-02,-2.09091305e-01,-6.90077256e-02,7.81885282e-02,4.06986316e+00,4.27895446e+00,4.31348081e+00,-4.37071521e-02,-2.09091305e-01,-6.90077256e-02,7.81885282e-02
2.20000000e+00,-2.03777217e-01,7.20253884e-03,0.00000000e+00,0.00000000e+00,-2.10979755e-01,-7.02768000e-02,7.74793388e-02,2.21938834e+00,2.43036809e+00,2.45718602e+00,-3.40204677e-02,-2.10979755e-01,-7.02768000e-02,7.74793388e-02,4.07587875e+00,4.28685850e+00,4.32315079e+00,-4.34948231e-02,-2.10979755e-01,-7.02768000e-02,7.74793388e-02
2.21000000e+00,-2.07659895e-01,5.21645628e-03,0.00000000e+00,0.00000000e+00,-2.12876351e-01,-7.15632984e-02,7.67797547e-02,2.22008410e+00,2.43296045e+00,2.46164721e+00,-3.39032175e-02,-2.12876351e-01,-7.15632984e-02,7.67797547e-02,4.08189216e+00,4.29476851e+00,4.33283570e+00,-4.32836522e-02,-2.12876351e-01,-7.15632984e-02,7.67797547e-02
2.22000000e+00,-2.11558862e-01,3.22222344e-03,0.00000000e+00,0.00000000e+00,-2.14781086e-01,-7.28673797e-02,7.60896031e-02,2.22077147e+00,2.43555255e+00,2.46611592e+00,-3.37855874e-02,-2.14781086e-01,-7.28673797e-02,7.60896031e-02,4.08790298e+00,4.30268406e+00,4.34253549e+00,-4.30736450e-02,-2.14781086e-01,-7.28673797e-02,7.60896031e-02
2.23000000e+00,-2.15474442e-01,1.21951201e-03,0.00000000e+00,0.00000000e+00,-2.16693954e-01,-7.41892032e-02,7.54087152e-02,2.22145006e+00,2.43814401e+00,2.47059211e+00,-3.36676029e-02,-2.16693954e-01,-7.41892032e-02,7.54087152e-02,4.09391082e+00,4.31060477e+00,4.35225006e+00,-4.28648071e-02,-2.16693954e-01,-7.41892032e-02,7.54087152e-02
2.24000000e+00,-2.19406953e-01,-7.92003260e-04,0.00000000e+00,0.00000000e+00,-2.18614949e-01,-7.55289293e-02,7.47369260e-02,2.22211950e+00,2.44073445e+00,2.47507574e+00,-3.35492897e-02,-2.18614949e-01,-7.55289293e-02,7.47369260e-02,4.09991528e+00,4.31853022e+00,4.36197937e+00,-4.26571440e-02,-2.18614949e-01,-7.55289293e-02,7.47369260e-02
2.25000000e+00,-2.23356711e-01,-2.81264468e-03,0.00000000e+00,0.00000000e+00,-2.20544066e-01,-7.68867187e-02,7.40740741e-02,2.22277940e+00,2.44332347e+00,2.47956679e+00,-3.34306736e-02,-2.20544066e-01,-7.68867187e-02,7.40740741e-02,4.10591597e+00,4.32646003e+00,4.37172334e+00,-4.24506614e-02,-2.20544066e-01,-7.68867187e-02,7.40740741e-02
2.26000000e+00,-2.27324029e-01,-4.84273171e-03,0.00000000e+00,0.00000000e+00,-2.22481297e-01,-7.82627333e-02,7.34200016e-02,2.22342940e+00,2.44591069e+00,2.48406521e+00,-3.33117801e-02,-2.22481297e-01,-7.82627333e-02,7.34200016e-02,4.11191250e+00,4.33439380e+00,4.38148190e+00,-4.22453649e-02,-2.22481297e-01,-7.82627333e-02,7.34200016e-02
2.27000000e+00,-2.31309219e-01,-6.88258110e-03,0.00000000e+00,0.00000000e+00,-2.24426637e-01,-7.96571352e-02,7.27745541e-02,2.22406911e+00,2.44849575e+00,2.48857096e+00,-3.31926350e-02,-2.24426637e-01,-7.96571352e-02,7.27745541e-02,4.11790450e+00,4.34233114e+00,4.39125498e+00,-4.20412600e-02,-2.24426637e-01,-7.96571352e-02,7.27745541e-02
2.28000000e+00,-2.35312587e-01,-8.93250689e-03,0.00000000e+00,0.00000000e+00,-2.26380080e-01,-8.10700877e-02,7.21375808e-02,2.22469817e+00,2.45107825e+00,2.49308402e+00,-3.30732639e-02,-2.26380080e-01,-8.10700877e-02,7.21375808e-02,4.12389158e+00,4.35027166e+00,4.40104252e+00,-4.18383523e-02,-2.26380080e-01,-8.10700877e-02,7.21375808e-02
2.29000000e+00,-2.39334439e-01,-1.09928206e-02,0.00000000e+00,0.00000000e+00,-2.28341619e-01,-8.25017544e-02,7.15089338e-02,2.22531622e+00,2.45365784e+00,2.49760435e+00,-3.29536924e-02,-2.28341619e-01,-8.25017544e-02,7.15089338e-02,4.12987336e+00,4.35821498e+00,4.41084445e+00,-4.16366474e-02,-2.28341619e-01,-8.25017544e-02,7.15089338e-02
2.30000000e+00,-2.43375079e-01,-1.30638312e-02,0.00000000e+00,0.00000000e+00,-2.30311248e-01,-8.39523000e-02,7.08884688e-02,2.22592289e+00,2.45623414e+00,2.50213191e+00,-3.28339463e-02,-2.30311248e-01,-8.39523000e-02,7.08884688e-02,4.13584948e+00,4.36616072e+00,4.42066071e+00,-4.14361509e-02,-2.30311248e-01,-8.39523000e-02,7.08884688e-02
2.31000000e+00,-2.47434806e-01,-1.51458453e-02,0.00000000e+00,0.00000000e+00,-2.32288960e-01,-8.54218896e-02,7.02760443e-02,2.22651782e+00,2.45880678e+00,2.50666668e+00,-3.27140512e-02,-2.32288960e-01,-8.54218896e-02,7.02760443e-02,4.14181954e+00,4.37410850e+00,4.43049122e+00,-4.12368684e-02,-2.32288960e-01,-8.54218896e-02,7.02760443e-02
2.32000000e+00,-2.51513918e-01,-1.72391673e-02,0.00000000e+00,0.00000000e+00,-2.34274750e-01,-8.69106893e-02,6.96715220e-02,2.22710065e+00,2.46137540e+00,2.51120860e+00,-3.25940328e-02,-2.34274750e-01,-8.69106893e-02,6.96715220e-02,4.14778320e+00,4.38205795e+00,4.44033592e+00,-4.10388054e-02,-2.34274750e-01,-8.69106893e-02,6.96715220e-02
2.33000000e+00,-2.55612711e-01,-1.93440991e-02,0.00000000e+00,0.00000000e+00,-2.36268612e-01,-8.84188656e-02,6.90747665e-02,2.22767104e+00,2.46393965e+00,2.51575767e+00,-3.24739167e-02,-2.36268612e-01,-8.84188656e-02,6.90747665e-02,4.15374007e+00,4.39000869e+00,4.45019475e+00,-4.08419676e-02,-2.36268612e-01,-8.84188656e-02,6.90747665e-02
2.34000000e+00,-2.59731478e-01,-2.14609407e-02,0.00000000e+00,0.00000000e+00,-2.38270537e-01,-8.99465861e-02,6.84856454e-02,2.22822862e+00,2.46649916e+00,2.52031383e+00,-3.23537286e-02,-2.38270537e-01,-8.99465861e-02,6.84856454e-02,4.15968981e+00,4.39796034e+00,4.46006765e+00,-4.06463605e-02,-2.38270537e-01,-8.99465861e-02,6.84856454e-02
2.35000000e+00,-2.63870511e-01,-2.35899898e-02,0.00000000e+00,0.00000000e+00,-2.40280522e-01,-9.14940188e-02,6.79040290e-02,2.22877305e+00,2.46905357e+00,2.52487706e+00,-3.22334942e-02,-2.40280522e-01,-9.14940188e-02,6.79040290e-02,4.16563204e+00,4.40591256e+00,4.46995454e+00,-4.04519897e-02,-2.40280522e-01,-9.14940188e-02,6.79040290e-02
2.36000000e+00,-2.68030100e-01,-2.57315422e-02,0.00000000e+00,0.00000000e+00,-2.42298558e-01,-9.30613325e-02,6.73297903e-02,2.22930398e+00,2.47160254e+00,2.52944732e+00,-3.21132391e-02,-2.42298558e-01,-9.30613325e-02,6.73297903e-02,4.17156640e+00,4.41386496e+00,4.47985536e+00,-4.02588608e-02,-2.42298558e-01,-9.30613325e-02,6.73297903e-02
2.37000000e+00,-2.72210531e-01,-2.78858917e-02,0.00000000e+00,0.00000000e+00,-2.44324639e-01,-9.46486968e-02,6.67628051e-02,2.22982107e+00,2.47414571e+00,2.53402459e+00,-3.19929890e-02,-2.44324639e-01,-9.46486968e-02,6.67628051e-02,4.17749254e+00,4.42181718e+00,4.48977006e+00,-4.00669794e-02,-2.44324639e-01,-9.46486968e-02,6.67628051e-02
2.38000000e+00,-2.76412090e-01,-3.00533303e-02,0.00000000e+00,0.00000000e+00,-2.46358760e-01,-9.62562821e-02,6.62029518e-02,2.23032397e+00,2.47668273e+00,2.53860883e+00,-3.18727696e-02,-2.46358760e-01,-9.62562821e-02,6.62029518e-02,4.18341011e+00,4.42976887e+00,4.49969856e+00,-3.98763511e-02,-2.46358760e-01,-9.62562821e-02,6.62029518e-02
2.39000000e+00,-2.80635062e-01,-3.22341481e-02,0.00000000e+00,0.00000000e+00,-2.48400913e-01,-9.78842592e-02,6.56501112e-02,2.23081235e+00,2.47921326e+00,2.54320001e+00,-3.17526065e-02,-2.48400913e-01,-9.78842592e-02,6.56501112e-02,4.18931876e+00,4.43771967e+00,4.50964080e+00,-3.96869815e-02,-2.48400913e-01,-9.78842592e-02,6.56501112e-02
2.40000000e+00,-2.84879726e-01,-3.44286333e-02,0.00000000e+00,0.00000000e+00,-2.50451093e-01,-9.95328000e-02,6.51041667e-02,2.23128585e+00,2.48173695e+00,2.54779811e+00,-3.16325254e-02,-2.50451093e-01,-9.95328000e-02,6.51041667e-02,4.19521812e+00,4.44566921e+00,4.51959672e+00,-3.94988761e-02,-2.50451093e-01,-9.95328000e-02,6.51041667e-02
2.41000000e+00,-2.89146365e-01,-3.66370728e-02,0.00000000e+00,0.00000000e+00,-2.52509292e-01,-1.01202077e-01,6.45650040e-02,2.23174416e+00,2.48425346e+00,2.55240308e+00,-3.15125520e-02,-2.52509292e-01,-1.01202077e-01,6.45650040e-02,4.20110786e+00,4.45361715e+00,4.52956626e+00,-3.93120405e-02,-2.52509292e-01,-1.01202077e-01,6.45650040e-02
2.42000000e+00,-2.93435256e-01,-3.88597514e-02,0.00000000e+00,0.00000000e+00,-2.54575504e-01,-1.02892263e-01,6.40325114e-02,2.23218694e+00,2.48676244e+00,2.55701490e+00,-3.13927120e-02,-2.54575504e-01,-1.02892263e-01,6.40325114e-02,4.20698763e+00,4.46156313e+00,4.53954936e+00,-3.91264803e-02,-2.54575504e-01,-1.02892263e-01,6.40325114e-02
2.43000000e+00,-2.97746676e-01,-4.10969527e-02,0.00000000e+00,0.00000000e+00,-2.56649723e-01,-1.04603532e-01,6.35065793e-02,2.23261384e+00,2.48926356e+00,2.56163355e+00,-3.12730309e-02,-2.56649723e-01,-1.04603532e-01,6.35065793e-02,4.21285707e+00,4.46950680e+00,4.54954595e+00,-3.89422012e-02,-2.56649723e-01,-1.04603532e-01,6.35065793e-02
2.44000000e+00,-3.02080900e-01,-4.33489586e-02,0.00000000e+00,0.00000000e+00,-2.58731942e-01,-1.06336059e-01,6.29871002e-02,2.23302455e+00,2.49175649e+00,2.56625898e+00,-3.11535346e-02,-2.58731942e-01,-1.06336059e-01,6.29871002e-02,4.21871586e+00,4.47744781e+00,4.55955597e+00,-3.87592086e-02,-2.58731942e-01,-1.06336059e-01,6.29871002e-02
2.45000000e+00,-3.06438203e-01,-4.56160496e-02,0.00000000e+00,0.00000000e+00,-2.60822154e-01,-1.08090019e-01,6.24739692e-02,2.23341873e+00,2.49424088e+00,2.57089118e+00,-3.10342485e-02,-2.60822154e-01,-1.08090019e-01,6.24739692e-02,4.22456365e+00,4.48538581e+00,4.56957936e+00,-3.85775082e-02,-2.60822154e-01,-1.08090019e-01,6.24739692e-02
2.46000000e+00,-3.10818857e-01,-4.78985046e-02,0.00000000e+00,0.00000000e+00,-2.62920352e-01,-1.09865588e-01,6.19670831e-02,2.23379605e+00,2.49671641e+00,2.57553011e+00,-3.09151985e-02,-2.62920352e-01,-1.09865588e-01,6.19670831e-02,4.23040010e+00,4.49332046e+00,4.57961607e+00,-3.83971056e-02,-2.62920352e-01,-1.09865588e-01,6.19670831e-02
2.47000000e+00,-3.15223132e-01,-5.01966014e-02,0.00000000e+00,0.00000000e+00,-2.65026531e-01,-1.11662942e-01,6.14663410e-02,2.23415620e+00,2.49918273e+00,2.58017574e+00,-3.07964101e-02,-2.65026531e-01,-1.11662942e-01,6.14663410e-02,4.23622487e+00,4.50125141e+00,4.58966601e+00,-3.82180063e-02,-2.65026531e-01,-1.11662942e-01,6.14663410e-02
2.48000000e+00,-3.19651299e-01,-5.25106164e-02,0.00000000e+00,0.00000000e+00,-2.67140683e-01,-1.13482260e-01,6.09716441e-02,2.23449884e+00,2.50163953e+00,2.58482805e+00,-3.06779090e-02,-2.67140683e-01,-1.13482260e-01,6.09716441e-02,4.24203763e+00,4.50917832e+00,4.59972915e+00,-3.80402159e-02,-2.67140683e-01,-1.13482260e-01,6.09716441e-02
2.49000000e+00,-3.24103626e-01,-5.48408246e-02,0.00000000e+00,0.00000000e+00,-2.69262802e-01,-1.15323720e-01,6.04828954e-02,2.23482366e+00,2.50408647e+00,2.58948701e+00,-3.05597210e-02,-2.69262802e-01,-1.15323720e-01,6.04828954e-02,4.24783804e+00,4.51710085e+00,4.60980541e+00,-3.78637401e-02,-2.69262802e-01,-1.15323720e-01,6.04828954e-02
2.50000000e+00,-3.28580381e-01,-5.71875000e-02,0.00000000e+00,0.00000000e+00,-2.71392881e-01,-1.17187500e-01,6.00000000e-02,2.23513034e+00,2.50652322e+00,2.59415259e+00,-3.04418717e-02,-2.71392881e-01,-1.17187500e-01,6.00000000e-02,4.25362577e+00,4.52501865e+00,4.61989474e+00,-3.76885844e-02,-2.71392881e-01,-1.17187500e-01,6.00000000e-02
2.51000000e+00,-3.33081828e-01,-5.95509153e-02,0.00000000e+00,0.00000000e+00,-2.73530913e-01,-1.19073780e-01,5.95228647e-02,2.23541854e+00,2.50894946e+00,2.59882476e+00,-3.03243866e-02,-2.73530913e-01,-1.19073780e-01,5.95228647e-02,4.25940049e+00,4.53293141e+00,4.62999707e+00,-3.75147510e-02,-2.73530913e-01,-1.19073780e-01,5.95228647e-02
2.52000000e+00,-3.37608233e-01,-6.19313421e-02,0.00000000e+00,0.00000000e+00,-2.75676891e-01,-1.20982740e-01,5.90513983e-02,2.23568797e+00,2.51136486e+00,2.60350350e+00,-3.02072916e-02,-2.75676891e-01,-1.20982740e-01,5.90513983e-02,4.26516189e+00,4.54083878e+00,4.64011235e+00,-3.73422291e-02,-2.75676891e-01,-1.20982740e-01,5.90513983e-02
2.53000000e+00,-3.42159860e-01,-6.43290510e-02,0.00000000e+00,0.00000000e+00,-2.77830809e-01,-1.22914562e-01,5.85855114e-02,2.23593830e+00,2.51376911e+00,2.60818877e+00,-3.00906081e-02,-2.77830809e-01,-1.22914562e-01,5.85855114e-02,4.27090966e+00,4.54874047e+00,4.65024052e+00,-3.71710045e-02,-2.77830809e-01,-1.22914562e-01,5.85855114e-02
2.54000000e+00,-3.46736972e-01,-6.67443114e-02,0.00000000e+00,0.00000000e+00,-2.79992661e-01,-1.24869428e-01,5.81251163e-02,2.23616924e+00,2.51616190e+00,2.61288056e+00,-2.99743416e-02,-2.79992661e-01,-1.24869428e-01,5.81251163e-02,4.27664348e+00,4.55663614e+00,4.66038152e+00,-3.70010628e-02,-2.79992661e-01,-1.24869428e-01,5.81251163e-02
2.55000000e+00,-3.51339830e-01,-6.91773919e-02,0.00000000e+00,0.00000000e+00,-2.82162438e-01,-1.26847519e-01,5.76701269e-02,2.23638051e+00,2.51854294e+00,2.61757883e+00,-2.98584939e-02,-2.82162438e-01,-1.26847519e-01,5.76701269e-02,4.28236306e+00,4.56452550e+00,4.67053528e+00,-3.68323899e-02,-2.82162438e-01,-1.26847519e-01,5.76701269e-02
2.56000000e+00,-3.55968694e-01,-7.16285599e-02,0.00000000e+00,0.00000000e+00,-2.84340134e-01,-1.28849019e-01,5.72204590e-02,2.23657180e+00,2.52091193e+00,2.62228356e+00,-2.97430668e-02,-2.84340134e-01,-1.28849019e-01,5.72204590e-02,4.28806809e+00,4.57240822e+00,4.68070175e+00,-3.66649715e-02,-2.84340134e-01,-1.28849019e-01,5.72204590e-02
2.57000000e+00,-3.60623825e-01,-7.40980821e-02,0.00000000e+00,0.00000000e+00,-2.86525743e-01,-1.30874112e-01,5.67760299e-02,2.23674284e+00,2.52326858e+00,2.62699472e+00,-2.96280620e-02,-2.86525743e-01,-1.30874112e-01,5.67760299e-02,4.29375826e+00,4.58028400e+00,4.69088088e+00,-3.64987935e-02,-2.86525743e-01,-1.30874112e-01,5.67760299e-02
2.58000000e+00,-3.65305481e-01,-7.65862243e-02,0.00000000e+00,0.00000000e+00,-2.88719257e-01,-1.32922983e-01,5.63367586e-02,2.23689333e+00,2.52561259e+00,2.63171230e+00,-2.95134814e-02,-2.88719257e-01,-1.32922983e-01,5.63367586e-02,4.29943327e+00,4.58815253e+00,4.70107259e+00,-3.63338415e-02,-2.88719257e-01,-1.32922983e-01,5.63367586e-02
2.59000000e+00,-3.70013921e-01,-7.90932513e-02,0.00000000e+00,0.00000000e+00,-2.90920670e-01,-1.34995817e-01,5.59025656e-02,2.23702300e+00,2.52794367e+00,2.63643625e+00,-2.93993265e-02,-2.90920670e-01,-1.34995817e-01,5.59025656e-02,4.30509282e+00,4.59601349e+00,4.71127684e+00,-3.61701013e-02,-2.90920670e-01,-1.34995817e-01,5.59025656e-02
2.60000000e+00,-3.74749401e-01,-8.16194272e-02,0.00000000e+00,0.00000000e+00,-2.93129974e-01,-1.37092800e-01,5.54733728e-02,2.23713156e+00,2.53026153e+00,2.64116656e+00,-2.92855993e-02,-2.93129974e-01,-1.37092800e-01,5.54733728e-02,4.31073661e+00,4.60386658e+00,4.72149357e+00,-3.60075588e-02,-2.93129974e-01,-1.37092800e-01,5.54733728e-02
2.61000000e+00,-3.79512178e-01,-8.41650154e-02,0.00000000e+00,0.00000000e+00,-2.95347163e-01,-1.39214119e-01,5.50491038e-02,2.23721872e+00,2.53256588e+00,2.64590320e+00,-2.91723015e-02,-2.95347163e-01,-1.39214119e-01,5.50491038e-02,4.31636433e+00,4.61171149e+00,4.73172271e+00,-3.58461996e-02,-2.95347163e-01,-1.39214119e-01,5.50491038e-02
2.62000000e+00,-3.84302508e-01,-8.67302785e-02,0.00000000e+00,0.00000000e+00,-2.97572229e-01,-1.41359962e-01,5.46296836e-02,2.23728420e+00,2.53485643e+00,2.65064615e+00,-2.90594347e-02,-2.97572229e-01,-1.41359962e-01,5.46296836e-02,4.32197569e+00,4.61954792e+00,4.74196421e+00,-3.56860096e-02,-2.97572229e-01,-1.41359962e-01,5.46296836e-02
2.63000000e+00,-3.89120645e-01,-8.93154783e-02,0.00000000e+00,0.00000000e+00,-2.99805167e-01,-1.43530517e-01,5.42150385e-02,2.23732773e+00,2.53713290e+00,2.65539537e+00,-2.89470009e-02,-2.99805167e-01,-1.43530517e-01,5.42150385e-02,4.32757039e+00,4.62737556e+00,4.75221801e+00,-3.55269745e-02,-2.99805167e-01,-1.43530517e-01,5.42150385e-02
2.64000000e+00,-3.93966844e-01,-9.19208761e-02,0.00000000e+00,0.00000000e+00,-3.02045968e-01,-1.45725972e-01,5.38050964e-02,2.23734902e+00,2.53939498e+00,2.66015086e+00,-2.88350017e-02,-3.02045968e-01,-1.45725972e-01,5.38050964e-02,4.33314814e+00,4.63519410e+00,4.76248406e+00,-3.53690801e-02,-3.02045968e-01,-1.45725972e-01,5.38050964e-02
2.65000000e+00,-3.98841358e-01,-9.45467323e-02,0.00000000e+00,0.00000000e+00,-3.04294625e-01,-1.47946519e-01,5.33997864e-02,2.23734778e+00,2.54164241e+00,2.66491258e+00,-2.87234389e-02,-3.04294625e-01,-1.47946519e-01,5.33997864e-02,4.33870863e+00,4.64300325e+00,4.77276230e+00,-3.52123121e-02,-3.04294625e-01,-1.47946519e-01,5.33997864e-02
2.66000000e+00,-4.03744439e-01,-9.71933071e-02,0.00000000e+00,0.00000000e+00,-3.06551132e-01,-1.50192346e-01,5.29990390e-02,2.23732375e+00,2.54387488e+00,2.66968051e+00,-2.86123143e-02,-3.06551132e-01,-1.50192346e-01,5.29990390e-02,4.34425157e+00,4.65080270e+00,4.78305266e+00,-3.50566564e-02,-3.06551132e-01,-1.50192346e-01,5.29990390e-02
2.67000000e+00,-4.08676342e-01,-9.98608598e-02,0.00000000e+00,0.00000000e+00,-3.08815482e-01,-1.52463646e-01,5.26027858e-02,2.23727665e+00,2.54609213e+00,2.67445462e+00,-2.85016296e-02,-3.08815482e-01,-1.52463646e-01,5.26027858e-02,4.34977666e+00,4.65859214e+00,4.79335510e+00,-3.49020987e-02,-3.08815482e-01,-1.52463646e-01,5.26027858e-02
2.68000000e+00,-4.13637316e-01,-1.02549649e-01,0.00000000e+00,0.00000000e+00,-3.11087667e-01,-1.54760609e-01,5.22109601e-02,2.23720619e+00,2.54829385e+00,2.67923489e+00,-2.83913865e-02,-3.11087667e-01,-1.54760609e-01,5.22109601e-02,4.35528362e+00,4.66637128e+00,4.80366956e+00,-3.47486247e-02,-3.11087667e-01,-1.54760609e-01,5.22109601e-02
2.69000000e+00,-4.18627613e-01,-1.05259934e-01,0.00000000e+00,0.00000000e+00,-3.13367680e-01,-1.57083430e-01,5.18234961e-02,2.23711210e+00,2.55047978e+00,2.68402130e+00,-2.82815870e-02,-3.13367680e-01,-1.57083430e-01,5.18234961e-02,4.36077214e+00,4.67413982e+00,4.81399597e+00,-3.45962202e-02,-3.13367680e-01,-1.57083430e-01,5.18234961e-02
2.70000000e+00,-4.23647485e-01,-1.07991971e-01,0.00000000e+00,0.00000000e+00,-3.15655514e-01,-1.59432300e-01,5.14403292e-02,2.23699411e+00,2.55264962e+00,2.68881382e+00,-2.81722326e-02,-3.15655514e-01,-1.59432300e-01,5.14403292e-02,4.36624194e+00,4.68189745e+00,4.82433429e+00,-3.44448711e-02,-3.15655514e-01,-1.59432300e-01,5.14403292e-02
2.71000000e+00,-4.28697180e-01,-1.10746018e-01,0.00000000e+00,0.00000000e+00,-3.17951162e-01,-1.61807414e-01,5.10613962e-02,2.23685193e+00,2.55480309e+00,2.69361244e+00,-2.80633252e-02,-3.17951162e-01,-1.61807414e-01,5.10613962e-02,4.37169272e+00,4.68964388e+00,4.83468446e+00,-3.42945630e-02,-3.17951162e-01,-1.61807414e-01,5.10613962e-02
2.72000000e+00,-4.33776949e-01,-1.13522333e-01,0.00000000e+00,0.00000000e+00,-3.20254617e-01,-1.64208968e-01,5.06866349e-02,2.23668530e+00,2.55693992e+00,2.69841712e+00,-2.79548665e-02,-3.20254617e-01,-1.64208968e-01,5.06866349e-02,4.37712419e+00,4.69737881e+00,4.84504642e+00,-3.41452817e-02,-3.20254617e-01,-1.64208968e-01,5.06866349e-02
2.73000000e+00,-4.38887042e-01,-1.16321171e-01,0.00000000e+00,0.00000000e+00,-3.22565871e-01,-1.66637155e-01,5.03159844e-02,2.23649394e+00,2.55905982e+00,2.70322784e+00,-2.78468582e-02,-3.22565871e-01,-1.66637155e-01,5.03159844e-02,4.38253606e+00,4.70510193e+00,4.85542011e+00,-3.39970131e-02,-3.22565871e-01,-1.66637155e-01,5.03159844e-02
2.74000000e+00,-4.44027706e-01,-1.19142789e-01,0.00000000e+00,0.00000000e+00,-3.24884917e-01,-1.69092173e-01,4.99493846e-02,2.23627758e+00,2.56116250e+00,2.70804459e+00,-2.77393023e-02,-3.24884917e-01,-1.69092173e-01,4.99493846e-02,4.38792804e+00,4.71281296e+00,4.86580549e+00,-3.38497428e-02,-3.24884917e-01,-1.69092173e-01,4.99493846e-02
2.75000000e+00,-4.49199191e-01,-1.21987442e-01,0.00000000e+00,0.00000000e+00,-3.27211749e-01,-1.71574219e-01,4.95867769e-02,2.23603595e+00,2.56324770e+00,2.71286734e+00,-2.76322003e-02,-3.27211749e-01,-1.71574219e-01,4.95867769e-02,4.39329984e+00,4.72051159e+00,4.87620249e+00,-3.37034567e-02,-3.27211749e-01,-1.71574219e-01,4.95867769e-02
2.76000000e+00,-4.54401744e-01,-1.24855386e-01,0.00000000e+00,0.00000000e+00,-3.29546358e-01,-1.74083489e-01,4.92281033e-02,2.23576876e+00,2.56531512e+00,2.71769606e+00,-2.75255541e-02,-3.29546358e-01,-1.74083489e-01,4.92281033e-02,4.39865118e+00,4.72819753e+00,4.88661106e+00,-3.35581405e-02,-3.29546358e-01,-1.74083489e-01,4.92281033e-02
2.77000000e+00,-4.59635613e-01,-1.27746876e-01,0.00000000e+00,0.00000000e+00,-3.31888737e-01,-1.76620183e-01,4.88733074e-02,2.23547576e+00,2.56736450e+00,2.72253074e+00,-2.74193654e-02,-3.31888737e-01,-1.76620183e-01,4.88733074e-02,4.40398175e+00,4.73587049e+00,4.89703114e+00,-3.34137799e-02,-3.31888737e-01,-1.76620183e-01,4.88733074e-02
2.78000000e+00,-4.64901047e-01,-1.30662166e-01,0.00000000e+00,0.00000000e+00,-3.34238880e-01,-1.79184500e-01,4.85223332e-02,2.23515666e+00,2.56939554e+00,2.72737135e+00,-2.73136360e-02,-3.34238880e-01,-1.79184500e-01,4.85223332e-02,4.40929128e+00,4.74353016e+00,4.90746269e+00,-3.32703608e-02,-3.34238880e-01,-1.79184500e-01,4.85223332e-02
2.79000000e+00,-4.70198291e-01,-1.33601512e-01,0.00000000e+00,0.00000000e+00,-3.36596779e-01,-1.81776638e-01,4.81751262e-02,2.23481120e+00,2.57140798e+00,2.73221786e+00,-2.72083676e-02,-3.36596779e-01,-1.81776638e-01,4.81751262e-02,4.41457948e+00,4.75117625e+00,4.91790564e+00,-3.31278690e-02,-3.36596779e-01,-1.81776638e-01,4.81751262e-02
2.80000000e+00,-4.75527593e-01,-1.36565167e-01,0.00000000e+00,0.00000000e+00,-3.38962426e-01,-1.84396800e-01,4.78316327e-02,2.23443911e+00,2.57340154e+00,2.73707027e+00,-2.71035620e-02,-3.38962426e-01,-1.84396800e-01,4.78316327e-02,4.41984605e+00,4.75880848e+00,4.92835993e+00,-3.29862901e-02,-3.38962426e-01,-1.84396800e-01,4.78316327e-02
2.81000000e+00,-4.80889199e-01,-1.39553386e-01,0.00000000e+00,0.00000000e+00,-3.41335814e-01,-1.87045186e-01,4.74917997e-02,2.23404012e+00,2.57537593e+00,2.74192854e+00,-2.69992209e-02,-3.41335814e-01,-1.87045186e-01,4.74917997e-02,4.42509072e+00,4.76642653e+00,4.93882553e+00,-3.28456100e-02,-3.41335814e-01,-1.87045186e-01,4.74917997e-02
2.82000000e+00,-4.86283357e-01,-1.42566422e-01,0.00000000e+00,0.00000000e+00,-3.43716935e-01,-1.89721997e-01,4.71555757e-02,2.23361395e+00,2.57733089e+00,2.74679266e+00,-2.68953462e-02,-3.43716935e-01,-1.89721997e-01,4.71555757e-02,4.43031319e+00,4.77403013e+00,4.94930236e+00,-3.27058144e-02,-3.43716935e-01,-1.89721997e-01,4.71555757e-02
2.83000000e+00,-4.91710311e-01,-1.45604528e-01,0.00000000e+00,0.00000000e+00,-3.46105783e-01,-1.92427438e-01,4.68229095e-02,2.23316034e+00,2.57926613e+00,2.75166259e+00,-2.67919396e-02,-3.46105783e-01,-1.92427438e-01,4.68229095e-02,4.43551318e+00,4.78161897e+00,4.95979038e+00,-3.25668891e-02,-3.46105783e-01,-1.92427438e-01,4.68229095e-02
2.84000000e+00,-4.97170308e-01,-1.48667959e-01,0.00000000e+00,0.00000000e+00,-3.48502350e-01,-1.95161710e-01,4.64937512e-02,2.23267902e+00,2.58118137e+00,2.75653833e+00,-2.66890028e-02,-3.48502350e-01,-1.95161710e-01,4.64937512e-02,4.44069041e+00,4.78919276e+00,4.97028954e+00,-3.24288198e-02,-3.48502350e-01,-1.95161710e-01,4.64937512e-02
2.85000000e+00,-5.02663595e-01,-1.51756967e-01,0.00000000e+00,0.00000000e+00,-3.50906628e-01,-1.97925019e-01,4.61680517e-02,2.23216972e+00,2.58307635e+00,2.76141985e+00,-2.65865375e-02,-3.50906628e-01,-1.97925019e-01,4.61680517e-02,4.44584459e+00,4.79675121e+00,4.98079977e+00,-3.22915924e-02,-3.50906628e-01,-1.97925019e-01,4.61680517e-02
2.86000000e+00,-5.08190415e-01,-1.54871806e-01,0.00000000e+00,0.00000000e+00,-3.53318609e-01,-2.00717568e-01,4.58457626e-02,2.23163217e+00,2.58495078e+00,2.76630713e+00,-2.64845457e-02,-3.53318609e-01,-2.00717568e-01,4.58457626e-02,4.45097543e+00,4.80429403e+00,4.99132103e+00,-3.21551926e-02,-3.53318609e-01,-2.00717568e-01,4.58457626e-02
2.87000000e+00,-5.13751016e-01,-1.58012728e-01,0.00000000e+00,0.00000000e+00,-3.55738287e-01,-2.03539565e-01,4.55268366e-02,2.23106610e+00,2.58680439e+00,2.77120014e+00,-2.63830289e-02,-3.55738287e-01,-2.03539565e-01,4.55268366e-02,4.45608264e+00,4.81182093e+00,5.00185327e+00,-3.20196062e-02,-3.55738287e-01,-2.03539565e-01,4.55268366e-02
2.88000000e+00,-5.19345642e-01,-1.61179987e-01,0.00000000e+00,0.00000000e+00,-3.58165654e-01,-2.06391214e-01,4.52112269e-02,2.23047124e+00,2.58863690e+00,2.77609888e+00,-2.62819890e-02,-3.58165654e-01,-2.06391214e-01,4.52112269e-02,4.46116596e+00,4.81933161e+00,5.01239642e+00,-3.18848189e-02,-3.58165654e-01,-2.06391214e-01,4.52112269e-02
2.89000000e+00,-5.24974538e-01,-1.64373836e-01,0.00000000e+00,0.00000000e+00,-3.60600703e-01,-2.09272723e-01,4.48988877e-02,2.22984734e+00,2.59044804e+00,2.78100330e+00,-2.61814278e-02,-3.60600703e-01,-2.09272723e-01,4.48988877e-02,4.46622508e+00,4.82682579e+00,5.02295044e+00,-3.17508165e-02,-3.60600703e-01,-2.09272723e-01,4.48988877e-02
2.90000000e+00,-5.30637950e-01,-1.67594526e-01,0.00000000e+00,0.00000000e+00,-3.63043425e-01,-2.12184300e-01,4.45897741e-02,2.22919410e+00,2.59223753e+00,2.78591340e+00,-2.60813469e-02,-3.63043425e-01,-2.12184300e-01,4.45897741e-02,4.47125973e+00,4.83430316e+00,5.03351527e+00,-3.16175848e-02,-3.63043425e-01,-2.12184300e-01,4.45897741e-02
2.91000000e+00,-5.36336124e-01,-1.70842311e-01,0.00000000e+00,0.00000000e+00,-3.65493813e-01,-2.15126153e-01,4.42838417e-02,2.22851128e+00,2.59400510e+00,2.79082916e+00,-2.59817482e-02,-3.65493813e-01,-2.15126153e-01,4.42838417e-02,4.47626963e+00,4.84176344e+00,5.04409086e+00,-3.14851096e-02,-3.65493813e-01,-2.15126153e-01,4.42838417e-02
2.92000000e+00,-5.42069303e-01,-1.74117444e-01,0.00000000e+00,0.00000000e+00,-3.67951859e-01,-2.18098491e-01,4.39810471e-02,2.22779861e+00,2.59575047e+00,2.79575054e+00,-2.58826334e-02,-3.67951859e-01,-2.18098491e-01,4.39810471e-02,4.48125448e+00,4.84920634e+00,5.05467716e+00,-3.13533765e-02,-3.67951859e-01,-2.18098491e-01,4.39810471e-02
2.93000000e+00,-5.47837733e-01,-1.77420177e-01,0.00000000e+00,0.00000000e+00,-3.70417557e-01,-2.21101524e-01,4.36813475e-02,2.22705581e+00,2.59747336e+00,2.80067754e+00,-2.57840043e-02,-3.70417557e-01,-2.21101524e-01,4.36813475e-02,4.48621401e+00,4.85663157e+00,5.06527412e+00,-3.12223714e-02,-3.70417557e-01,-2.21101524e-01,4.36813475e-02
2.94000000e+00,-5.53641660e-01,-1.80750762e-01,0.00000000e+00,0.00000000e+00,-3.72890898e-01,-2.24135463e-01,4.33847008e-02,2.22628261e+00,2.59917351e+00,2.80561013e+00,-2.56858626e-02,-3.72890898e-01,-2.24135463e-01,4.33847008e-02,4.49114794e+00,4.86403884e+00,5.07588168e+00,-3.10920801e-02,-3.72890898e-01,-2.24135463e-01,4.33847008e-02
2.95000000e+00,-5.59481327e-01,-1.84109453e-01,0.00000000e+00,0.00000000e+00,-3.75371874e-01,-2.27200519e-01,4.30910658e-02,2.22547876e+00,2.60085064e+00,2.81054830e+00,-2.55882101e-02,-3.75371874e-01,-2.27200519e-01,4.30910658e-02,4.49605598e+00,4.87142785e+00,5.08649979e+00,-3.09624883e-02,-3.75371874e-01,-2.27200519e-01,4.30910658e-02
2.96000000e+00,-5.65356980e-01,-1.87496502e-01,0.00000000e+00,0.00000000e+00,-3.77860478e-01,-2.30296904e-01,4.28004018e-02,2.22464398e+00,2.60250446e+00,2.81549201e+00,-2.54910485e-02,-3.77860478e-01,-2.30296904e-01,4.28004018e-02,4.50093784e+00,4.87879832e+00,5.09712840e+00,-3.08335818e-02,-3.77860478e-01,-2.30296904e-01,4.28004018e-02
2.97000000e+00,-5.71268865e-01,-1.90912162e-01,0.00000000e+00,0.00000000e+00,-3.80356703e-01,-2.33424830e-01,4.25126688e-02,2.22377801e+00,2.60413472e+00,2.82044126e+00,-2.53943796e-02,-3.80356703e-01,-2.33424830e-01,4.25126688e-02,4.50579325e+00,4.88614996e+00,5.10776746e+00,-3.07053464e-02,-3.80356703e-01,-2.33424830e-01,4.25126688e-02
2.98000000e+00,-5.77217225e-01,-1.94356685e-01,0.00000000e+00,0.00000000e+00,-3.82860540e-01,-2.36584512e-01,4.22278276e-02,2.22288059e+00,2.60574113e+00,2.82539602e+00,-2.52982052e-02,-3.82860540e-01,-2.36584512e-01,4.22278276e-02,4.51062193e+00,4.89348247e+00,5.11841692e+00,-3.05777678e-02,-3.82860540e-01,-2.36584512e-01,4.22278276e-02
2.99000000e+00,-5.83202307e-01,-1.97830324e-01,0.00000000e+00,0.00000000e+00,-3.85371982e-01,-2.39776164e-01,4.19458395e-02,2.22195143e+00,2.60732341e+00,2.83035626e+00,-2.52025270e-02,-3.85371982e-01,-2.39776164e-01,4.19458395e-02,4.51542358e+00,4.90079557e+00,5.12907672e+00,-3.04508318e-02,-3.85371982e-01,-2.39776164e-01,4.19458395e-02
3.00000000e+00,-5.89224355e-01,-2.01333333e-01,0.00000000e+00,0.00000000e+00,-3.87891021e-01,-2.43000000e-01,4.16666667e-02,2.22099028e+00,2.60888130e+00,2.83532198e+00,-2.51073468e-02,-3.87891021e-01,-2.43000000e-01,4.16666667e-02,4.52019794e+00,4.90808896e+00,5.13974682e+00,-3.03245241e-02,-3.87891021e-01,-2.43000000e-01,4.16666667e-02
3.01000000e+00,-5.95283614e-01,-2.04865964e-01,0.00000000e+00,0.00000000e+00,-3.90417650e-01,-2.46256236e-01,4.13902716e-02,2.21999687e+00,2.61041452e+00,2.84029315e+00,-2.50126664e-02,-3.90417650e-01,-2.46256236e-01,4.13902716e-02,4.52494471e+00,4.91536236e+00,5.15042716e+00,-3.01988317e-02,-3.90417650e-01,-2.46256236e-01,4.13902716e-02
3.02000000e+00,-6.01380330e-01,-2.08428471e-01,0.00000000e+00,0.00000000e+00,-3.92951859e-01,-2.49545088e-01,4.11166177e-02,2.21897094e+00,2.61192280e+00,2.84526976e+00,-2.49184874e-02,-3.92951859e-01,-2.49545088e-01,4.11166177e-02,4.52966362e+00,4.92261548e+00,5.16111769e+00,-3.00737455e-02,-3.92951859e-01,-2.49545088e-01,4.11166177e-02
3.03000000e+00,-6.07514748e-01,-2.12021106e-01,0.00000000e+00,0.00000000e+00,-3.95493643e-01,-2.52866774e-01,4.08456687e-02,2.21791221e+00,2.61340585e+00,2.85025177e+00,-2.48248118e-02,-3.95493643e-01,-2.52866774e-01,4.08456687e-02,4.53435436e+00,4.92984800e+00,5.17181837e+00,-2.99492576e-02,-3.95493643e-01,-2.52866774e-01,4.08456687e-02
3.04000000e+00,-6.13687114e-01,-2.15644122e-01,0.00000000e+00,0.00000000e+00,-3.98042992e-01,-2.56221512e-01,4.05773892e-02,2.21682042e+00,2.61486341e+00,2.85523917e+00,-2.47316411e-02,-3.98042992e-01,-2.56221512e-01,4.05773892e-02,4.53901666e+00,4.93705965e+00,5.18252913e+00,-2.98253602e-02,-3.98042992e-01,-2.56221512e-01,4.05773892e-02
3.05000000e+00,-6.19897674e-01,-2.19297775e-01,0.00000000e+00,0.00000000e+00,-4.00599899e-01,-2.59609519e-01,4.03117442e-02,2.21569530e+00,2.61629520e+00,2.86023195e+00,-2.46389772e-02,-4.00599899e-01,-2.59609519e-01,4.03117442e-02,4.54365022e+00,4.94425012e+00,5.19324994e+00,-2.97020454e-02,-4.00599899e-01,-2.59609519e-01,4.03117442e-02
3.06000000e+00,-6.26146672e-01,-2.22982316e-01,0.00000000e+00,0.00000000e+00,-4.03164357e-01,-2.63031015e-01,4.00486992e-02,2.21453659e+00,2.61770095e+00,2.86523008e+00,-2.45468219e-02,-4.03164357e-01,-2.63031015e-01,4.00486992e-02,4.54825477e+00,4.95141912e+00,5.20398074e+00,-2.95793052e-02,-4.03164357e-01,-2.63031015e-01,4.00486992e-02
3.07000000e+00,-6.32434356e-01,-2.26697999e-01,0.00000000e+00,0.00000000e+00,-4.05736356e-01,-2.66486220e-01,3.97882206e-02,2.21334401e+00,2.61908037e+00,2.87023355e+00,-2.44551768e-02,-4.05736356e-01,-2.66486220e-01,3.97882206e-02,4.55283000e+00,4.95856636e+00,5.21472149e+00,-2.94571319e-02,-4.05736356e-01,-2.66486220e-01,3.97882206e-02
3.08000000e+00,-6.38760970e-01,-2.30445080e-01,0.00000000e+00,0.00000000e+00,-4.08315890e-01,-2.69975355e-01,3.95302749e-02,2.21211731e+00,2.62043320e+00,2.87524232e+00,-2.43640439e-02,-4.08315890e-01,-2.69975355e-01,3.95302749e-02,4.55737564e+00,4.96569153e+00,5.22547212e+00,-2.93355174e-02,-4.08315890e-01,-2.69975355e-01,3.95302749e-02
3.09000000e+00,-6.45126761e-01,-2.34223811e-01,0.00000000e+00,0.00000000e+00,-4.10902950e-01,-2.73498641e-01,3.92748295e-02,2.21085621e+00,2.62175916e+00,2.88025640e+00,-2.42734247e-02,-4.10902950e-01,-2.73498641e-01,3.92748295e-02,4.56189139e+00,4.97279434e+00,5.23623260e+00,-2.92144540e-02,-4.10902950e-01,-2.73498641e-01,3.92748295e-02
3.10000000e+00,-6.51531976e-01,-2.38034448e-01,0.00000000e+00,0.00000000e+00,-4.13497529e-01,-2.77056300e-01,3.90218522e-02,2.20956045e+00,2.62305798e+00,2.88527575e+00,-2.41833211e-02,-4.13497529e-01,-2.77056300e-01,3.90218522e-02,4.56637696e+00,4.97987449e+00,5.24700287e+00,-2.90939336e-02,-4.13497529e-01,-2.77056300e-01,3.90218522e-02
3.11000000e+00,-6.57976862e-01,-2.41877244e-01,0.00000000e+00,0.00000000e+00,-4.16099618e-01,-2.80648555e-01,3.87713113e-02,2.20822975e+00,2.62432937e+00,2.89030035e+00,-2.40937349e-02,-4.16099618e-01,-2.80648555e-01,3.87713113e-02,4.57083208e+00,4.98693170e+00,5.25778289e+00,-2.89739485e-02,-4.16099618e-01,-2.80648555e-01,3.87713113e-02
3.12000000e+00,-6.64461664e-01,-2.45752455e-01,0.00000000e+00,0.00000000e+00,-4.18709209e-01,-2.84275630e-01,3.85231755e-02,2.20686386e+00,2.62557307e+00,2.89533019e+00,-2.40046677e-02,-4.18709209e-01,-2.84275630e-01,3.85231755e-02,4.57525645e+00,4.99396566e+00,5.26857260e+00,-2.88544907e-02,-4.18709209e-01,-2.84275630e-01,3.85231755e-02
3.13000000e+00,-6.70986630e-01,-2.49660335e-01,0.00000000e+00,0.00000000e+00,-4.21326295e-01,-2.87937749e-01,3.82774143e-02,2.20546250e+00,2.62678880e+00,2.90036525e+00,-2.39161214e-02,-4.21326295e-01,-2.87937749e-01,3.82774143e-02,4.57964978e+00,5.00097607e+00,5.27937196e+00,-2.87355523e-02,-4.21326295e-01,-2.87937749e-01,3.82774143e-02
3.14000000e+00,-6.77552007e-01,-2.53601139e-01,0.00000000e+00,0.00000000e+00,-4.23950868e-01,-2.91635136e-01,3.80339973e-02,2.20402541e+00,2.62797627e+00,2.90540551e+00,-2.38280978e-02,-4.23950868e-01,-2.91635136e-01,3.80339973e-02,4.58401179e+00,5.00796266e+00,5.29018092e+00,-2.86171255e-02,-4.23950868e-01,-2.91635136e-01,3.80339973e-02
3.15000000e+00,-6.84158043e-01,-2.57575124e-01,0.00000000e+00,0.00000000e+00,-4.26582919e-01,-2.95368019e-01,3.77928949e-02,2.20255231e+00,2.62913523e+00,2.91045095e+00,-2.37405985e-02,-4.26582919e-01,-2.95368019e-01,3.77928949e-02,4.58834218e+00,5.01492510e+00,5.30099943e+00,-2.84992024e-02,-4.26582919e-01,-2.95368019e-01,3.77928949e-02
3.16000000e+00,-6.90804985e-01,-2.61582544e-01,0.00000000e+00,0.00000000e+00,-4.29222440e-01,-2.99136622e-01,3.75540779e-02,2.20104294e+00,2.63026538e+00,2.91550155e+00,-2.36536242e-02,-4.29222440e-01,-2.99136622e-01,3.75540779e-02,4.59264068e+00,5.02186312e+00,5.31182744e+00,-2.83817750e-02,-4.29222440e-01,-2.99136622e-01,3.75540779e-02
3.17000000e+00,-6.97493080e-01,-2.65623656e-01,0.00000000e+00,0.00000000e+00,-4.31869424e-01,-3.02941174e-01,3.73175173e-02,2.19949704e+00,2.63136646e+00,2.92055729e+00,-2.35671715e-02,-4.31869424e-01,-3.02941174e-01,3.73175173e-02,4.59690699e+00,5.02877642e+00,5.32266491e+00,-2.82648355e-02,-4.31869424e-01,-3.02941174e-01,3.73175173e-02
3.18000000e+00,-7.04222578e-01,-2.69698716e-01,0.00000000e+00,0.00000000e+00,-4.34523862e-01,-3.06781901e-01,3.70831850e-02,2.19791434e+00,2.63243821e+00,2.92561816e+00,-2.34812358e-02,-4.34523862e-01,-3.06781901e-01,3.70831850e-02,4.60114083e+00,5.03566469e+00,5.33351178e+00,-2.81483760e-02,-4.34523862e-01,-3.06781901e-01,3.70831850e-02
3.19000000e+00,-7.10993726e-01,-2.73807981e-01,0.00000000e+00,0.00000000e+00,-4.37185746e-01,-3.10659034e-01,3.68510530e-02,2.19629459e+00,2.63348034e+00,2.93068413e+00,-2.33958126e-02,-4.37185746e-01,-3.10659034e-01,3.68510530e-02,4.60534190e+00,5.04252764e+00,5.34436801e+00,-2.80323885e-02,-4.37185746e-01,-3.10659034e-01,3.68510530e-02
3.20000000e+00,-7.17806774e-01,-2.77951706e-01,0.00000000e+00,0.00000000e+00,-4.39855068e-01,-3.14572800e-01,3.66210937e-02,2.19463751e+00,2.63449258e+00,2.93575519e+00,-2.33108976e-02,-4.39855068e-01,-3.14572800e-01,3.66210937e-02,4.60950992e+00,5.04936499e+00,5.35523356e+00,-2.79168653e-02,-4.39855068e-01,-3.14572800e-01,3.66210937e-02
3.21000000e+00,-7.24661969e-01,-2.82130150e-01,0.00000000e+00,0.00000000e+00,-4.42531819e-01,-3.18523430e-01,3.63932803e-02,2.19294285e+00,2.63547467e+00,2.94083131e+00,-2.32264861e-02,-4.42531819e-01,-3.18523430e-01,3.63932803e-02,4.61364460e+00,5.05617642e+00,5.36610837e+00,-2.78017984e-02,-4.42531819e-01,-3.18523430e-01,3.63932803e-02
3.22000000e+00,-7.31559562e-01,-2.86343570e-01,0.00000000e+00,0.00000000e+00,-4.45215993e-01,-3.22511156e-01,3.61675861e-02,2.19121035e+00,2.63642634e+00,2.94591248e+00,-2.31425738e-02,-4.45215993e-01,-3.22511156e-01,3.61675861e-02,4.61774565e+00,5.06296165e+00,5.37699240e+00,-2.76871799e-02,-4.45215993e-01,-3.22511156e-01,3.61675861e-02
3.23000000e+00,-7.38499802e-01,-2.90592222e-01,0.00000000e+00,0.00000000e+00,-4.47907579e-01,-3.26536207e-01,3.59439849e-02,2.18943973e+00,2.63734731e+00,2.95099869e+00,-2.30591561e-02,-4.47907579e-01,-3.26536207e-01,3.59439849e-02,4.62181279e+00,5.06972037e+00,5.38788560e+00,-2.75730019e-02,-4.47907579e-01,-3.26536207e-01,3.59439849e-02
3.24000000e+00,-7.45482938e-01,-2.94876366e-01,0.00000000e+00,0.00000000e+00,-4.50606572e-01,-3.30598817e-01,3.57224508e-02,2.18763073e+00,2.63823731e+00,2.95608990e+00,-2.29762286e-02,-4.50606572e-01,-3.30598817e-01,3.57224508e-02,4.62584573e+00,5.07645230e+00,5.39878792e+00,-2.74592565e-02,-4.50606572e-01,-3.30598817e-01,3.57224508e-02
3.25000000e+00,-7.52509221e-01,-2.99196260e-01,0.00000000e+00,0.00000000e+00,-4.53312961e-01,-3.34699219e-01,3.55029586e-02,2.18578310e+00,2.63909606e+00,2.96118611e+00,-2.28937867e-02,-4.53312961e-01,-3.34699219e-01,3.55029586e-02,4.62984417e+00,5.08315713e+00,5.40969932e+00,-2.73459359e-02,-4.53312961e-01,-3.34699219e-01,3.55029586e-02
3.26000000e+00,-7.59578901e-01,-3.03552162e-01,0.00000000e+00,0.00000000e+00,-4.56026739e-01,-3.38837645e-01,3.52854831e-02,2.18389657e+00,2.63992331e+00,2.96628729e+00,-2.28118260e-02,-4.56026739e-01,-3.38837645e-01,3.52854831e-02,4.63380783e+00,5.08983456e+00,5.42061976e+00,-2.72330322e-02,-4.56026739e-01,-3.38837645e-01,3.52854831e-02
3.27000000e+00,-7.66692229e-01,-3.07944332e-01,0.00000000e+00,0.00000000e+00,-4.58747897e-01,-3.43014331e-01,3.50699997e-02,2.18197086e+00,2.64071876e+00,2.97139343e+00,-2.27303420e-02,-4.58747897e-01,-3.43014331e-01,3.50699997e-02,4.63773641e+00,5.09648431e+00,5.43154918e+00,-2.71205374e-02,-4.58747897e-01,-3.43014331e-01,3.50699997e-02
3.28000000e+00,-7.73849455e-01,-3.12373027e-01,0.00000000e+00,0.00000000e+00,-4.61476428e-01,-3.47229512e-01,3.48564842e-02,2.18000573e+00,2.64148215e+00,2.97650451e+00,-2.26493303e-02,-4.61476428e-01,-3.47229512e-01,3.48564842e-02,4.64162965e+00,5.10310607e+00,5.44248754e+00,-2.70084437e-02,-4.61476428e-01,-3.47229512e-01,3.48564842e-02
3.29000000e+00,-7.81050832e-01,-3.16838510e-01,0.00000000e+00,0.00000000e+00,-4.64212323e-01,-3.51483422e-01,3.46449127e-02,2.17800089e+00,2.64221322e+00,2.98162051e+00,-2.25687862e-02,-4.64212323e-01,-3.51483422e-01,3.46449127e-02,4.64548723e+00,5.10969955e+00,5.45343480e+00,-2.68967431e-02,-4.64212323e-01,-3.51483422e-01,3.46449127e-02
3.30000000e+00,-7.88296611e-01,-3.21341038e-01,0.00000000e+00,0.00000000e+00,-4.66955573e-01,-3.55776300e-01,3.44352617e-02,2.17595610e+00,2.64291167e+00,2.98674141e+00,-2.24887055e-02,-4.66955573e-01,-3.55776300e-01,3.44352617e-02,4.64930887e+00,5.11626445e+00,5.46439091e+00,-2.67854279e-02,-4.66955573e-01,-3.55776300e-01,3.44352617e-02
3.31000000e+00,-7.95587045e-01,-3.25880874e-01,0.00000000e+00,0.00000000e+00,-4.69706171e-01,-3.60108382e-01,3.42275080e-02,2.17387107e+00,2.64357724e+00,2.99186720e+00,-2.24090835e-02,-4.69706171e-01,-3.60108382e-01,3.42275080e-02,4.65309429e+00,5.12280046e+00,5.47535583e+00,-2.66744900e-02,-4.69706171e-01,-3.60108382e-01,3.42275080e-02
3.32000000e+00,-8.02922385e-01,-3.30458277e-01,0.00000000e+00,0.00000000e+00,-4.72464108e-01,-3.64479905e-01,3.40216287e-02,2.17174555e+00,2.64420966e+00,2.99699785e+00,-2.23299158e-02,-4.72464108e-01,-3.64479905e-01,3.40216287e-02,4.65684319e+00,5.12930730e+00,5.48632950e+00,-2.65639216e-02,-4.72464108e-01,-3.64479905e-01,3.40216287e-02
3.33000000e+00,-8.10302884e-01,-3.35073508e-01,0.00000000e+00,0.00000000e+00,-4.75229376e-01,-3.68891110e-01,3.38176014e-02,2.16957927e+00,2.64480864e+00,3.00213335e+00,-2.22511979e-02,-4.75229376e-01,-3.68891110e-01,3.38176014e-02,4.66055529e+00,5.13578467e+00,5.49731189e+00,-2.64537149e-02,-4.75229376e-01,-3.68891110e-01,3.38176014e-02
3.34000000e+00,-8.17728796e-01,-3.39726830e-01,0.00000000e+00,0.00000000e+00,-4.78001965e-01,-3.73342234e-01,3.36154039e-02,2.16737195e+00,2.64537392e+00,3.00727368e+00,-2.21729253e-02,-4.78001965e-01,-3.73342234e-01,3.36154039e-02,4.66423029e+00,5.14223226e+00,5.50830295e+00,-2.63438619e-02,-4.78001965e-01,-3.73342234e-01,3.36154039e-02
3.35000000e+00,-8.25200373e-01,-3.44418504e-01,0.00000000e+00,0.00000000e+00,-4.80781869e-01,-3.77833519e-01,3.34150145e-02,2.16512335e+00,2.64590522e+00,3.01241882e+00,-2.20950936e-02,-4.80781869e-01,-3.77833519e-01,3.34150145e-02,4.66786791e+00,5.14864978e+00,5.51930264e+00,-2.62343547e-02,-4.80781869e-01,-3.77833519e-01,3.34150145e-02
3.36000000e+00,-8.32717871e-01,-3.49148793e-01,0.00000000e+00,0.00000000e+00,-4.83569078e-01,-3.82365204e-01,3.32164116e-02,2.16283318e+00,2.64640226e+00,3.01756875e+00,-2.20176982e-02,-4.83569078e-01,-3.82365204e-01,3.32164116e-02,4.67146785e+00,5.15503693e+00,5.53031091e+00,-2.61251854e-02,-4.83569078e-01,-3.82365204e-01,3.32164116e-02
3.37000000e+00,-8.40281544e-01,-3.53917959e-01,0.00000000e+00,0.00000000e+00,-4.86363585e-01,-3.86937533e-01,3.30195740e-02,2.16050118e+00,2.64686476e+00,3.02272346e+00,-2.19407347e-02,-4.86363585e-01,-3.86937533e-01,3.30195740e-02,4.67502982e+00,5.16139341e+00,5.54132771e+00,-2.60163462e-02,-4.86363585e-01,-3.86937533e-01,3.30195740e-02
3.38000000e+00,-8.47891645e-01,-3.58726265e-01,0.00000000e+00,0.00000000e+00,-4.89165380e-01,-3.91550746e-01,3.28244809e-02,2.15812708e+00,2.64729246e+00,3.02788293e+00,-2.18641987e-02,-4.89165380e-01,-3.91550746e-01,3.28244809e-02,4.67855354e+00,5.16771892e+00,5.55235302e+00,-2.59078292e-02,-4.89165380e-01,-3.91550746e-01,3.28244809e-02
3.39000000e+00,-8.55548430e-01,-3.63573975e-01,0.00000000e+00,0.00000000e+00,-4.91974455e-01,-3.96205087e-01,3.26311118e-02,2.15571062e+00,2.64768507e+00,3.03304713e+00,-2.17880855e-02,-4.91974455e-01,-3.96205087e-01,3.26311118e-02,4.68203871e+00,5.17401317e+00,5.56338677e+00,-2.57996264e-02,-4.91974455e-01,-3.96205087e-01,3.26311118e-02
3.40000000e+00,-8.63252156e-01,-3.68461354e-01,0.00000000e+00,0.00000000e+00,-4.94790802e-01,-4.00900800e-01,3.24394464e-02,2.15325152e+00,2.64804232e+00,3.03821607e+00,-2.17123907e-02,-4.94790802e-01,-4.00900800e-01,3.24394464e-02,4.68548505e+00,5.18027585e+00,5.57442893e+00,-2.56917300e-02,-4.94790802e-01,-4.00900800e-01,3.24394464e-02
3.41000000e+00,-8.71003076e-01,-3.73388664e-01,0.00000000e+00,0.00000000e+00,-4.97614412e-01,-4.05638129e-01,3.22494647e-02,2.15074951e+00,2.64836393e+00,3.04338970e+00,-2.16371099e-02,-4.97614412e-01,-4.05638129e-01,3.22494647e-02,4.68889225e+00,5.18650666e+00,5.58547946e+00,-2.55841321e-02,-4.97614412e-01,-4.05638129e-01,3.22494647e-02
3.42000000e+00,-8.78801449e-01,-3.78356172e-01,0.00000000e+00,0.00000000e+00,-5.00445277e-01,-4.10417319e-01,3.20611470e-02,2.14820434e+00,2.64864961e+00,3.04856802e+00,-2.15622386e-02,-5.00445277e-01,-4.10417319e-01,3.20611470e-02,4.69226004e+00,5.19270531e+00,5.59653831e+00,-2.54768247e-02,-5.00445277e-01,-4.10417319e-01,3.20611470e-02
3.43000000e+00,-8.86647530e-01,-3.83364142e-01,0.00000000e+00,0.00000000e+00,-5.03283388e-01,-4.15238616e-01,3.18744741e-02,2.14561571e+00,2.64889910e+00,3.05375102e+00,-2.14877723e-02,-5.03283388e-01,-4.15238616e-01,3.18744741e-02,4.69558811e+00,5.19887150e+00,5.60760544e+00,-2.53698001e-02,-5.03283388e-01,-4.15238616e-01,3.18744741e-02
3.44000000e+00,-8.94541576e-01,-3.88412840e-01,0.00000000e+00,0.00000000e+00,-5.06128736e-01,-4.20102267e-01,3.16894267e-02,2.14298338e+00,2.64911211e+00,3.05893866e+00,-2.14137064e-02,-5.06128736e-01,-4.20102267e-01,3.16894267e-02,4.69887618e+00,5.20500492e+00,5.61868081e+00,-2.52630502e-02,-5.06128736e-01,-4.20102267e-01,3.16894267e-02
3.45000000e+00,-9.02483847e-01,-3.93502533e-01,0.00000000e+00,0.00000000e+00,-5.08981314e-01,-4.25008519e-01,3.15059861e-02,2.14030706e+00,2.64928837e+00,3.06413094e+00,-2.13400366e-02,-5.08981314e-01,-4.25008519e-01,3.15059861e-02,4.70212395e+00,5.21110527e+00,5.62976437e+00,-2.51565673e-02,-5.08981314e-01,-4.25008519e-01,3.15059861e-02
3.46000000e+00,-9.10474598e-01,-3.98633486e-01,0.00000000e+00,0.00000000e+00,-5.11841112e-01,-4.29957620e-01,3.13241338e-02,2.13758648e+00,2.64942759e+00,3.06932784e+00,-2.12667583e-02,-5.11841112e-01,-4.29957620e-01,3.13241338e-02,4.70533114e+00,5.21717225e+00,5.64085608e+00,-2.50503434e-02,-5.11841112e-01,-4.29957620e-01,3.13241338e-02
3.47000000e+00,-9.18514089e-01,-4.03805967e-01,0.00000000e+00,0.00000000e+00,-5.14708122e-01,-4.34949818e-01,3.11438514e-02,2.13482138e+00,2.64952950e+00,3.07452933e+00,-2.11938671e-02,-5.14708122e-01,-4.34949818e-01,3.11438514e-02,4.70849745e+00,5.22320557e+00,5.65195590e+00,-2.49443707e-02,-5.14708122e-01,-4.34949818e-01,3.11438514e-02
3.48000000e+00,-9.26602579e-01,-4.09020244e-01,0.00000000e+00,0.00000000e+00,-5.17582336e-01,-4.39985364e-01,3.09651209e-02,2.13201147e+00,2.64959381e+00,3.07973541e+00,-2.11213584e-02,-5.17582336e-01,-4.39985364e-01,3.09651209e-02,4.71162258e+00,5.22920491e+00,5.66306380e+00,-2.48386412e-02,-5.17582336e-01,-4.39985364e-01,3.09651209e-02
3.49000000e+00,-9.34740327e-01,-4.14276583e-01,0.00000000e+00,0.00000000e+00,-5.20463744e-01,-4.45064508e-01,3.07879246e-02,2.12915650e+00,2.64962024e+00,3.08494605e+00,-2.10492279e-02,-5.20463744e-01,-4.45064508e-01,3.07879246e-02,4.71470625e+00,5.23516999e+00,5.67417972e+00,-2.47331470e-02,-5.20463744e-01,-4.45064508e-01,3.07879246e-02
3.50000000e+00,-9.42927593e-01,-4.19575255e-01,0.00000000e+00,0.00000000e+00,-5.23352338e-01,-4.50187500e-01,3.06122449e-02,2.12625618e+00,2.64960852e+00,3.09016124e+00,-2.09774709e-02,-5.23352338e-01,-4.50187500e-01,3.06122449e-02,4.71774815e+00,5.24110049e+00,5.68530363e+00,-2.46278803e-02,-5.23352338e-01,-4.50187500e-01,3.06122449e-02
3.51000000e+00,-9.51164637e-01,-4.24916527e-01,0.00000000e+00,0.00000000e+00,-5.26248109e-01,-4.55354592e-01,3.04380646e-02,2.12331025e+00,2.64955836e+00,3.09538097e+00,-2.09060831e-02,-5.26248109e-01,-4.55354592e-01,3.04380646e-02,4.72074801e+00,5.24699612e+00,5.69643548e+00,-2.45228332e-02,-5.26248109e-01,-4.55354592e-01,3.04380646e-02
3.52000000e+00,-9.59451719e-01,-4.30300670e-01,0.00000000e+00,0.00000000e+00,-5.29151049e-01,-4.60566036e-01,3.02653667e-02,2.12031842e+00,2.64946947e+00,3.10060520e+00,-2.08350599e-02,-5.29151049e-01,-4.60566036e-01,3.02653667e-02,4.72370552e+00,5.25285657e+00,5.70757524e+00,-2.44179977e-02,-5.29151049e-01,-4.60566036e-01,3.02653667e-02
3.53000000e+00,-9.67789102e-01,-4.35727952e-01,0.00000000e+00,0.00000000e+00,-5.32061150e-01,-4.65822086e-01,3.00941345e-02,2.11728043e+00,2.64934158e+00,3.10583393e+00,-2.07643968e-02,-5.32061150e-01,-4.65822086e-01,3.00941345e-02,4.72662039e+00,5.25868154e+00,5.71872286e+00,-2.43133661e-02,-5.32061150e-01,-4.65822086e-01,3.00941345e-02
3.54000000e+00,-9.76177046e-01,-4.41198644e-01,0.00000000e+00,0.00000000e+00,-5.34978401e-01,-4.71122996e-01,2.99243512e-02,2.11419600e+00,2.64917441e+00,3.11106714e+00,-2.06940895e-02,-5.34978401e-01,-4.71122996e-01,2.99243512e-02,4.72949233e+00,5.26447073e+00,5.72987830e+00,-2.42089303e-02,-5.34978401e-01,-4.71122996e-01,2.99243512e-02
3.55000000e+00,-9.84615813e-01,-4.46713018e-01,0.00000000e+00,0.00000000e+00,-5.37902795e-01,-4.76469019e-01,2.97560008e-02,2.11106486e+00,2.64896766e+00,3.11630481e+00,-2.06241333e-02,-5.37902795e-01,-4.76469019e-01,2.97560008e-02,4.73232103e+00,5.27022383e+00,5.74104153e+00,-2.41046825e-02,-5.37902795e-01,-4.76469019e-01,2.97560008e-02
3.56000000e+00,-9.93105667e-01,-4.52271344e-01,0.00000000e+00,0.00000000e+00,-5.40834324e-01,-4.81860411e-01,2.95890670e-02,2.10788674e+00,2.64872106e+00,3.12154693e+00,-2.05545238e-02,-5.40834324e-01,-4.81860411e-01,2.95890670e-02,4.73510622e+00,5.27594054e+00,5.75221250e+00,-2.40006149e-02,-5.40834324e-01,-4.81860411e-01,2.95890670e-02
3.57000000e+00,-1.00164687e+00,-4.57873894e-01,0.00000000e+00,0.00000000e+00,-5.43772977e-01,-4.87297428e-01,2.94235341e-02,2.10466134e+00,2.64843432e+00,3.12679347e+00,-2.04852566e-02,-5.43772977e-01,-4.87297428e-01,2.94235341e-02,4.73784758e+00,5.28162056e+00,5.76339117e+00,-2.38967195e-02,-5.43772977e-01,-4.87297428e-01,2.94235341e-02
3.58000000e+00,-1.01023969e+00,-4.63520940e-01,0.00000000e+00,0.00000000e+00,-5.46718746e-01,-4.92780327e-01,2.92593864e-02,2.10138841e+00,2.64810716e+00,3.13204442e+00,-2.04163271e-02,-5.46718746e-01,-4.92780327e-01,2.92593864e-02,4.74054483e+00,5.28726358e+00,5.77457751e+00,-2.37929884e-02,-5.46718746e-01,-4.92780327e-01,2.92593864e-02
3.59000000e+00,-1.01888438e+00,-4.69212756e-01,0.00000000e+00,0.00000000e+00,-5.49671623e-01,-4.98309365e-01,2.90966085e-02,2.09806766e+00,2.64773928e+00,3.13729977e+00,-2.03477309e-02,-5.49671623e-01,-4.98309365e-01,2.90966085e-02,4.74319768e+00,5.29286930e+00,5.78577147e+00,-2.36894137e-02,-5.49671623e-01,-4.98309365e-01,2.90966085e-02
3.60000000e+00,-1.02758121e+00,-4.74949615e-01,0.00000000e+00,0.00000000e+00,-5.52631599e-01,-5.03884800e-01,2.89351852e-02,2.09469882e+00,2.64733042e+00,3.14255950e+00,-2.02794635e-02,-5.52631599e-01,-5.03884800e-01,2.89351852e-02,4.74580581e+00,5.29843741e+00,5.79697301e+00,-2.35859876e-02,-5.52631599e-01,-5.03884800e-01,2.89351852e-02
3.61000000e+00,-1.03633045e+00,-4.80731790e-01,0.00000000e+00,0.00000000e+00,-5.55598665e-01,-5.09506891e-01,2.87751015e-02,2.09128161e+00,2.64688027e+00,3.14782358e+00,-2.02115203e-02,-5.55598665e-01,-5.09506891e-01,2.87751015e-02,4.74836895e+00,5.30396761e+00,5.80818210e+00,-2.34827021e-02,-5.55598665e-01,-5.09506891e-01,2.87751015e-02
3.62000000e+00,-1.04513237e+00,-4.86559555e-01,0.00000000e+00,0.00000000e+00,-5.58572812e-01,-5.15175898e-01,2.86163426e-02,2.08781574e+00,2.64638856e+00,3.15309201e+00,-2.01438970e-02,-5.58572812e-01,-5.15175898e-01,2.86163426e-02,4.75088679e+00,5.30945960e+00,5.81939870e+00,-2.33795494e-02,-5.58572812e-01,-5.15175898e-01,2.86163426e-02
3.63000000e+00,-1.05398722e+00,-4.92433187e-01,0.00000000e+00,0.00000000e+00,-5.61554032e-01,-5.20892081e-01,2.84588940e-02,2.08430096e+00,2.64585499e+00,3.15836476e+00,-2.00765890e-02,-5.61554032e-01,-5.20892081e-01,2.84588940e-02,4.75335903e+00,5.31491306e+00,5.83062277e+00,-2.32765216e-02,-5.61554032e-01,-5.20892081e-01,2.84588940e-02
3.64000000e+00,-1.06289527e+00,-4.98352959e-01,0.00000000e+00,0.00000000e+00,-5.64542315e-01,-5.26655700e-01,2.83027412e-02,2.08073696e+00,2.64527928e+00,3.16364183e+00,-2.00095919e-02,-5.64542315e-01,-5.26655700e-01,2.83027412e-02,4.75578538e+00,5.32032769e+00,5.84185426e+00,-2.31736108e-02,-5.64542315e-01,-5.26655700e-01,2.83027412e-02
3.65000000e+00,-1.07185680e+00,-5.04319149e-01,0.00000000e+00,0.00000000e+00,-5.67537652e-01,-5.32467019e-01,2.81478701e-02,2.07712348e+00,2.64466114e+00,3.16892319e+00,-1.99429011e-02,-5.67537652e-01,-5.32467019e-01,2.81478701e-02,4.75816554e+00,5.32570319e+00,5.85309315e+00,-2.30708090e-02,-5.67537652e-01,-5.32467019e-01,2.81478701e-02
3.66000000e+00,-1.08087207e+00,-5.10332031e-01,0.00000000e+00,0.00000000e+00,-5.70540035e-01,-5.38326298e-01,2.79942668e-02,2.07346024e+00,2.64400028e+00,3.17420882e+00,-1.98765122e-02,-5.70540035e-01,-5.38326298e-01,2.79942668e-02,4.76049922e+00,5.33103925e+00,5.86433939e+00,-2.29681084e-02,-5.70540035e-01,-5.38326298e-01,2.79942668e-02
3.67000000e+00,-1.08994134e+00,-5.16391884e-01,0.00000000e+00,0.00000000e+00,-5.73549455e-01,-5.44233802e-01,2.78419173e-02,2.06974696e+00,2.64329641e+00,3.17949872e+00,-1.98104207e-02,-5.73549455e-01,-5.44233802e-01,2.78419173e-02,4.76278610e+00,5.33633556e+00,5.87559295e+00,-2.28655012e-02,-5.73549455e-01,-5.44233802e-01,2.78419173e-02
3.68000000e+00,-1.09906489e+00,-5.22498985e-01,0.00000000e+00,0.00000000e+00,-5.76565903e-01,-5.50189793e-01,2.76908081e-02,2.06598334e+00,2.64254925e+00,3.18479285e+00,-1.97446222e-02,-5.76565903e-01,-5.50189793e-01,2.76908081e-02,4.76502591e+00,5.34159181e+00,5.88685378e+00,-2.27629794e-02,-5.76565903e-01,-5.50189793e-01,2.76908081e-02
3.69000000e+00,-1.10824298e+00,-5.28653612e-01,0.00000000e+00,0.00000000e+00,-5.79589370e-01,-5.56194538e-01,2.75409258e-02,2.06216913e+00,2.64175850e+00,3.19009122e+00,-1.96791120e-02,-5.79589370e-01,-5.56194538e-01,2.75409258e-02,4.76721834e+00,5.34680770e+00,5.89812185e+00,-2.26605351e-02,-5.79589370e-01,-5.56194538e-01,2.75409258e-02
3.70000000e+00,-1.11747589e+00,-5.34856043e-01,0.00000000e+00,0.00000000e+00,-5.82619846e-01,-5.62248300e-01,2.73922571e-02,2.05830402e+00,2.64092387e+00,3.19539379e+00,-1.96138859e-02,-5.82619846e-01,-5.62248300e-01,2.73922571e-02,4.76936308e+00,5.35198292e+00,5.90939713e+00,-2.25581604e-02,-5.82619846e-01,-5.62248300e-01,2.73922571e-02
3.71000000e+00,-1.12676388e+00,-5.41106557e-01,0.00000000e+00,0.00000000e+00,-5.85657324e-01,-5.68351346e-01,2.72447890e-02,2.05438774e+00,2.64004507e+00,3.20070056e+00,-1.95489392e-02,-5.85657324e-01,-5.68351346e-01,2.72447890e-02,4.77145984e+00,5.35711716e+00,5.92067957e+00,-2.24558508e-02,-5.85657324e-01,-5.68351346e-01,2.72447890e-02
3.72000000e+00,-1.13610723e+00,-5.47405435e-01,0.00000000e+00,0.00000000e+00,-5.88701794e-01,-5.74503944e-01,2.70985085e-02,2.05042002e+00,2.63912181e+00,3.20601151e+00,-1.94842675e-02,-5.88701794e-01,-5.74503944e-01,2.70985085e-02,4.77350830e+00,5.36221009e+00,5.93196914e+00,-2.23536150e-02,-5.88701794e-01,-5.74503944e-01,2.70985085e-02
3.73000000e+00,-1.14550620e+00,-5.53752956e-01,0.00000000e+00,0.00000000e+00,-5.91753247e-01,-5.80706359e-01,2.69534030e-02,2.04640055e+00,2.63815380e+00,3.21132662e+00,-1.94198663e-02,-5.91753247e-01,-5.80706359e-01,2.69534030e-02,4.77550814e+00,5.36726138e+00,5.94326580e+00,-2.22514652e-02,-5.91753247e-01,-5.80706359e-01,2.69534030e-02
3.74000000e+00,-1.15496108e+00,-5.60149401e-01,0.00000000e+00,0.00000000e+00,-5.94811674e-01,-5.86958861e-01,2.68094598e-02,2.04232907e+00,2.63714074e+00,3.21664588e+00,-1.93557311e-02,-5.94811674e-01,-5.86958861e-01,2.68094598e-02,4.77745903e+00,5.37227071e+00,5.95456952e+00,-2.21494134e-02,-5.94811674e-01,-5.86958861e-01,2.68094598e-02
3.75000000e+00,-1.16447212e+00,-5.66595052e-01,0.00000000e+00,0.00000000e+00,-5.97877067e-01,-5.93261719e-01,2.66666667e-02,2.03820529e+00,2.63608235e+00,3.22196926e+00,-1.92918575e-02,-5.97877067e-01,-5.93261719e-01,2.66666667e-02,4.77936067e+00,5.37723774e+00,5.96588026e+00,-2.20474716e-02,-5.97877067e-01,-5.93261719e-01,2.66666667e-02
3.76000000e+00,-1.17403960e+00,-5.73090190e-01,0.00000000e+00,0.00000000e+00,-6.00949415e-01,-5.99615201e-01,2.65250113e-02,2.03402891e+00,2.63497833e+00,3.22729676e+00,-1.92282409e-02,-6.00949415e-01,-5.99615201e-01,2.65250113e-02,4.78121273e+00,5.38216214e+00,5.97719798e+00,-2.19456521e-02,-6.00949415e-01,-5.99615201e-01,2.65250113e-02
3.77000000e+00,-1.18366381e+00,-5.79635098e-01,0.00000000e+00,0.00000000e+00,-6.04028710e-01,-6.06019579e-01,2.63844817e-02,2.02979967e+00,2.63382838e+00,3.23262835e+00,-1.91648770e-02,-6.04028710e-01,-6.06019579e-01,2.63844817e-02,4.78301488e+00,5.38704359e+00,5.98852265e+00,-2.18439668e-02,-6.04028710e-01,-6.06019579e-01,2.63844817e-02
3.78000000e+00,-1.19334500e+00,-5.86230058e-01,0.00000000e+00,0.00000000e+00,-6.07114943e-01,-6.12475124e-01,2.62450659e-02,2.02551726e+00,2.63263221e+00,3.23796403e+00,-1.91017611e-02,-6.07114943e-01,-6.12475124e-01,2.62450659e-02,4.78476680e+00,5.39188175e+00,5.99985423e+00,-2.17424279e-02,-6.07114943e-01,-6.12475124e-01,2.62450659e-02
3.79000000e+00,-1.20308346e+00,-5.92875354e-01,0.00000000e+00,0.00000000e+00,-6.10208105e-01,-6.18982106e-01,2.61067523e-02,2.02118142e+00,2.63138952e+00,3.24330377e+00,-1.90388892e-02,-6.10208105e-01,-6.18982106e-01,2.61067523e-02,4.78646818e+00,5.39667629e+00,6.01119269e+00,-2.16410475e-02,-6.10208105e-01,-6.18982106e-01,2.61067523e-02
3.80000000e+00,-1.21287946e+00,-5.99571271e-01,0.00000000e+00,0.00000000e+00,-6.13308187e-01,-6.25540800e-01,2.59695291e-02,2.01679184e+00,2.63010003e+00,3.24864755e+00,-1.89762584e-02,-6.13308187e-01,-6.25540800e-01,2.59695291e-02,4.78811869e+00,5.40142688e+00,6.02253799e+00,-2.15398376e-02,-6.13308187e-01,-6.25540800e-01,2.59695291e-02
3.81000000e+00,-1.22273327e+00,-6.06318093e-01,0.00000000e+00,0.00000000e+00,-6.16415180e-01,-6.32151478e-01,2.58333850e-02,2.01234824e+00,2.62876342e+00,3.25399538e+00,-1.89138664e-02,-6.16415180e-01,-6.32151478e-01,2.58333850e-02,4.78971801e+00,5.40613319e+00,6.03389009e+00,-2.14388103e-02,-6.16415180e-01,-6.32151478e-01,2.58333850e-02
3.82000000e+00,-1.23264518e+00,-6.13116105e-01,0.00000000e+00,0.00000000e+00,-6.19529074e-01,-6.38814413e-01,2.56983087e-02,2.00785032e+00,2.62737940e+00,3.25934721e+00,-1.88517105e-02,-6.19529074e-01,-6.38814413e-01,2.56983087e-02,4.79126581e+00,5.41079488e+00,6.04524896e+00,-2.13379778e-02,-6.19529074e-01,-6.38814413e-01,2.56983087e-02
3.83000000e+00,-1.24261545e+00,-6.19965593e-01,0.00000000e+00,0.00000000e+00,-6.22649861e-01,-6.45529882e-01,2.55642891e-02,2.00329781e+00,2.62594767e+00,3.26470305e+00,-1.87897884e-02,-6.22649861e-01,-6.45529882e-01,2.55642891e-02,4.79276177e+00,5.41541163e+00,6.05661457e+00,-2.12373520e-02,-6.22649861e-01,-6.45529882e-01,2.55642891e-02
3.84000000e+00,-1.25264437e+00,-6.26866843e-01,0.00000000e+00,0.00000000e+00,-6.25777531e-01,-6.52298158e-01,2.54313151e-02,1.99869041e+00,2.62446794e+00,3.27006288e+00,-1.87280975e-02,-6.25777531e-01,-6.52298158e-01,2.54313151e-02,4.79420556e+00,5.41998309e+00,6.06798688e+00,-2.11369452e-02,-6.25777531e-01,-6.52298158e-01,2.54313151e-02
3.85000000e+00,-1.26273222e+00,-6.33820143e-01,0.00000000e+00,0.00000000e+00,-6.28912075e-01,-6.59119519e-01,2.52993759e-02,1.99402782e+00,2.62293989e+00,3.27542667e+00,-1.86666354e-02,-6.28912075e-01,-6.59119519e-01,2.52993759e-02,4.79559687e+00,5.42450895e+00,6.07936586e+00,-2.10367694e-02,-6.28912075e-01,-6.59119519e-01,2.52993759e-02
3.86000000e+00,-1.27287926e+00,-6.40825780e-01,0.00000000e+00,0.00000000e+00,-6.32053484e-01,-6.65994240e-01,2.51684609e-02,1.98930976e+00,2.62136324e+00,3.28079442e+00,-1.86053995e-02,-6.32053484e-01,-6.65994240e-01,2.51684609e-02,4.79693537e+00,5.42898885e+00,6.09075147e+00,-2.09368366e-02,-6.32053484e-01,-6.65994240e-01,2.51684609e-02
3.87000000e+00,-1.28308579e+00,-6.47884041e-01,0.00000000e+00,0.00000000e+00,-6.35201749e-01,-6.72922601e-01,2.50385594e-02,1.98453593e+00,2.61973768e+00,3.28616611e+00,-1.85443874e-02,-6.35201749e-01,-6.72922601e-01,2.50385594e-02,4.79822073e+00,5.43342247e+00,6.10214368e+00,-2.08371591e-02,-6.35201749e-01,-6.72922601e-01,2.50385594e-02
3.88000000e+00,-1.29335208e+00,-6.54995217e-01,0.00000000e+00,0.00000000e+00,-6.38356860e-01,-6.79904878e-01,2.49096610e-02,1.97970604e+00,2.61806290e+00,3.29154171e+00,-1.84835965e-02,-6.38356860e-01,-6.79904878e-01,2.49096610e-02,4.79945262e+00,5.43780948e+00,6.11354245e+00,-2.07377487e-02,-6.38356860e-01,-6.79904878e-01,2.49096610e-02
3.89000000e+00,-1.30367840e+00,-6.62159596e-01,0.00000000e+00,0.00000000e+00,-6.41518809e-01,-6.86941351e-01,2.47817553e-02,1.97481980e+00,2.61633861e+00,3.29692123e+00,-1.84230245e-02,-6.41518809e-01,-6.86941351e-01,2.47817553e-02,4.80063073e+00,5.44214954e+00,6.12494775e+00,-2.06386178e-02,-6.41518809e-01,-6.86941351e-01,2.47817553e-02
3.90000000e+00,-1.31406505e+00,-6.69377468e-01,0.00000000e+00,0.00000000e+00,-6.44687586e-01,-6.94032300e-01,2.46548323e-02,1.96987692e+00,2.61456450e+00,3.30230464e+00,-1.83626688e-02,-6.44687586e-01,-6.94032300e-01,2.46548323e-02,4.80175472e+00,5.44644230e+00,6.13635955e+00,-2.05397782e-02,-6.44687586e-01,-6.94032300e-01,2.46548323e-02
3.91000000e+00,-1.32451230e+00,-6.76649123e-01,0.00000000e+00,0.00000000e+00,-6.47863182e-01,-7.01178005e-01,2.45288819e-02,1.96487709e+00,2.61274027e+00,3.30769192e+00,-1.83025270e-02,-6.47863182e-01,-7.01178005e-01,2.45288819e-02,4.80282427e+00,5.45068745e+00,6.14777781e+00,-2.04412422e-02,-6.47863182e-01,-7.01178005e-01,2.45288819e-02
3.92000000e+00,-1.33502044e+00,-6.83974853e-01,0.00000000e+00,0.00000000e+00,-6.51045588e-01,-7.08378747e-01,2.44038942e-02,1.95982003e+00,2.61086562e+00,3.31308307e+00,-1.82425964e-02,-6.51045588e-01,-7.08378747e-01,2.44038942e-02,4.80383905e+00,5.45488464e+00,6.15920251e+00,-2.03430218e-02,-6.51045588e-01,-7.08378747e-01,2.44038942e-02
3.93000000e+00,-1.34558974e+00,-6.91354949e-01,0.00000000e+00,0.00000000e+00,-6.54234794e-01,-7.15634808e-01,2.42798594e-02,1.95470544e+00,2.60894023e+00,3.31847805e+00,-1.81828748e-02,-6.54234794e-01,-7.15634808e-01,2.42798594e-02,4.80479873e+00,5.45903352e+00,6.17063360e+00,-2.02451291e-02,-6.54234794e-01,-7.15634808e-01,2.42798594e-02
3.94000000e+00,-1.35622049e+00,-6.98789703e-01,0.00000000e+00,0.00000000e+00,-6.57430791e-01,-7.22946471e-01,2.41567678e-02,1.94953302e+00,2.60696381e+00,3.32387687e+00,-1.81233595e-02,-6.57430791e-01,-7.22946471e-01,2.41567678e-02,4.80570299e+00,5.46313378e+00,6.18207106e+00,-2.01475763e-02,-6.57430791e-01,-7.22946471e-01,2.41567678e-02
3.95000000e+00,-1.36691298e+00,-7.06279409e-01,0.00000000e+00,0.00000000e+00,-6.60633570e-01,-7.30314019e-01,2.40346098e-02,1.94430248e+00,2.60493605e+00,3.32927951e+00,-1.80640481e-02,-6.60633570e-01,-7.30314019e-01,2.40346098e-02,4.80655150e+00,5.46718507e+00,6.19351485e+00,-2.00503753e-02,-6.60633570e-01,-7.30314019e-01,2.40346098e-02
3.96000000e+00,-1.37766748e+00,-7.13824359e-01,0.00000000e+00,0.00000000e+00,-6.63843122e-01,-7.37737736e-01,2.39133762e-02,1.93901352e+00,2.60285664e+00,3.33468594e+00,-1.80049382e-02,-6.63843122e-01,-7.37737736e-01,2.39133762e-02,4.80734392e+00,5.47118704e+00,6.20496494e+00,-1.99535382e-02,-6.63843122e-01,-7.37737736e-01,2.39133762e-02
3.97000000e+00,-1.38848429e+00,-7.21424849e-01,0.00000000e+00,0.00000000e+00,-6.67059437e-01,-7.45217906e-01,2.37930575e-02,1.93366585e+00,2.60072528e+00,3.34009616e+00,-1.79460271e-02,-6.67059437e-01,-7.45217906e-01,2.37930575e-02,4.80807994e+00,5.47513938e+00,6.21642130e+00,-1.98570773e-02,-6.67059437e-01,-7.45217906e-01,2.37930575e-02
3.98000000e+00,-1.39936368e+00,-7.29081172e-01,0.00000000e+00,0.00000000e+00,-6.70282506e-01,-7.52754816e-01,2.36736446e-02,1.92825916e+00,2.59854166e+00,3.34551015e+00,-1.78873125e-02,-6.70282506e-01,-7.52754816e-01,2.36736446e-02,4.80875921e+00,5.47904172e+00,6.22788390e+00,-1.97610044e-02,-6.70282506e-01,-7.52754816e-01,2.36736446e-02
3.99000000e+00,-1.41030594e+00,-7.36793624e-01,0.00000000e+00,0.00000000e+00,-6.73512320e-01,-7.60348752e-01,2.35551284e-02,1.92279315e+00,2.59630547e+00,3.35092789e+00,-1.78287918e-02,-6.73512320e-01,-7.60348752e-01,2.35551284e-02,4.80938142e+00,5.48289374e+00,6.23935269e+00,-1.96653319e-02,-6.73512320e-01,-7.60348752e-01,2.35551284e-02
4.00000000e+00,-1.42131137e+00,-7.44562500e-01,0.00000000e+00,0.00000000e+00,-6.76748868e-01,-7.68000000e-01,2.34375000e-02,1.91726754e+00,2.59401641e+00,3.35634937e+00,-1.77704626e-02,-6.76748868e-01,-7.68000000e-01,2.34375000e-02,4.80994623e+00,5.48669509e+00,6.25082767e+00,-1.95700716e-02,-6.76748868e-01,-7.68000000e-01,2.34375000e-02
4.01000000e+00,-1.43238024e+00,-7.52388098e-01,0.00000000e+00,0.00000000e+00,-6.79992143e-01,-7.75708848e-01,2.33207505e-02,1.91168201e+00,2.59167415e+00,3.36177457e+00,-1.77123224e-02,-6.79992143e-01,-7.75708848e-01,2.33207505e-02,4.81045330e+00,5.49044544e+00,6.26230878e+00,-1.94752358e-02,-6.79992143e-01,-7.75708848e-01,2.33207505e-02
4.02000000e+00,-1.44351285e+00,-7.60270713e-01,0.00000000e+00,0.00000000e+00,-6.83242134e-01,-7.83475584e-01,2.32048712e-02,1.90603627e+00,2.58927840e+00,3.36720349e+00,-1.76543686e-02,-6.83242134e-01,-7.83475584e-01,2.32048712e-02,4.81090231e+00,5.49414445e+00,6.27379600e+00,-1.93808365e-02,-6.83242134e-01,-7.83475584e-01,2.32048712e-02
4.03000000e+00,-1.45470948e+00,-7.68210645e-01,0.00000000e+00,0.00000000e+00,-6.86498833e-01,-7.91300498e-01,2.30898534e-02,1.90033002e+00,2.58682885e+00,3.37263609e+00,-1.75965989e-02,-6.86498833e-01,-7.91300498e-01,2.30898534e-02,4.81129293e+00,5.49779177e+00,6.28528930e+00,-1.92868857e-02,-6.86498833e-01,-7.91300498e-01,2.30898534e-02
4.04000000e+00,-1.46597042e+00,-7.76208191e-01,0.00000000e+00,0.00000000e+00,-6.89762229e-01,-7.99183880e-01,2.29756887e-02,1.89456295e+00,2.58432518e+00,3.37807238e+00,-1.75390107e-02,-6.89762229e-01,-7.99183880e-01,2.29756887e-02,4.81162483e+00,5.50138706e+00,6.29678864e+00,-1.91933957e-02,-6.89762229e-01,-7.99183880e-01,2.29756887e-02
4.05000000e+00,-1.47729596e+00,-7.84263650e-01,0.00000000e+00,0.00000000e+00,-6.93032314e-01,-8.07126019e-01,2.28623685e-02,1.88873477e+00,2.58176708e+00,3.38351233e+00,-1.74816015e-02,-6.93032314e-01,-8.07126019e-01,2.28623685e-02,4.81189766e+00,5.50492998e+00,6.30829401e+00,-1.91003785e-02,-6.93032314e-01,-8.07126019e-01,2.28623685e-02
4.06000000e+00,-1.48868640e+00,-7.92377322e-01,0.00000000e+00,0.00000000e+00,-6.96309077e-01,-8.15127207e-01,2.27498847e-02,1.88284517e+00,2.57915424e+00,3.38895593e+00,-1.74243688e-02,-6.96309077e-01,-8.15127207e-01,2.27498847e-02,4.81211111e+00,5.50842019e+00,6.31980535e+00,-1.90078461e-02,-6.96309077e-01,-8.15127207e-01,2.27498847e-02
4.07000000e+00,-1.50014202e+00,-8.00549507e-01,0.00000000e+00,0.00000000e+00,-6.99592510e-01,-8.23187736e-01,2.26382290e-02,1.87689384e+00,2.57648635e+00,3.39440317e+00,-1.73673103e-02,-6.99592510e-01,-8.23187736e-01,2.26382290e-02,4.81226483e+00,5.51185734e+00,6.33132266e+00,-1.89158106e-02,-6.99592510e-01,-8.23187736e-01,2.26382290e-02
4.08000000e+00,-1.51166311e+00,-8.08780506e-01,0.00000000e+00,0.00000000e+00,-7.02882603e-01,-8.31307899e-01,2.25273933e-02,1.87088050e+00,2.57376310e+00,3.39985403e+00,-1.73104233e-02,-7.02882603e-01,-8.31307899e-01,2.25273933e-02,4.81235849e+00,5.51524110e+00,6.34284589e+00,-1.88242842e-02,-7.02882603e-01,-8.31307899e-01,2.25273933e-02
4.09000000e+00,-1.52324997e+00,-8.17070619e-01,0.00000000e+00,0.00000000e+00,-7.06179347e-01,-8.39487989e-01,2.24173696e-02,1.86480482e+00,2.57098417e+00,3.40530849e+00,-1.72537054e-02,-7.06179347e-01,-8.39487989e-01,2.24173696e-02,4.81239176e+00,5.51857111e+00,6.35437501e+00,-1.87332790e-02,-7.06179347e-01,-8.39487989e-01,2.24173696e-02
4.10000000e+00,-1.53490288e+00,-8.25420150e-01,0.00000000e+00,0.00000000e+00,-7.09482731e-01,-8.47728300e-01,2.23081499e-02,1.85866651e+00,2.56814924e+00,3.41076655e+00,-1.71971541e-02,-7.09482731e-01,-8.47728300e-01,2.23081499e-02,4.81236431e+00,5.52184704e+00,6.36591000e+00,-1.86428069e-02,-7.09482731e-01,-8.47728300e-01,2.23081499e-02
4.11000000e+00,-1.54662215e+00,-8.33829401e-01,0.00000000e+00,0.00000000e+00,-7.12792748e-01,-8.56029127e-01,2.21997265e-02,1.85246526e+00,2.56525801e+00,3.41622818e+00,-1.71407669e-02,-7.12792748e-01,-8.56029127e-01,2.21997265e-02,4.81227579e+00,5.52506854e+00,6.37745082e+00,-1.85528802e-02,-7.12792748e-01,-8.56029127e-01,2.21997265e-02
4.12000000e+00,-1.55840806e+00,-8.42298674e-01,0.00000000e+00,0.00000000e+00,-7.16109386e-01,-8.64390766e-01,2.20920916e-02,1.84620077e+00,2.56231016e+00,3.42169337e+00,-1.70845414e-02,-7.16109386e-01,-8.64390766e-01,2.20920916e-02,4.81212588e+00,5.52823526e+00,6.38899745e+00,-1.84635109e-02,-7.16109386e-01,-8.64390766e-01,2.20920916e-02
4.13000000e+00,-1.57026091e+00,-8.50828275e-01,0.00000000e+00,0.00000000e+00,-7.19432637e-01,-8.72813513e-01,2.19852376e-02,1.83987273e+00,2.55930537e+00,3.42716212e+00,-1.70284750e-02,-7.19432637e-01,-8.72813513e-01,2.19852376e-02,4.81191423e+00,5.53134686e+00,6.40054985e+00,-1.83747111e-02,-7.19432637e-01,-8.72813513e-01,2.19852376e-02
4.14000000e+00,-1.58218100e+00,-8.59418507e-01,0.00000000e+00,0.00000000e+00,-7.22762492e-01,-8.81297664e-01,2.18791570e-02,1.83348083e+00,2.55624332e+00,3.43263439e+00,-1.69725653e-02,-7.22762492e-01,-8.81297664e-01,2.18791570e-02,4.81164051e+00,5.53440300e+00,6.41210800e+00,-1.82864928e-02,-7.22762492e-01,-8.81297664e-01,2.18791570e-02
4.15000000e+00,-1.59416862e+00,-8.68069676e-01,0.00000000e+00,0.00000000e+00,-7.26098939e-01,-8.89843519e-01,2.17738424e-02,1.82702476e+00,2.55312370e+00,3.43811019e+00,-1.69168097e-02,-7.26098939e-01,-8.89843519e-01,2.17738424e-02,4.81130438e+00,5.53740332e+00,6.42367187e+00,-1.81988682e-02,-7.26098939e-01,-8.89843519e-01,2.17738424e-02
4.16000000e+00,-1.60622406e+00,-8.76782088e-01,0.00000000e+00,0.00000000e+00,-7.29441971e-01,-8.98451374e-01,2.16692862e-02,1.82050422e+00,2.54994619e+00,3.44358949e+00,-1.68612059e-02,-7.29441971e-01,-8.98451374e-01,2.16692862e-02,4.81090552e+00,5.54034749e+00,6.43524142e+00,-1.81118494e-02,-7.29441971e-01,-8.98451374e-01,2.16692862e-02
4.17000000e+00,-1.61834763e+00,-8.85556048e-01,0.00000000e+00,0.00000000e+00,-7.32791578e-01,-9.07121530e-01,2.15654814e-02,1.81391890e+00,2.54671048e+00,3.44907228e+00,-1.68057513e-02,-7.32791578e-01,-9.07121530e-01,2.15654814e-02,4.81044356e+00,5.54323514e+00,6.44681664e+00,-1.80254484e-02,-7.32791578e-01,-9.07121530e-01,2.15654814e-02
4.18000000e+00,-1.63053961e+00,-8.94391865e-01,0.00000000e+00,0.00000000e+00,-7.36147749e-01,-9.15854285e-01,2.14624207e-02,1.80726849e+00,2.54341624e+00,3.45455855e+00,-1.67504433e-02,-7.36147749e-01,-9.15854285e-01,2.14624207e-02,4.80991819e+00,5.54606594e+00,6.45839748e+00,-1.79396774e-02,-7.36147749e-01,-9.15854285e-01,2.14624207e-02
4.19000000e+00,-1.64280032e+00,-9.03289845e-01,0.00000000e+00,0.00000000e+00,-7.39510476e-01,-9.24649942e-01,2.13600971e-02,1.80055268e+00,2.54006316e+00,3.46004828e+00,-1.66952797e-02,-7.39510476e-01,-9.24649942e-01,2.13600971e-02,4.80932906e+00,5.54883954e+00,6.46998393e+00,-1.78545484e-02,-7.39510476e-01,-9.24649942e-01,2.13600971e-02
4.20000000e+00,-1.65513005e+00,-9.12250297e-01,0.00000000e+00,0.00000000e+00,-7.42879749e-01,-9.33508800e-01,2.12585034e-02,1.79377116e+00,2.53665091e+00,3.46554146e+00,-1.66402577e-02,-7.42879749e-01,-9.33508800e-01,2.12585034e-02,4.80867584e+00,5.55155559e+00,6.48157596e+00,-1.77700735e-02,-7.42879749e-01,-9.33508800e-01,2.12585034e-02
4.21000000e+00,-1.66752909e+00,-9.21273530e-01,0.00000000e+00,0.00000000e+00,-7.46255557e-01,-9.42431162e-01,2.11576328e-02,1.78692362e+00,2.53317917e+00,3.47103808e+00,-1.65853751e-02,-7.46255557e-01,-9.42431162e-01,2.11576328e-02,4.80795817e+00,5.55421373e+00,6.49317352e+00,-1.76862648e-02,-7.46255557e-01,-9.42431162e-01,2.11576328e-02
4.22000000e+00,-1.67999775e+00,-9.30359853e-01,0.00000000e+00,0.00000000e+00,-7.49637893e-01,-9.51417332e-01,2.10574785e-02,1.78000974e+00,2.52964763e+00,3.47653811e+00,-1.65306292e-02,-7.49637893e-01,-9.51417332e-01,2.10574785e-02,4.80717573e+00,5.55681362e+00,6.50477661e+00,-1.76031344e-02,-7.49637893e-01,-9.51417332e-01,2.10574785e-02
4.23000000e+00,-1.69253632e+00,-9.39509578e-01,0.00000000e+00,0.00000000e+00,-7.53026745e-01,-9.60467611e-01,2.09580336e-02,1.77302922e+00,2.52605596e+00,3.48204156e+00,-1.64760176e-02,-7.53026745e-01,-9.60467611e-01,2.09580336e-02,4.80632817e+00,5.55935491e+00,6.51638519e+00,-1.75206943e-02,-7.53026745e-01,-9.60467611e-01,2.09580336e-02
4.24000000e+00,-1.70514512e+00,-9.48723014e-01,0.00000000e+00,0.00000000e+00,-7.56422105e-01,-9.69582305e-01,2.08592916e-02,1.76598174e+00,2.52240384e+00,3.48754839e+00,-1.64215378e-02,-7.56422105e-01,-9.69582305e-01,2.08592916e-02,4.80541515e+00,5.56183725e+00,6.52799922e+00,-1.74389568e-02,-7.56422105e-01,-9.69582305e-01,2.08592916e-02
4.25000000e+00,-1.71782444e+00,-9.58000473e-01,0.00000000e+00,0.00000000e+00,-7.59823963e-01,-9.78761719e-01,2.07612457e-02,1.75886699e+00,2.51869095e+00,3.49305861e+00,-1.63671873e-02,-7.59823963e-01,-9.78761719e-01,2.07612457e-02,4.80443633e+00,5.56426029e+00,6.53961870e+00,-1.73579338e-02,-7.59823963e-01,-9.78761719e-01,2.07612457e-02
4.26000000e+00,-1.73057458e+00,-9.67342268e-01,0.00000000e+00,0.00000000e+00,-7.63232308e-01,-9.88006157e-01,2.06638894e-02,1.75168465e+00,2.51491696e+00,3.49857219e+00,-1.63129637e-02,-7.63232308e-01,-9.88006157e-01,2.06638894e-02,4.80339136e+00,5.56662367e+00,6.55124358e+00,-1.72776375e-02,-7.63232308e-01,-9.88006157e-01,2.06638894e-02
4.27000000e+00,-1.74339584e+00,-9.76748711e-01,0.00000000e+00,0.00000000e+00,-7.66647132e-01,-9.97315927e-01,2.05672164e-02,1.74443442e+00,2.51108155e+00,3.50408912e+00,-1.62588644e-02,-7.66647132e-01,-9.97315927e-01,2.05672164e-02,4.80227991e+00,5.56892705e+00,6.56287384e+00,-1.71980799e-02,-7.66647132e-01,-9.97315927e-01,2.05672164e-02
4.28000000e+00,-1.75628854e+00,-9.86220115e-01,0.00000000e+00,0.00000000e+00,-7.70068425e-01,-1.00669134e+00,2.04712202e-02,1.73711597e+00,2.50718439e+00,3.50960940e+00,-1.62048870e-02,-7.70068425e-01,-1.00669134e+00,2.04712202e-02,4.80110164e+00,5.57117006e+00,6.57450945e+00,-1.71192731e-02,-7.70068425e-01,-1.00669134e+00,2.04712202e-02
4.29000000e+00,-1.76925297e+00,-9.95756796e-01,0.00000000e+00,0.00000000e+00,-7.73496177e-01,-1.01613269e+00,2.03758945e-02,1.72972899e+00,2.50322517e+00,3.51513299e+00,-1.61510290e-02,-7.73496177e-01,-1.01613269e+00,2.03758945e-02,4.79985619e+00,5.57335236e+00,6.58615039e+00,-1.70412292e-02,-7.73496177e-01,-1.01613269e+00,2.03758945e-02
4.30000000e+00,-1.78228945e+00,-1.00535907e+00,0.00000000e+00,0.00000000e+00,-7.76930379e-01,-1.02564030e+00,2.02812331e-02,1.72227317e+00,2.49920355e+00,3.52065990e+00,-1.60972879e-02,-7.76930379e-01,-1.02564030e+00,2.02812331e-02,4.79854322e+00,5.57547360e+00,6.59779663e+00,-1.69639604e-02,-7.76930379e-01,-1.02564030e+00,2.02812331e-02
4.31000000e+00,-1.79539826e+00,-1.01502724e+00,0.00000000e+00,0.00000000e+00,-7.80371020e-01,-1.03521447e+00,2.01872298e-02,1.71474818e+00,2.49511920e+00,3.52619011e+00,-1.60436612e-02,-7.80371020e-01,-1.03521447e+00,2.01872298e-02,4.79716239e+00,5.57753341e+00,6.60944814e+00,-1.68874787e-02,-7.80371020e-01,-1.03521447e+00,2.01872298e-02
4.32000000e+00,-1.80857973e+00,-1.02476164e+00,0.00000000e+00,0.00000000e+00,-7.83818091e-01,-1.04485552e+00,2.00938786e-02,1.70715372e+00,2.49097181e+00,3.53172360e+00,-1.59901464e-02,-7.83818091e-01,-1.04485552e+00,2.00938786e-02,4.79571336e+00,5.57953145e+00,6.62110489e+00,-1.68117961e-02,-7.83818091e-01,-1.04485552e+00,2.00938786e-02
4.33000000e+00,-1.82183416e+00,-1.03456258e+00,0.00000000e+00,0.00000000e+00,-7.87271583e-01,-1.05456375e+00,2.00011734e-02,1.69948945e+00,2.48676104e+00,3.53726036e+00,-1.59367410e-02,-7.87271583e-01,-1.05456375e+00,2.00011734e-02,4.79419578e+00,5.58146736e+00,6.63276687e+00,-1.67369248e-02,-7.87271583e-01,-1.05456375e+00,2.00011734e-02
4.34000000e+00,-1.83516186e+00,-1.04443037e+00,0.00000000e+00,0.00000000e+00,-7.90731485e-01,-1.06433948e+00,1.99091083e-02,1.69175507e+00,2.48248656e+00,3.54280037e+00,-1.58834426e-02,-7.90731485e-01,-1.06433948e+00,1.99091083e-02,4.79260930e+00,5.58334079e+00,6.64443404e+00,-1.66628769e-02,-7.90731485e-01,-1.06433948e+00,1.99091083e-02
4.35000000e+00,-1.84856313e+00,-1.05436534e+00,0.00000000e+00,0.00000000e+00,-7.94197787e-01,-1.07418302e+00,1.98176774e-02,1.68395026e+00,2.47814805e+00,3.54834364e+00,-1.58302486e-02,-7.94197787e-01,-1.07418302e+00,1.98176774e-02,4.79095358e+00,5.58515137e+00,6.65610638e+00,-1.65896644e-02,-7.94197787e-01,-1.07418302e+00,1.98176774e-02
4.36000000e+00,-1.86203828e+00,-1.06436780e+00,0.00000000e+00,0.00000000e+00,-7.97670481e-01,-1.08409468e+00,1.97268748e-02,1.67607469e+00,2.47374517e+00,3.55389013e+00,-1.57771567e-02,-7.97670481e-01,-1.08409468e+00,1.97268748e-02,4.78922827e+00,5.58689876e+00,6.66778386e+00,-1.65172995e-02,-7.97670481e-01,-1.08409468e+00,1.97268748e-02
4.37000000e+00,-1.87558763e+00,-1.07443807e+00,0.00000000e+00,0.00000000e+00,-8.01149557e-01,-1.09407477e+00,1.96366950e-02,1.66812805e+00,2.46927760e+00,3.55943984e+00,-1.57241642e-02,-8.01149557e-01,-1.09407477e+00,1.96366950e-02,4.78743303e+00,5.58858258e+00,6.67946645e+00,-1.64457942e-02,-8.01149557e-01,-1.09407477e+00,1.96366950e-02
4.38000000e+00,-1.88921148e+00,-1.08457648e+00,0.00000000e+00,0.00000000e+00,-8.04635004e-01,-1.10412361e+00,1.95471320e-02,1.66011001e+00,2.46474501e+00,3.56499276e+00,-1.56712688e-02,-8.04635004e-01,-1.10412361e+00,1.95471320e-02,4.78556750e+00,5.59020250e+00,6.69115414e+00,-1.63751606e-02,-8.04635004e-01,-1.10412361e+00,1.95471320e-02
4.39000000e+00,-1.90291015e+00,-1.09478333e+00,0.00000000e+00,0.00000000e+00,-8.08126812e-01,-1.11424152e+00,1.94581805e-02,1.65202025e+00,2.46014706e+00,3.57054887e+00,-1.56184678e-02,-8.08126812e-01,-1.11424152e+00,1.94581805e-02,4.78363133e+00,5.59175814e+00,6.70284689e+00,-1.63054109e-02,-8.08126812e-01,-1.11424152e+00,1.94581805e-02
4.40000000e+00,-1.91668394e+00,-1.10505897e+00,0.00000000e+00,0.00000000e+00,-8.11624973e-01,-1.12442880e+00,1.93698347e-02,1.64385846e+00,2.45548343e+00,3.57610815e+00,-1.55657589e-02,-8.11624973e-01,-1.12442880e+00,1.93698347e-02,4.78162418e+00,5.59324916e+00,6.71454468e+00,-1.62365570e-02,-8.11624973e-01,-1.12442880e+00,1.93698347e-02
4.41000000e+00,-1.93053317e+00,-1.11540369e+00,0.00000000e+00,0.00000000e+00,-8.15129476e-01,-1.13468578e+00,1.92820893e-02,1.63562430e+00,2.45075377e+00,3.58167060e+00,-1.55131396e-02,-8.15129476e-01,-1.13468578e+00,1.92820893e-02,4.77954571e+00,5.59467518e+00,6.72624748e+00,-1.61686111e-02,-8.15129476e-01,-1.13468578e+00,1.92820893e-02
4.42000000e+00,-1.94445815e+00,-1.12581784e+00,0.00000000e+00,0.00000000e+00,-8.18640311e-01,-1.14501277e+00,1.91949387e-02,1.62731745e+00,2.44595777e+00,3.58723621e+00,-1.54606073e-02,-8.18640311e-01,-1.14501277e+00,1.91949387e-02,4.77739555e+00,5.59603586e+00,6.73795528e+00,-1.61015853e-02,-8.18640311e-01,-1.14501277e+00,1.91949387e-02
4.43000000e+00,-1.95845919e+00,-1.13630172e+00,0.00000000e+00,0.00000000e+00,-8.22157469e-01,-1.15541010e+00,1.91083776e-02,1.61893760e+00,2.44109507e+00,3.59280495e+00,-1.54081596e-02,-8.22157469e-01,-1.15541010e+00,1.91083776e-02,4.77517335e+00,5.59733082e+00,6.74966804e+00,-1.60354917e-02,-8.22157469e-01,-1.15541010e+00,1.91083776e-02
4.44000000e+00,-1.97253661e+00,-1.14685567e+00,0.00000000e+00,0.00000000e+00,-8.25680940e-01,-1.16587807e+00,1.90224008e-02,1.61048442e+00,2.43616536e+00,3.59837683e+00,-1.53557940e-02,-8.25680940e-01,-1.16587807e+00,1.90224008e-02,4.77287878e+00,5.59855972e+00,6.76138574e+00,-1.59703423e-02,-8.25680940e-01,-1.16587807e+00,1.90224008e-02
4.45000000e+00,-1.98669073e+00,-1.15748002e+00,0.00000000e+00,0.00000000e+00,-8.29210714e-01,-1.17641702e+00,1.89370029e-02,1.60195757e+00,2.43116829e+00,3.60395181e+00,-1.53035081e-02,-8.29210714e-01,-1.17641702e+00,1.89370029e-02,4.77051147e+00,5.59972219e+00,6.77310835e+00,-1.59061493e-02,-8.29210714e-01,-1.17641702e+00,1.89370029e-02
4.46000000e+00,-2.00092185e+00,-1.16817507e+00,0.00000000e+00,0.00000000e+00,-8.32746781e-01,-1.18702725e+00,1.88521788e-02,1.59335675e+00,2.42610353e+00,3.60952990e+00,-1.52512992e-02,-8.32746781e-01,-1.18702725e+00,1.88521788e-02,4.76807108e+00,5.60081786e+00,6.78483586e+00,-1.58429247e-02,-8.32746781e-01,-1.18702725e+00,1.88521788e-02
4.47000000e+00,-2.01523030e+00,-1.17894117e+00,0.00000000e+00,0.00000000e+00,-8.36289131e-01,-1.19770909e+00,1.87679234e-02,1.58468161e+00,2.42097074e+00,3.61511107e+00,-1.51991650e-02,-8.36289131e-01,-1.19770909e+00,1.87679234e-02,4.76555724e+00,5.60184638e+00,6.79656823e+00,-1.57806807e-02,-8.36289131e-01,-1.19770909e+00,1.87679234e-02
4.48000000e+00,-2.02961639e+00,-1.18977864e+00,0.00000000e+00,0.00000000e+00,-8.39837754e-01,-1.20846287e+00,1.86842315e-02,1.57593183e+00,2.41576959e+00,3.62069533e+00,-1.51471029e-02,-8.39837754e-01,-1.20846287e+00,1.86842315e-02,4.76296962e+00,5.60280737e+00,6.80830544e+00,-1.57194292e-02,-8.39837754e-01,-1.20846287e+00,1.86842315e-02
4.49000000e+00,-2.04408044e+00,-1.20068780e+00,0.00000000e+00,0.00000000e+00,-8.43392642e-01,-1.21928890e+00,1.86010982e-02,1.56710709e+00,2.41049974e+00,3.62628264e+00,-1.50951105e-02,-8.43392642e-01,-1.21928890e+00,1.86010982e-02,4.76030785e+00,5.60370049e+00,6.82004747e+00,-1.56591824e-02,-8.43392642e-01,-1.21928890e+00,1.86010982e-02
4.50000000e+00,-2.05862276e+00,-1.21166898e+00,0.00000000e+00,0.00000000e+00,-8.46953782e-01,-1.23018750e+00,1.85185185e-02,1.55820706e+00,2.40516084e+00,3.63187301e+00,-1.50431853e-02,-8.46953782e-01,-1.23018750e+00,1.85185185e-02,4.75757158e+00,5.60452537e+00,6.83179430e+00,-1.55999525e-02,-8.46953782e-01,-1.23018750e+00,1.85185185e-02
4.51000000e+00,-2.07324368e+00,-1.22272252e+00,0.00000000e+00,0.00000000e+00,-8.50521167e-01,-1.24115900e+00,1.84364875e-02,1.54923141e+00,2.39975258e+00,3.63746642e+00,-1.49913248e-02,-8.50521167e-01,-1.24115900e+00,1.84364875e-02,4.75476047e+00,5.60528163e+00,6.84354590e+00,-1.55417473e-02,-8.50521167e-01,-1.24115900e+00,1.84364875e-02
4.52000000e+00,-2.08794352e+00,-1.23384873e+00,0.00000000e+00,0.00000000e+00,-8.54094786e-01,-1.25220373e+00,1.83550004e-02,1.54017980e+00,2.39427459e+00,3.64306285e+00,-1.49395265e-02,-8.54094786e-01,-1.25220373e+00,1.83550004e-02,4.75187417e+00,5.60596895e+00,6.85530224e+00,-1.54845585e-02,-8.54094786e-01,-1.25220373e+00,1.83550004e-02
4.53000000e+00,-2.10272259e+00,-1.24504796e+00,0.00000000e+00,0.00000000e+00,-8.57674628e-01,-1.26332201e+00,1.82740523e-02,1.53105192e+00,2.38872655e+00,3.64866229e+00,-1.48877879e-02,-8.57674628e-01,-1.26332201e+00,1.82740523e-02,4.74891235e+00,5.60658698e+00,6.86706331e+00,-1.54283735e-02,-8.57674628e-01,-1.26332201e+00,1.82740523e-02
4.54000000e+00,-2.11758121e+00,-1.25632053e+00,0.00000000e+00,0.00000000e+00,-8.61260685e-01,-1.27451416e+00,1.81936385e-02,1.52184743e+00,2.38310811e+00,3.65426474e+00,-1.48361065e-02,-8.61260685e-01,-1.27451416e+00,1.81936385e-02,4.74587469e+00,5.60713537e+00,6.87882908e+00,-1.53731798e-02,-8.61260685e-01,-1.27451416e+00,1.81936385e-02
4.55000000e+00,-2.13251971e+00,-1.26766676e+00,0.00000000e+00,0.00000000e+00,-8.64852946e-01,-1.28578052e+00,1.81137544e-02,1.51256599e+00,2.37741893e+00,3.65987018e+00,-1.47844799e-02,-8.64852946e-01,-1.28578052e+00,1.81137544e-02,4.74276085e+00,5.60761379e+00,6.89059952e+00,-1.53189650e-02,-8.64852946e-01,-1.28578052e+00,1.81137544e-02
4.56000000e+00,-2.14753841e+00,-1.27908701e+00,0.00000000e+00,0.00000000e+00,-8.68451401e-01,-1.29712140e+00,1.80343952e-02,1.50320728e+00,2.37165868e+00,3.66547859e+00,-1.47329056e-02,-8.68451401e-01,-1.29712140e+00,1.80343952e-02,4.73957050e+00,5.60802190e+00,6.90237462e+00,-1.52657163e-02,-8.68451401e-01,-1.29712140e+00,1.80343952e-02
4.57000000e+00,-2.16263763e+00,-1.29058159e+00,0.00000000e+00,0.00000000e+00,-8.72056041e-01,-1.30853714e+00,1.79555564e-02,1.49377096e+00,2.36582700e+00,3.67108997e+00,-1.46813811e-02,-8.72056041e-01,-1.30853714e+00,1.79555564e-02,4.73630330e+00,5.60835934e+00,6.91415435e+00,-1.52134215e-02,-8.72056041e-01,-1.30853714e+00,1.79555564e-02
4.58000000e+00,-2.17781769e+00,-1.30215084e+00,0.00000000e+00,0.00000000e+00,-8.75666854e-01,-1.32002807e+00,1.78772335e-02,1.48425671e+00,2.35992356e+00,3.67670430e+00,-1.46299039e-02,-8.75666854e-01,-1.32002807e+00,1.78772335e-02,4.73295893e+00,5.60862579e+00,6.92593869e+00,-1.51620678e-02,-8.75666854e-01,-1.32002807e+00,1.78772335e-02
4.59000000e+00,-2.19307892e+00,-1.31379509e+00,0.00000000e+00,0.00000000e+00,-8.79283833e-01,-1.33159451e+00,1.77994219e-02,1.47466418e+00,2.35394801e+00,3.68232157e+00,-1.45784714e-02,-8.79283833e-01,-1.33159451e+00,1.77994219e-02,4.72953705e+00,5.60882088e+00,6.93772761e+00,-1.51116429e-02,-8.79283833e-01,-1.33159451e+00,1.77994219e-02
4.60000000e+00,-2.20842165e+00,-1.32551468e+00,0.00000000e+00,0.00000000e+00,-8.82906966e-01,-1.34323680e+00,1.77221172e-02,1.46499304e+00,2.34790001e+00,3.68794177e+00,-1.45270813e-02,-8.82906966e-01,-1.34323680e+00,1.77221172e-02,4.72603732e+00,5.60894428e+00,6.94952110e+00,-1.50621341e-02,-8.82906966e-01,-1.34323680e+00,1.77221172e-02
4.61000000e+00,-2.22384619e+00,-1.33730995e+00,0.00000000e+00,0.00000000e+00,-8.86536243e-01,-1.35495526e+00,1.76453151e-02,1.45524297e+00,2.34177921e+00,3.69356489e+00,-1.44757311e-02,-8.86536243e-01,-1.35495526e+00,1.76453151e-02,4.72245941e+00,5.60899565e+00,6.96131913e+00,-1.50135290e-02,-8.86536243e-01,-1.35495526e+00,1.76453151e-02
4.62000000e+00,-2.23935288e+00,-1.34918122e+00,0.00000000e+00,0.00000000e+00,-8.90171655e-01,-1.36675023e+00,1.75690111e-02,1.44541362e+00,2.33558527e+00,3.69919091e+00,-1.44244182e-02,-8.90171655e-01,-1.36675023e+00,1.75690111e-02,4.71880298e+00,5.60897463e+00,6.97312167e+00,-1.49658150e-02,-8.90171655e-01,-1.36675023e+00,1.75690111e-02
4.63000000e+00,-2.25494204e+00,-1.36112884e+00,0.00000000e+00,0.00000000e+00,-8.93813192e-01,-1.37862204e+00,1.74932010e-02,1.43550465e+00,2.32931784e+00,3.70481983e+00,-1.43731401e-02,-8.93813192e-01,-1.37862204e+00,1.74932010e-02,4.71506770e+00,5.60888089e+00,6.98492871e+00,-1.49189797e-02,-8.93813192e-01,-1.37862204e+00,1.74932010e-02
4.64000000e+00,-2.27061399e+00,-1.37315315e+00,0.00000000e+00,0.00000000e+00,-8.97460843e-01,-1.39057103e+00,1.74178805e-02,1.42551574e+00,2.32297658e+00,3.71045162e+00,-1.43218945e-02,-8.97460843e-01,-1.39057103e+00,1.74178805e-02,4.71125323e+00,5.60871407e+00,6.99674023e+00,-1.48730104e-02,-8.97460843e-01,-1.39057103e+00,1.74178805e-02
4.65000000e+00,-2.28636907e+00,-1.38525447e+00,0.00000000e+00,0.00000000e+00,-9.01114599e-01,-1.40259752e+00,1.73430454e-02,1.41544654e+00,2.31656113e+00,3.71608629e+00,-1.42706787e-02,-9.01114599e-01,-1.40259752e+00,1.73430454e-02,4.70735923e+00,5.60847383e+00,7.00855620e+00,-1.48278946e-02,-9.01114599e-01,-1.40259752e+00,1.73430454e-02
4.66000000e+00,-2.30220761e+00,-1.39743316e+00,0.00000000e+00,0.00000000e+00,-9.04774449e-01,-1.41470185e+00,1.72686916e-02,1.40529671e+00,2.31007116e+00,3.72172381e+00,-1.42194904e-02,-9.04774449e-01,-1.41470185e+00,1.72686916e-02,4.70338537e+00,5.60815981e+00,7.02037659e+00,-1.47836200e-02,-9.04774449e-01,-1.41470185e+00,1.72686916e-02
4.67000000e+00,-2.31812993e+00,-1.40968954e+00,0.00000000e+00,0.00000000e+00,-9.08440384e-01,-1.42688436e+00,1.71948150e-02,1.39506592e+00,2.30350631e+00,3.72736418e+00,-1.41683276e-02,-9.08440384e-01,-1.42688436e+00,1.71948150e-02,4.69933130e+00,5.60777168e+00,7.03220140e+00,-1.47401738e-02,-9.08440384e-01,-1.42688436e+00,1.71948150e-02
4.68000000e+00,-2.33413636e+00,-1.42202397e+00,0.00000000e+00,0.00000000e+00,-9.12112394e-01,-1.43914538e+00,1.71214114e-02,1.38475383e+00,2.29686622e+00,3.73300738e+00,-1.41171924e-02,-9.12112394e-01,-1.43914538e+00,1.71214114e-02,4.69519669e+00,5.60730908e+00,7.04403059e+00,-1.46975436e-02,-9.12112394e-01,-1.43914538e+00,1.71214114e-02
4.69000000e+00,-2.35022724e+00,-1.43443677e+00,0.00000000e+00,0.00000000e+00,-9.15790468e-01,-1.45148525e+00,1.70484768e-02,1.37436008e+00,2.29015054e+00,3.73865340e+00,-1.40660887e-02,-9.15790468e-01,-1.45148525e+00,1.70484768e-02,4.69098120e+00,5.60677166e+00,7.05586415e+00,-1.46557169e-02,-9.15790468e-01,-1.45148525e+00,1.70484768e-02
4.70000000e+00,-2.36640289e+00,-1.44692829e+00,0.00000000e+00,0.00000000e+00,-9.19474597e-01,-1.46390430e+00,1.69760072e-02,1.36388433e+00,2.28335892e+00,3.74430224e+00,-1.40150203e-02,-9.19474597e-01,-1.46390430e+00,1.69760072e-02,4.68668448e+00,5.60615908e+00,7.06770205e+00,-1.46146812e-02,-9.19474597e-01,-1.46390430e+00,1.69760072e-02
4.71000000e+00,-2.38266365e+00,-1.45949888e+00,0.00000000e+00,0.00000000e+00,-9.23164771e-01,-1.47640288e+00,1.69039988e-02,1.35332623e+00,2.27649100e+00,3.74995387e+00,-1.39639910e-02,-9.23164771e-01,-1.47640288e+00,1.69039988e-02,4.68230620e+00,5.60547097e+00,7.07954428e+00,-1.45744239e-02,-9.23164771e-01,-1.47640288e+00,1.69039988e-02
4.72000000e+00,-2.39900985e+00,-1.47214887e+00,0.00000000e+00,0.00000000e+00,-9.26860978e-01,-1.48898132e+00,1.68324476e-02,1.34268544e+00,2.26954642e+00,3.75560830e+00,-1.39130046e-02,-9.26860978e-01,-1.48898132e+00,1.68324476e-02,4.67784602e+00,5.60470700e+00,7.09139080e+00,-1.45349325e-02,-9.26860978e-01,-1.48898132e+00,1.68324476e-02
4.73000000e+00,-2.41544182e+00,-1.48487861e+00,0.00000000e+00,0.00000000e+00,-9.30563210e-01,-1.50163996e+00,1.67613497e-02,1.33196161e+00,2.26252482e+00,3.76126549e+00,-1.38620648e-02,-9.30563210e-01,-1.50163996e+00,1.67613497e-02,4.67330359e+00,5.60386680e+00,7.10324161e+00,-1.44961944e-02,-9.30563210e-01,-1.50163996e+00,1.67613497e-02
4.74000000e+00,-2.43195991e+00,-1.49768845e+00,0.00000000e+00,0.00000000e+00,-9.34271457e-01,-1.51437915e+00,1.66907013e-02,1.32115438e+00,2.25542584e+00,3.76692546e+00,-1.38111756e-02,-9.34271457e-01,-1.51437915e+00,1.66907013e-02,4.66867858e+00,5.60295004e+00,7.11509668e+00,-1.44581973e-02,-9.34271457e-01,-1.51437915e+00,1.66907013e-02
4.75000000e+00,-2.44856443e+00,-1.51057872e+00,0.00000000e+00,0.00000000e+00,-9.37985708e-01,-1.52719922e+00,1.66204986e-02,1.31026341e+00,2.24824912e+00,3.77258818e+00,-1.37603407e-02,-9.37985708e-01,-1.52719922e+00,1.66204986e-02,4.66397063e+00,5.60195634e+00,7.12695599e+00,-1.44209284e-02,-9.37985708e-01,-1.52719922e+00,1.66204986e-02
4.76000000e+00,-2.46525573e+00,-1.52354978e+00,0.00000000e+00,0.00000000e+00,-9.41705953e-01,-1.54010051e+00,1.65507379e-02,1.29928835e+00,2.24099430e+00,3.77825364e+00,-1.37095639e-02,-9.41705953e-01,-1.54010051e+00,1.65507379e-02,4.65917941e+00,5.60088536e+00,7.13881951e+00,-1.43843754e-02,-9.41705953e-01,-1.54010051e+00,1.65507379e-02
4.77000000e+00,-2.48203414e+00,-1.53660196e+00,0.00000000e+00,0.00000000e+00,-9.45432182e-01,-1.55308338e+00,1.64814156e-02,1.28822884e+00,2.23366102e+00,3.78392183e+00,-1.36588491e-02,-9.45432182e-01,-1.55308338e+00,1.64814156e-02,4.65430457e+00,5.59973675e+00,7.15068724e+00,-1.43485257e-02,-9.45432182e-01,-1.55308338e+00,1.64814156e-02
4.78000000e+00,-2.49890001e+00,-1.54973562e+00,0.00000000e+00,0.00000000e+00,-9.49164386e-01,-1.56614815e+00,1.64125278e-02,1.27708454e+00,2.22624893e+00,3.78959275e+00,-1.36082000e-02,-9.49164386e-01,-1.56614815e+00,1.64125278e-02,4.64934577e+00,5.59851016e+00,7.16255914e+00,-1.43133667e-02,-9.49164386e-01,-1.56614815e+00,1.64125278e-02
4.79000000e+00,-2.51585366e+00,-1.56295110e+00,0.00000000e+00,0.00000000e+00,-9.52902553e-01,-1.57929517e+00,1.63440710e-02,1.26585509e+00,2.21875765e+00,3.79526637e+00,-1.35576204e-02,-9.52902553e-01,-1.57929517e+00,1.63440710e-02,4.64430266e+00,5.59720521e+00,7.17443520e+00,-1.42788860e-02,-9.52902553e-01,-1.57929517e+00,1.63440710e-02
4.80000000e+00,-2.53289543e+00,-1.57624876e+00,0.00000000e+00,0.00000000e+00,-9.56646674e-01,-1.59252480e+00,1.62760417e-02,1.25454014e+00,2.21118682e+00,3.80094269e+00,-1.35071142e-02,-9.56646674e-01,-1.59252480e+00,1.62760417e-02,4.63917490e+00,5.59582157e+00,7.18631540e+00,-1.42450710e-02,-9.56646674e-01,-1.59252480e+00,1.62760417e-02
4.81000000e+00,-2.55002567e+00,-1.58962893e+00,0.00000000e+00,0.00000000e+00,-9.60396739e-01,-1.60583737e+00,1.62084362e-02,1.24313934e+00,2.20353608e+00,3.80662170e+00,-1.34566851e-02,-9.60396739e-01,-1.60583737e+00,1.62084362e-02,4.63396214e+00,5.59435887e+00,7.19819972e+00,-1.42119093e-02,-9.60396739e-01,-1.60583737e+00,1.62084362e-02
4.82000000e+00,-2.56724472e+00,-1.60309198e+00,0.00000000e+00,0.00000000e+00,-9.64152738e-01,-1.61923323e+00,1.61412510e-02,1.23165233e+00,2.19580507e+00,3.81230338e+00,-1.34063370e-02,-9.64152738e-01,-1.61923323e+00,1.61412510e-02,4.62866403e+00,5.59281676e+00,7.21008813e+00,-1.41793881e-02,-9.64152738e-01,-1.61923323e+00,1.61412510e-02
4.83000000e+00,-2.58455290e+00,-1.61663824e+00,0.00000000e+00,0.00000000e+00,-9.67914660e-01,-1.63271273e+00,1.60744827e-02,1.22007876e+00,2.18799342e+00,3.81798773e+00,-1.33560737e-02,-9.67914660e-01,-1.63271273e+00,1.60744827e-02,4.62328022e+00,5.59119488e+00,7.22198062e+00,-1.41474952e-02,-9.67914660e-01,-1.63271273e+00,1.60744827e-02
4.84000000e+00,-2.60195057e+00,-1.63026808e+00,0.00000000e+00,0.00000000e+00,-9.71682495e-01,-1.64627621e+00,1.60081279e-02,1.20841827e+00,2.18010076e+00,3.82367474e+00,-1.33058990e-02,-9.71682495e-01,-1.64627621e+00,1.60081279e-02,4.61781038e+00,5.58949288e+00,7.23387717e+00,-1.41162179e-02,-9.71682495e-01,-1.64627621e+00,1.60081279e-02
4.85000000e+00,-2.61943807e+00,-1.64398184e+00,0.00000000e+00,0.00000000e+00,-9.75456234e-01,-1.65992402e+00,1.59421830e-02,1.19667050e+00,2.17212673e+00,3.82936439e+00,-1.32558167e-02,-9.75456234e-01,-1.65992402e+00,1.59421830e-02,4.61225415e+00,5.58771038e+00,7.24577776e+00,-1.40855437e-02,-9.75456234e-01,-1.65992402e+00,1.59421830e-02
4.86000000e+00,-2.63701573e+00,-1.65777987e+00,0.00000000e+00,0.00000000e+00,-9.79235867e-01,-1.67365651e+00,1.58766448e-02,1.18483510e+00,2.16407097e+00,3.83505667e+00,-1.32058306e-02,-9.79235867e-01,-1.67365651e+00,1.58766448e-02,4.60661117e+00,5.58584704e+00,7.25768237e+00,-1.40554600e-02,-9.79235867e-01,-1.67365651e+00,1.58766448e-02
4.87000000e+00,-2.65468391e+00,-1.67166253e+00,0.00000000e+00,0.00000000e+00,-9.83021382e-01,-1.68747404e+00,1.58115099e-02,1.17291172e+00,2.15593310e+00,3.84075157e+00,-1.31559445e-02,-9.83021382e-01,-1.68747404e+00,1.58115099e-02,4.60088111e+00,5.58390249e+00,7.26959097e+00,-1.40259545e-02,-9.83021382e-01,-1.68747404e+00,1.58115099e-02
4.88000000e+00,-2.67244294e+00,-1.68563017e+00,0.00000000e+00,0.00000000e+00,-9.86812770e-01,-1.70137694e+00,1.57467751e-02,1.16089998e+00,2.14771275e+00,3.84644908e+00,-1.31061622e-02,-9.86812770e-01,-1.70137694e+00,1.57467751e-02,4.59506361e+00,5.58187638e+00,7.28150356e+00,-1.39970145e-02,-9.86812770e-01,-1.70137694e+00,1.57467751e-02
4.89000000e+00,-2.69029316e+00,-1.69968314e+00,0.00000000e+00,0.00000000e+00,-9.90610021e-01,-1.71536558e+00,1.56824369e-02,1.14879955e+00,2.13940957e+00,3.85214920e+00,-1.30564875e-02,-9.90610021e-01,-1.71536558e+00,1.56824369e-02,4.58915832e+00,5.57976834e+00,7.29342011e+00,-1.39686275e-02,-9.90610021e-01,-1.71536558e+00,1.56824369e-02
4.90000000e+00,-2.70823493e+00,-1.71382181e+00,0.00000000e+00,0.00000000e+00,-9.94413124e-01,-1.72944030e+00,1.56184923e-02,1.13661005e+00,2.13102317e+00,3.85785190e+00,-1.30069243e-02,-9.94413124e-01,-1.72944030e+00,1.56184923e-02,4.58316489e+00,5.57757802e+00,7.30534060e+00,-1.39407810e-02,-9.94413124e-01,-1.72944030e+00,1.56184923e-02
4.91000000e+00,-2.72626859e+00,-1.72804652e+00,0.00000000e+00,0.00000000e+00,-9.98222070e-01,-1.74360146e+00,1.55549380e-02,1.12433112e+00,2.12255319e+00,3.86355719e+00,-1.29574763e-02,-9.98222070e-01,-1.74360146e+00,1.55549380e-02,4.57708297e+00,5.57530504e+00,7.31726502e+00,-1.39134625e-02,-9.98222070e-01,-1.74360146e+00,1.55549380e-02
4.92000000e+00,-2.74439448e+00,-1.74235763e+00,0.00000000e+00,0.00000000e+00,-1.00203685e+00,-1.75784940e+00,1.54917708e-02,1.11196241e+00,2.11399926e+00,3.86926504e+00,-1.29081473e-02,-1.00203685e+00,-1.75784940e+00,1.54917708e-02,4.57091220e+00,5.57294905e+00,7.32919334e+00,-1.38866594e-02,-1.00203685e+00,-1.75784940e+00,1.54917708e-02
4.93000000e+00,-2.76261295e+00,-1.75675550e+00,0.00000000e+00,0.00000000e+00,-1.00585745e+00,-1.77218449e+00,1.54289876e-02,1.09950356e+00,2.10536101e+00,3.87497546e+00,-1.28589412e-02,-1.00585745e+00,-1.77218449e+00,1.54289876e-02,4.56465223e+00,5.57050968e+00,7.34112555e+00,-1.38603592e-02,-1.00585745e+00,-1.77218449e+00,1.54289876e-02
4.94000000e+00,-2.78092435e+00,-1.77124049e+00,0.00000000e+00,0.00000000e+00,-1.00968386e+00,-1.78660708e+00,1.53665853e-02,1.08695420e+00,2.09663806e+00,3.88068842e+00,-1.28098618e-02,-1.00968386e+00,-1.78660708e+00,1.53665853e-02,4.55830272e+00,5.56798658e+00,7.35306162e+00,-1.38345495e-02,-1.00968386e+00,-1.78660708e+00,1.53665853e-02
4.95000000e+00,-2.79932903e+00,-1.78581296e+00,0.00000000e+00,0.00000000e+00,-1.01351608e+00,-1.80111752e+00,1.53045608e-02,1.07431397e+00,2.08783004e+00,3.88640391e+00,-1.27609128e-02,-1.01351608e+00,-1.80111752e+00,1.53045608e-02,4.55186329e+00,5.56537937e+00,7.36500154e+00,-1.38092176e-02,-1.01351608e+00,-1.80111752e+00,1.53045608e-02
4.96000000e+00,-2.81782734e+00,-1.80047326e+00,0.00000000e+00,0.00000000e+00,-1.01735408e+00,-1.81571617e+00,1.52429110e-02,1.06158250e+00,2.07893659e+00,3.89212194e+00,-1.27120982e-02,-1.01735408e+00,-1.81571617e+00,1.52429110e-02,4.54533361e+00,5.56268769e+00,7.37694530e+00,-1.37843512e-02,-1.01735408e+00,-1.81571617e+00,1.52429110e-02
4.97000000e+00,-2.83641962e+00,-1.81522175e+00,0.00000000e+00,0.00000000e+00,-1.02119787e+00,-1.83040338e+00,1.51816331e-02,1.04875944e+00,2.06995731e+00,3.89784248e+00,-1.26634216e-02,-1.02119787e+00,-1.83040338e+00,1.51816331e-02,4.53871331e+00,5.55991118e+00,7.38889286e+00,-1.37599375e-02,-1.02119787e+00,-1.83040338e+00,1.51816331e-02
4.98000000e+00,-2.85510622e+00,-1.83005880e+00,0.00000000e+00,0.00000000e+00,-1.02504743e+00,-1.84517952e+00,1.51207239e-02,1.03584442e+00,2.06089185e+00,3.90356553e+00,-1.26148869e-02,-1.02504743e+00,-1.84517952e+00,1.51207239e-02,4.53200204e+00,5.55704946e+00,7.40084422e+00,-1.37359642e-02,-1.02504743e+00,-1.84517952e+00,1.51207239e-02
4.99000000e+00,-2.87388751e+00,-1.84498476e+00,0.00000000e+00,0.00000000e+00,-1.02890275e+00,-1.86004494e+00,1.50601805e-02,1.02283708e+00,2.05173982e+00,3.90929108e+00,-1.25664979e-02,-1.02890275e+00,-1.86004494e+00,1.50601805e-02,4.52519943e+00,5.55410218e+00,7.41279936e+00,-1.37124186e-02,-1.02890275e+00,-1.86004494e+00,1.50601805e-02
5.00000000e+00,-2.89276382e+00,-1.86000000e+00,0.00000000e+00,0.00000000e+00,-1.03276382e+00,-1.87500000e+00,1.50000000e-02,1.00973704e+00,2.04250086e+00,3.91501912e+00,-1.25182584e-02,-1.03276382e+00,-1.87500000e+00,1.50000000e-02,4.51830515e+00,5.55106896e+00,7.42475825e+00,-1.36892883e-02,-1.03276382e+00,-1.87500000e+00,1.50000000e-02
5.01000000e+00,-2.91173551e+00,-1.87510488e+00,0.00000000e+00,0.00000000e+00,-1.03663063e+00,-1.89004506e+00,1.49401795e-02,9.96543947e-01,2.03317457e+00,3.92074963e+00,-1.24701723e-02,-1.03663063e+00,-1.89004506e+00,1.49401795e-02,4.51131882e+00,5.54794945e+00,7.43672089e+00,-1.36665608e-02,-1.03663063e+00,-1.89004506e+00,1.49401795e-02
5.02000000e+00,-2.93080293e+00,-1.89029976e+00,0.00000000e+00,0.00000000e+00,-1.04050317e+00,-1.90518048e+00,1.48807162e-02,9.83257428e-01,2.02376060e+00,3.92648260e+00,-1.24222433e-02,-1.04050317e+00,-1.90518048e+00,1.48807162e-02,4.50424009e+00,5.54474326e+00,7.44868724e+00,-1.36442235e-02,-1.04050317e+00,-1.90518048e+00,1.48807162e-02
5.03000000e+00,-2.94996644e+00,-1.90558502e+00,0.00000000e+00,0.00000000e+00,-1.04438143e+00,-1.92040662e+00,1.48216071e-02,9.69877118e-01,2.01425855e+00,3.93221804e+00,-1.23744752e-02,-1.04438143e+00,-1.92040662e+00,1.48216071e-02,4.49706860e+00,5.54145003e+00,7.46065731e+00,-1.36222639e-02,-1.04438143e+00,-1.92040662e+00,1.48216071e-02
5.04000000e+00,-2.96922640e+00,-1.92096100e+00,0.00000000e+00,0.00000000e+00,-1.04826540e+00,-1.93572385e+00,1.47628496e-02,9.56402648e-01,2.00466805e+00,3.93795592e+00,-1.23268718e-02,-1.04826540e+00,-1.93572385e+00,1.47628496e-02,4.48980399e+00,5.53806939e+00,7.47263106e+00,-1.36006695e-02,-1.04826540e+00,-1.93572385e+00,1.47628496e-02
5.05000000e+00,-2.98858315e+00,-1.93642808e+00,0.00000000e+00,0.00000000e+00,-1.05215507e+00,-1.95113252e+00,1.47044407e-02,9.42833649e-01,1.99498872e+00,3.94369623e+00,-1.22794370e-02,-1.05215507e+00,-1.95113252e+00,1.47044407e-02,4.48244590e+00,5.53460097e+00,7.48460847e+00,-1.35794277e-02,-1.05215507e+00,-1.95113252e+00,1.47044407e-02
5.06000000e+00,-3.00803705e+00,-1.95198662e+00,0.00000000e+00,0.00000000e+00,-1.05605043e+00,-1.96663300e+00,1.46463779e-02,9.29169751e-01,1.98522018e+00,3.94943898e+00,-1.22321746e-02,-1.05605043e+00,-1.96663300e+00,1.46463779e-02,4.47499397e+00,5.53104440e+00,7.49658955e+00,-1.35585261e-02,-1.05605043e+00,-1.96663300e+00,1.46463779e-02
5.07000000e+00,-3.02758846e+00,-1.96763699e+00,0.00000000e+00,0.00000000e+00,-1.05995147e+00,-1.98222565e+00,1.45886582e-02,9.15410586e-01,1.97536206e+00,3.95518414e+00,-1.21850883e-02,-1.05995147e+00,-1.98222565e+00,1.45886582e-02,4.46744784e+00,5.52739931e+00,7.50857425e+00,-1.35379520e-02,-1.05995147e+00,-1.98222565e+00,1.45886582e-02
5.08000000e+00,-3.04723774e+00,-1.98337956e+00,0.00000000e+00,0.00000000e+00,-1.06385818e+00,-1.99791084e+00,1.45312791e-02,9.01555781e-01,1.96541396e+00,3.96093171e+00,-1.21381820e-02,-1.06385818e+00,-1.99791084e+00,1.45312791e-02,4.45980714e+00,5.52366532e+00,7.52056258e+00,-1.35176931e-02,-1.06385818e+00,-1.99791084e+00,1.45312791e-02
5.09000000e+00,-3.06698524e+00,-1.99921470e+00,0.00000000e+00,0.00000000e+00,-1.06777055e+00,-2.01368894e+00,1.44742378e-02,8.87604966e-01,1.95537551e+00,3.96668167e+00,-1.20914595e-02,-1.06777055e+00,-2.01368894e+00,1.44742378e-02,4.45207152e+00,5.51984207e+00,7.53255450e+00,-1.34977367e-02,-1.06777055e+00,-2.01368894e+00,1.44742378e-02
5.10000000e+00,-3.08683133e+00,-2.01514277e+00,0.00000000e+00,0.00000000e+00,-1.07168856e+00,-2.02956030e+00,1.44175317e-02,8.73557769e-01,1.94524633e+00,3.97243402e+00,-1.20449246e-02,-1.07168856e+00,-2.02956030e+00,1.44175317e-02,4.44424061e+00,5.51592917e+00,7.54455001e+00,-1.34780704e-02,-1.07168856e+00,-2.02956030e+00,1.44175317e-02
5.11000000e+00,-3.10677636e+00,-2.03116414e+00,0.00000000e+00,0.00000000e+00,-1.07561222e+00,-2.04552530e+00,1.43611582e-02,8.59413816e-01,1.93502603e+00,3.97818875e+00,-1.19985811e-02,-1.07561222e+00,-2.04552530e+00,1.43611582e-02,4.43631405e+00,5.51192627e+00,7.55654909e+00,-1.34586816e-02,-1.07561222e+00,-2.04552530e+00,1.43611582e-02
5.12000000e+00,-3.12682068e+00,-2.04727919e+00,0.00000000e+00,0.00000000e+00,-1.07954150e+00,-2.06158430e+00,1.43051147e-02,8.45172735e-01,1.92471423e+00,3.98394585e+00,-1.19524328e-02,-1.07954150e+00,-2.06158430e+00,1.43051147e-02,4.42829147e+00,5.50783297e+00,7.56855172e+00,-1.34395578e-02,-1.07954150e+00,-2.06158430e+00,1.43051147e-02
5.13000000e+00,-3.14696468e+00,-2.06348828e+00,0.00000000e+00,0.00000000e+00,-1.08347640e+00,-2.07773768e+00,1.42493987e-02,8.30834152e-01,1.91431055e+00,3.98970531e+00,-1.19064835e-02,-1.08347640e+00,-2.07773768e+00,1.42493987e-02,4.42017252e+00,5.50364891e+00,7.58055788e+00,-1.34206865e-02,-1.08347640e+00,-2.07773768e+00,1.42493987e-02
5.14000000e+00,-3.16720869e+00,-2.07979179e+00,0.00000000e+00,0.00000000e+00,-1.08741690e+00,-2.09398579e+00,1.41940075e-02,8.16397691e-01,1.90381460e+00,3.99546712e+00,-1.18607370e-02,-1.08741690e+00,-2.09398579e+00,1.41940075e-02,4.41195681e+00,5.49937371e+00,7.59256756e+00,-1.34020551e-02,-1.08741690e+00,-2.09398579e+00,1.41940075e-02
5.15000000e+00,-3.18755309e+00,-2.09619008e+00,0.00000000e+00,0.00000000e+00,-1.09136301e+00,-2.11032902e+00,1.41389386e-02,8.01862978e-01,1.89322599e+00,4.00123126e+00,-1.18151971e-02,-1.09136301e+00,-2.11032902e+00,1.41389386e-02,4.40364399e+00,5.49500700e+00,7.60458073e+00,-1.33836512e-02,-1.09136301e+00,-2.11032902e+00,1.41389386e-02
5.16000000e+00,-3.20799824e+00,-2.11268354e+00,0.00000000e+00,0.00000000e+00,-1.09531470e+00,-2.12676773e+00,1.40841897e-02,7.87229637e-01,1.88254434e+00,4.00699774e+00,-1.17698677e-02,-1.09531470e+00,-2.12676773e+00,1.40841897e-02,4.39523370e+00,5.49054840e+00,7.61659740e+00,-1.33654621e-02,-1.09531470e+00,-2.12676773e+00,1.40841897e-02
5.17000000e+00,-3.22854450e+00,-2.12927253e+00,0.00000000e+00,0.00000000e+00,-1.09927197e+00,-2.14330229e+00,1.40297581e-02,7.72497291e-01,1.87176926e+00,4.01276654e+00,-1.17247526e-02,-1.09927197e+00,-2.14330229e+00,1.40297581e-02,4.38672555e+00,5.48599752e+00,7.62861753e+00,-1.33474755e-02,-1.09927197e+00,-2.14330229e+00,1.40297581e-02
5.18000000e+00,-3.24919223e+00,-2.14595743e+00,0.00000000e+00,0.00000000e+00,-1.10323480e+00,-2.15993307e+00,1.39756414e-02,7.57665563e-01,1.86090037e+00,4.01853765e+00,-1.16798554e-02,-1.10323480e+00,-2.15993307e+00,1.39756414e-02,4.37811920e+00,5.48135400e+00,7.64064111e+00,-1.33296787e-02,-1.10323480e+00,-2.15993307e+00,1.39756414e-02
5.19000000e+00,-3.26994181e+00,-2.16273861e+00,0.00000000e+00,0.00000000e+00,-1.10720319e+00,-2.17666045e+00,1.39218372e-02,7.42734075e-01,1.84993727e+00,4.02431106e+00,-1.16351802e-02,-1.10720319e+00,-2.17666045e+00,1.39218372e-02,4.36941426e+00,5.47661745e+00,7.65266812e+00,-1.33120592e-02,-1.10720319e+00,-2.17666045e+00,1.39218372e-02
5.20000000e+00,-3.29079359e+00,-2.17961646e+00,0.00000000e+00,0.00000000e+00,-1.11117713e+00,-2.19348480e+00,1.38683432e-02,7.27702448e-01,1.83887958e+00,4.03008677e+00,-1.15907306e-02,-1.11117713e+00,-2.19348480e+00,1.38683432e-02,4.36061037e+00,5.47178750e+00,7.66469856e+00,-1.32946046e-02,-1.11117713e+00,-2.19348480e+00,1.38683432e-02
5.21000000e+00,-3.31174794e+00,-2.19659134e+00,0.00000000e+00,0.00000000e+00,-1.11515660e+00,-2.21040649e+00,1.38151569e-02,7.12570304e-01,1.82772691e+00,4.03586475e+00,-1.15465105e-02,-1.11515660e+00,-2.21040649e+00,1.38151569e-02,4.35170716e+00,5.46686376e+00,7.67673240e+00,-1.32773022e-02,-1.11515660e+00,-2.21040649e+00,1.38151569e-02
5.22000000e+00,-3.33280523e+00,-2.21366363e+00,0.00000000e+00,0.00000000e+00,-1.11914160e+00,-2.22742591e+00,1.37622760e-02,6.97337262e-01,1.81647886e+00,4.04164502e+00,-1.15025237e-02,-1.11914160e+00,-2.22742591e+00,1.37622760e-02,4.34270425e+00,5.46184585e+00,7.68876963e+00,-1.32601397e-02,-1.11914160e+00,-2.22742591e+00,1.37622760e-02
5.23000000e+00,-3.35396583e+00,-2.23083372e+00,0.00000000e+00,0.00000000e+00,-1.12313211e+00,-2.24454342e+00,1.37096981e-02,6.82002942e-01,1.80513505e+00,4.04742755e+00,-1.14587740e-02,-1.12313211e+00,-2.24454342e+00,1.37096981e-02,4.33360129e+00,5.45673340e+00,7.70081022e+00,-1.32431043e-02,-1.12313211e+00,-2.24454342e+00,1.37096981e-02
5.24000000e+00,-3.37523010e+00,-2.24810197e+00,0.00000000e+00,0.00000000e+00,-1.12712813e+00,-2.26175939e+00,1.36574209e-02,6.66566963e-01,1.79369509e+00,4.05321233e+00,-1.14152651e-02,-1.12712813e+00,-2.26175939e+00,1.36574209e-02,4.32439789e+00,5.45152602e+00,7.71285418e+00,-1.32261837e-02,-1.12712813e+00,-2.26175939e+00,1.36574209e-02
5.25000000e+00,-3.39659842e+00,-2.26546878e+00,0.00000000e+00,0.00000000e+00,-1.13112964e+00,-2.27907422e+00,1.36054422e-02,6.51028943e-01,1.78215858e+00,4.05899936e+00,-1.13720010e-02,-1.13112964e+00,-2.27907422e+00,1.36054422e-02,4.31509369e+00,5.44622333e+00,7.72490147e+00,-1.32093653e-02,-1.13112964e+00,-2.27907422e+00,1.36054422e-02
5.26000000e+00,-3.41807115e+00,-2.28293451e+00,0.00000000e+00,0.00000000e+00,-1.13513664e+00,-2.29648827e+00,1.35537596e-02,6.35388500e-01,1.77052514e+00,4.06478863e+00,-1.13289854e-02,-1.13513664e+00,-2.29648827e+00,1.35537596e-02,4.30568831e+00,5.44082495e+00,7.73695209e+00,-1.31926366e-02,-1.13513664e+00,-2.29648827e+00,1.35537596e-02
5.27000000e+00,-3.43964866e+00,-2.30049955e+00,0.00000000e+00,0.00000000e+00,-1.13914911e+00,-2.31400192e+00,1.35023710e-02,6.19645250e-01,1.75879436e+00,4.07058013e+00,-1.12862221e-02,-1.13914911e+00,-2.31400192e+00,1.35023710e-02,4.29618138e+00,5.43533049e+00,7.74900602e+00,-1.31759851e-02,-1.13914911e+00,-2.31400192e+00,1.35023710e-02
5.28000000e+00,-3.46133132e+00,-2.31816429e+00,0.00000000e+00,0.00000000e+00,-1.14316704e+00,-2.33161556e+00,1.34512741e-02,6.03798809e-01,1.74696585e+00,4.07637385e+00,-1.12437150e-02,-1.14316704e+00,-2.33161556e+00,1.34512741e-02,4.28657253e+00,5.42973956e+00,7.76106325e+00,-1.31593981e-02,-1.14316704e+00,-2.33161556e+00,1.34512741e-02
5.29000000e+00,-3.48311952e+00,-2.33592909e+00,0.00000000e+00,0.00000000e+00,-1.14719042e+00,-2.34932956e+00,1.34004667e-02,5.87848794e-01,1.73503922e+00,4.08216978e+00,-1.12014678e-02,-1.14719042e+00,-2.34932956e+00,1.34004667e-02,4.27686137e+00,5.42405180e+00,7.77312375e+00,-1.31428633e-02,-1.14719042e+00,-2.34932956e+00,1.34004667e-02
5.30000000e+00,-3.50501361e+00,-2.35379435e+00,0.00000000e+00,0.00000000e+00,-1.15121925e+00,-2.36714430e+00,1.33499466e-02,5.71794820e-01,1.72301407e+00,4.08796791e+00,-1.11594843e-02,-1.15121925e+00,-2.36714430e+00,1.33499466e-02,4.26704754e+00,5.41826680e+00,7.78518752e+00,-1.31263681e-02,-1.15121925e+00,-2.36714430e+00,1.33499466e-02
5.31000000e+00,-3.52701397e+00,-2.37176045e+00,0.00000000e+00,0.00000000e+00,-1.15525351e+00,-2.38506017e+00,1.32997117e-02,5.55636499e-01,1.71089001e+00,4.09376824e+00,-1.11177684e-02,-1.15525351e+00,-2.38506017e+00,1.32997117e-02,4.25713066e+00,5.41238418e+00,7.79725453e+00,-1.31099000e-02,-1.15525351e+00,-2.38506017e+00,1.32997117e-02
5.32000000e+00,-3.54912098e+00,-2.38982778e+00,0.00000000e+00,0.00000000e+00,-1.15929320e+00,-2.40307754e+00,1.32497597e-02,5.39373447e-01,1.69866665e+00,4.09957075e+00,-1.10763239e-02,-1.15929320e+00,-2.40307754e+00,1.32497597e-02,4.24711036e+00,5.40640356e+00,7.80932478e+00,-1.30934463e-02,-1.15929320e+00,-2.40307754e+00,1.32497597e-02
5.33000000e+00,-3.57133500e+00,-2.40799671e+00,0.00000000e+00,0.00000000e+00,-1.16333829e+00,-2.42119680e+00,1.32000887e-02,5.23005276e-01,1.68634357e+00,4.10537543e+00,-1.10351545e-02,-1.16333829e+00,-2.42119680e+00,1.32000887e-02,4.23698625e+00,5.40032454e+00,7.82139825e+00,-1.30769948e-02,-1.16333829e+00,-2.42119680e+00,1.32000887e-02
5.34000000e+00,-3.59365643e+00,-2.42626763e+00,0.00000000e+00,0.00000000e+00,-1.16738879e+00,-2.43941833e+00,1.31506965e-02,5.06531598e-01,1.67392039e+00,4.11118229e+00,-1.09942642e-02,-1.16738879e+00,-2.43941833e+00,1.31506965e-02,4.22675796e+00,5.39414675e+00,7.83347492e+00,-1.30605327e-02,-1.16738879e+00,-2.43941833e+00,1.31506965e-02
5.35000000e+00,-3.61608562e+00,-2.44464094e+00,0.00000000e+00,0.00000000e+00,-1.17144468e+00,-2.45774252e+00,1.31015809e-02,4.89952025e-01,1.66139670e+00,4.11699130e+00,-1.09536566e-02,-1.17144468e+00,-2.45774252e+00,1.31015809e-02,4.21642511e+00,5.38786979e+00,7.84555478e+00,-1.30440476e-02,-1.17144468e+00,-2.45774252e+00,1.31015809e-02
5.36000000e+00,-3.63862296e+00,-2.46311701e+00,0.00000000e+00,0.00000000e+00,-1.17550595e+00,-2.47616975e+00,1.30527400e-02,4.73266168e-01,1.64877212e+00,4.12280246e+00,-1.09133356e-02,-1.17550595e+00,-2.47616975e+00,1.30527400e-02,4.20598733e+00,5.38149328e+00,7.85763781e+00,-1.30275269e-02,-1.17550595e+00,-2.47616975e+00,1.30527400e-02
5.37000000e+00,-3.66126882e+00,-2.48169623e+00,0.00000000e+00,0.00000000e+00,-1.17957259e+00,-2.49470040e+00,1.30041717e-02,4.56473637e-01,1.63604623e+00,4.12861576e+00,-1.08733050e-02,-1.17957259e+00,-2.49470040e+00,1.30041717e-02,4.19544423e+00,5.37501682e+00,7.86972401e+00,-1.30109582e-02,-1.17957259e+00,-2.49470040e+00,1.30041717e-02
5.38000000e+00,-3.68402359e+00,-2.50037900e+00,0.00000000e+00,0.00000000e+00,-1.18364459e+00,-2.51333487e+00,1.29558740e-02,4.39574042e-01,1.62321863e+00,4.13443120e+00,-1.08335686e-02,-1.18364459e+00,-2.51333487e+00,1.29558740e-02,4.18479543e+00,5.36844002e+00,7.88181335e+00,-1.29943289e-02,-1.18364459e+00,-2.51333487e+00,1.29558740e-02
5.39000000e+00,-3.70688764e+00,-2.51916570e+00,0.00000000e+00,0.00000000e+00,-1.18772194e+00,-2.53207354e+00,1.29078449e-02,4.22566991e-01,1.61028893e+00,4.14024876e+00,-1.07941302e-02,-1.18772194e+00,-2.53207354e+00,1.29078449e-02,4.17404055e+00,5.36176249e+00,7.89390582e+00,-1.29776264e-02,-1.18772194e+00,-2.53207354e+00,1.29078449e-02
5.40000000e+00,-3.72986135e+00,-2.53805672e+00,0.00000000e+00,0.00000000e+00,-1.19180463e+00,-2.55091680e+00,1.28600823e-02,4.05452094e-01,1.59725673e+00,4.14606844e+00,-1.07549937e-02,-1.19180463e+00,-2.55091680e+00,1.28600823e-02,4.16317922e+00,5.35498385e+00,7.90600140e+00,-1.29608384e-02,-1.19180463e+00,-2.55091680e+00,1.28600823e-02
5.41000000e+00,-3.75294510e+00,-2.55705245e+00,0.00000000e+00,0.00000000e+00,-1.19589265e+00,-2.56986503e+00,1.28125843e-02,3.88228958e-01,1.58412161e+00,4.15189022e+00,-1.07161628e-02,-1.19589265e+00,-2.56986503e+00,1.28125843e-02,4.15221104e+00,5.34810369e+00,7.91810009e+00,-1.29439521e-02,-1.19589265e+00,-2.56986503e+00,1.28125843e-02
5.42000000e+00,-3.77613927e+00,-2.57615328e+00,0.00000000e+00,0.00000000e+00,-1.19998599e+00,-2.58891863e+00,1.27653491e-02,3.70897189e-01,1.57088318e+00,4.15771410e+00,-1.06776413e-02,-1.19998599e+00,-2.58891863e+00,1.27653491e-02,4.14113564e+00,5.34112163e+00,7.93020187e+00,-1.29269552e-02,-1.19998599e+00,-2.58891863e+00,1.27653491e-02
5.43000000e+00,-3.79944425e+00,-2.59535961e+00,0.00000000e+00,0.00000000e+00,-1.20408464e+00,-2.60807798e+00,1.27183745e-02,3.53456395e-01,1.55754103e+00,4.16354007e+00,-1.06394331e-02,-1.20408464e+00,-2.60807798e+00,1.27183745e-02,4.12995264e+00,5.33403728e+00,7.94230672e+00,-1.29098351e-02,-1.20408464e+00,-2.60807798e+00,1.27183745e-02
5.44000000e+00,-3.82286041e+00,-2.61467182e+00,0.00000000e+00,0.00000000e+00,-1.20818858e+00,-2.62734348e+00,1.26716587e-02,3.35906180e-01,1.54409476e+00,4.16936813e+00,-1.06015419e-02,-1.20818858e+00,-2.62734348e+00,1.26716587e-02,4.11866165e+00,5.32685023e+00,7.95441463e+00,-1.28925792e-02,-1.20818858e+00,-2.62734348e+00,1.26716587e-02
5.45000000e+00,-3.84638814e+00,-2.63409032e+00,0.00000000e+00,0.00000000e+00,-1.21229782e+00,-2.64671552e+00,1.26251999e-02,3.18246151e-01,1.53054397e+00,4.17519826e+00,-1.05639716e-02,-1.21229782e+00,-2.64671552e+00,1.26251999e-02,4.10726228e+00,5.31956010e+00,7.96652559e+00,-1.28751752e-02,-1.21229782e+00,-2.64671552e+00,1.26251999e-02
5.46000000e+00,-3.87002782e+00,-2.65361549e+00,0.00000000e+00,0.00000000e+00,-1.21641233e+00,-2.66619448e+00,1.25789961e-02,3.00475910e-01,1.51688824e+00,4.18103045e+00,-1.05267260e-02,-1.21641233e+00,-2.66619448e+00,1.25789961e-02,4.09575415e+00,5.31216648e+00,7.97863958e+00,-1.28576103e-02,-1.21641233e+00,-2.66619448e+00,1.25789961e-02
5.47000000e+00,-3.89377983e+00,-2.67324772e+00,0.00000000e+00,0.00000000e+00,-1.22053211e+00,-2.68578077e+00,1.25330455e-02,2.82595062e-01,1.50312717e+00,4.18686470e+00,-1.04898089e-02,-1.22053211e+00,-2.68578077e+00,1.25330455e-02,4.08413688e+00,5.30466899e+00,7.99075659e+00,-1.28398721e-02,-1.22053211e+00,-2.68578077e+00,1.25330455e-02
5.48000000e+00,-3.91764457e+00,-2.69298743e+00,0.00000000e+00,0.00000000e+00,-1.22465714e+00,-2.70547477e+00,1.24873462e-02,2.64603211e-01,1.48926035e+00,4.19270100e+00,-1.04532240e-02,-1.22465714e+00,-2.70547477e+00,1.24873462e-02,4.07241008e+00,5.29706723e+00,8.00287660e+00,-1.28219481e-02,-1.22465714e+00,-2.70547477e+00,1.24873462e-02
5.49000000e+00,-3.94162241e+00,-2.71283499e+00,0.00000000e+00,0.00000000e+00,-1.22878743e+00,-2.72527688e+00,1.24418963e-02,2.46499957e-01,1.47528738e+00,4.19853935e+00,-1.04169753e-02,-1.22878743e+00,-2.72527688e+00,1.24418963e-02,4.06057337e+00,5.28936079e+00,8.01499960e+00,-1.28038258e-02,-1.22878743e+00,-2.72527688e+00,1.24418963e-02
5.50000000e+00,-3.96571375e+00,-2.73279081e+00,0.00000000e+00,0.00000000e+00,-1.23292294e+00,-2.74518750e+00,1.23966942e-02,2.28284903e-01,1.46120785e+00,4.20437972e+00,-1.03810664e-02,-1.23292294e+00,-2.74518750e+00,1.23966942e-02,4.04862634e+00,5.28154929e+00,8.02712558e+00,-1.27854926e-02,-1.23292294e+00,-2.74518750e+00,1.23966942e-02
5.51000000e+00,-3.98991897e+00,-2.75285528e+00,0.00000000e+00,0.00000000e+00,-1.23706369e+00,-2.76520702e+00,1.23517380e-02,2.09957650e-01,1.44702134e+00,4.21022212e+00,-1.03455013e-02,-1.23706369e+00,-2.76520702e+00,1.23517380e-02,4.03656862e+00,5.27363231e+00,8.03925453e+00,-1.27669386e-02,-1.23706369e+00,-2.76520702e+00,1.23517380e-02
5.52000000e+00,-4.01423845e+00,-2.77302880e+00,0.00000000e+00,0.00000000e+00,-1.24120965e+00,-2.78533583e+00,1.23070258e-02,1.91517799e-01,1.43272745e+00,4.21606654e+00,-1.03102837e-02,-1.24120965e+00,-2.78533583e+00,1.23070258e-02,4.02439981e+00,5.26560946e+00,8.05138642e+00,-1.27481637e-02,-1.24120965e+00,-2.78533583e+00,1.23070258e-02
5.53000000e+00,-4.03867259e+00,-2.79331178e+00,0.00000000e+00,0.00000000e+00,-1.24536082e+00,-2.80557433e+00,1.22625560e-02,1.72964948e-01,1.41832576e+00,4.22191296e+00,-1.02754174e-02,-1.24536082e+00,-2.80557433e+00,1.22625560e-02,4.01211949e+00,5.25748031e+00,8.06352126e+00,-1.27291705e-02,-1.24536082e+00,-2.80557433e+00,1.22625560e-02
5.54000000e+00,-4.06322178e+00,-2.81370460e+00,0.00000000e+00,0.00000000e+00,-1.24951718e+00,-2.82592293e+00,1.22183268e-02,1.54298698e-01,1.40381588e+00,4.22776139e+00,-1.02409063e-02,-1.24951718e+00,-2.82592293e+00,1.22183268e-02,3.99972727e+00,5.24924445e+00,8.07565901e+00,-1.27099617e-02,-1.24951718e+00,-2.82592293e+00,1.22183268e-02
5.55000000e+00,-4.08788641e+00,-2.83420768e+00,0.00000000e+00,0.00000000e+00,-1.25367872e+00,-2.84638202e+00,1.21743365e-02,1.35518645e-01,1.38919737e+00,4.23361180e+00,-1.02067541e-02,-1.25367872e+00,-2.84638202e+00,1.21743365e-02,3.98722273e+00,5.24090146e+00,8.08779968e+00,-1.26905397e-02,-1.25367872e+00,-2.84638202e+00,1.21743365e-02
5.56000000e+00,-4.11266685e+00,-2.85482141e+00,0.00000000e+00,0.00000000e+00,-1.25784544e+00,-2.86695199e+00,1.21305833e-02,1.16624389e-01,1.37446983e+00,4.23946421e+00,-1.01729646e-02,-1.25784544e+00,-2.86695199e+00,1.21305833e-02,3.97460548e+00,5.23245092e+00,8.09994324e+00,-1.26709071e-02,-1.25784544e+00,-2.86695199e+00,1.21305833e-02
5.57000000e+00,-4.13756352e+00,-2.87554619e+00,0.00000000e+00,0.00000000e+00,-1.26201733e+00,-2.88763326e+00,1.20870656e-02,9.76155260e-02,1.35963285e+00,4.24531859e+00,-1.01395418e-02,-1.26201733e+00,-2.88763326e+00,1.20870656e-02,3.96187510e+00,5.22389243e+00,8.11208969e+00,-1.26510664e-02,-1.26201733e+00,-2.88763326e+00,1.20870656e-02
5.58000000e+00,-4.16257680e+00,-2.89638243e+00,0.00000000e+00,0.00000000e+00,-1.26619436e+00,-2.90842621e+00,1.20437816e-02,7.84916521e-02,1.34468602e+00,4.25117494e+00,-1.01064892e-02,-1.26619436e+00,-2.90842621e+00,1.20437816e-02,3.94903119e+00,5.21522556e+00,8.12423901e+00,-1.26310204e-02,-1.26619436e+00,-2.90842621e+00,1.20437816e-02
5.59000000e+00,-4.18770708e+00,-2.91733053e+00,0.00000000e+00,0.00000000e+00,-1.27037655e+00,-2.92933126e+00,1.20007296e-02,5.92523632e-02,1.32962891e+00,4.25703325e+00,-1.00738109e-02,-1.27037655e+00,-2.92933126e+00,1.20007296e-02,3.93607334e+00,5.20644988e+00,8.13639119e+00,-1.26107714e-02,-1.27037655e+00,-2.92933126e+00,1.20007296e-02
5.60000000e+00,-4.21295475e+00,-2.93839089e+00,0.00000000e+00,0.00000000e+00,-1.27456386e+00,-2.95034880e+00,1.19579082e-02,3.98972544e-02,1.31446111e+00,4.26289352e+00,-1.00415105e-02,-1.27456386e+00,-2.95034880e+00,1.19579082e-02,3.92300114e+00,5.19756500e+00,8.14854621e+00,-1.25903220e-02,-1.27456386e+00,-2.95034880e+00,1.19579082e-02
5.61000000e+00,-4.23832022e+00,-2.95956392e+00,0.00000000e+00,0.00000000e+00,-1.27875630e+00,-2.97147924e+00,1.19153155e-02,2.04259199e-02,1.29918222e+00,4.26875573e+00,-1.00095920e-02,-1.27875630e+00,-2.97147924e+00,1.19153155e-02,3.90981418e+00,5.18857047e+00,8.16070407e+00,-1.25696749e-02,-1.27875630e+00,-2.97147924e+00,1.19153155e-02
5.62000000e+00,-4.26380386e+00,-2.98085002e+00,0.00000000e+00,0.00000000e+00,-1.28295384e+00,-2.99272297e+00,1.18729499e-02,8.37953494e-04,1.28379180e+00,4.27461988e+00,-9.97805902e-03,-1.28295384e+00,-2.99272297e+00,1.18729499e-02,3.89651205e+00,5.17946589e+00,8.17286474e+00,-1.25488325e-02,-1.28295384e+00,-2.99272297e+00,1.18729499e-02
5.63000000e+00,-4.28940609e+00,-3.00224960e+00,0.00000000e+00,0.00000000e+00,-1.28715650e+00,-3.01408041e+00,1.18308100e-02,-1.88670519e-02,1.26828944e+00,4.28048596e+00,-9.94691546e-03,-1.28715650e+00,-3.01408041e+00,1.18308100e-02,3.88309434e+00,5.17025083e+00,8.18502823e+00,-1.25277975e-02,-1.28715650e+00,-3.01408041e+00,1.18308100e-02
5.64000000e+00,-4.31512730e+00,-3.02376306e+00,0.00000000e+00,0.00000000e+00,-1.29136424e+00,-3.03555196e+00,1.17888939e-02,-3.86895040e-02,1.25267473e+00,4.28635396e+00,-9.91616512e-03,-1.29136424e+00,-3.03555196e+00,1.17888939e-02,3.86956063e+00,5.16092487e+00,8.19719451e+00,-1.25065724e-02,-1.29136424e+00,-3.03555196e+00,1.17888939e-02
5.65000000e+00,-4.34096788e+00,-3.04539082e+00,0.00000000e+00,0.00000000e+00,-1.29557706e+00,-3.05713802e+00,1.17472003e-02,-5.86298111e-02,1.23694725e+00,4.29222388e+00,-9.88581181e-03,-1.29557706e+00,-3.05713802e+00,1.17472003e-02,3.85591053e+00,5.15148759e+00,8.20936357e+00,-1.24851597e-02,-1.29557706e+00,-3.05713802e+00,1.17472003e-02
5.66000000e+00,-4.36692823e+00,-3.06713327e+00,0.00000000e+00,0.00000000e+00,-1.29979496e+00,-3.07883900e+00,1.17057274e-02,-7.86883822e-02,1.22110657e+00,4.29809571e+00,-9.85585932e-03,-1.29979496e+00,-3.07883900e+00,1.17057274e-02,3.84214361e+00,5.14193856e+00,8.22153540e+00,-1.24635620e-02,-1.29979496e+00,-3.07883900e+00,1.17057274e-02
5.67000000e+00,-4.39300875e+00,-3.08899084e+00,0.00000000e+00,0.00000000e+00,-1.30401791e+00,-3.10065531e+00,1.16644737e-02,-9.88656271e-02,1.20515228e+00,4.30396943e+00,-9.82631147e-03,-1.30401791e+00,-3.10065531e+00,1.16644737e-02,3.82825946e+00,5.13227737e+00,8.23370999e+00,-1.24417819e-02,-1.30401791e+00,-3.10065531e+00,1.16644737e-02
5.68000000e+00,-4.41920984e+00,-3.11096392e+00,0.00000000e+00,0.00000000e+00,-1.30824592e+00,-3.12258736e+00,1.16234378e-02,-1.19161955e-01,1.18908396e+00,4.30984506e+00,-9.79717064e-03,-1.30824592e+00,-3.12258736e+00,1.16234378e-02,3.81425766e+00,5.12250358e+00,8.24588732e+00,-1.24198219e-02,-1.30824592e+00,-3.12258736e+00,1.16234378e-02
5.69000000e+00,-4.44553190e+00,-3.13305294e+00,0.00000000e+00,0.00000000e+00,-1.31247896e+00,-3.14463555e+00,1.15826180e-02,-1.39577769e-01,1.17290119e+00,4.31572256e+00,-9.76843403e-03,-1.31247896e+00,-3.14463555e+00,1.15826180e-02,3.80013781e+00,5.11261677e+00,8.25806739e+00,-1.23976847e-02,-1.31247896e+00,-3.14463555e+00,1.15826180e-02
5.70000000e+00,-4.47197532e+00,-3.15525829e+00,0.00000000e+00,0.00000000e+00,-1.31671704e+00,-3.16680030e+00,1.15420129e-02,-1.60113475e-01,1.15660356e+00,4.32160195e+00,-9.74009771e-03,-1.31671704e+00,-3.16680030e+00,1.15420129e-02,3.78589948e+00,5.10261652e+00,8.27025018e+00,-1.23753726e-02,-1.31671704e+00,-3.16680030e+00,1.15420129e-02
5.71000000e+00,-4.49854052e+00,-3.17758039e+00,0.00000000e+00,0.00000000e+00,-1.32096013e+00,-3.18908201e+00,1.15016210e-02,-1.80769477e-01,1.14019065e+00,4.32748320e+00,-9.71215772e-03,-1.32096013e+00,-3.18908201e+00,1.15016210e-02,3.77154227e+00,5.09250240e+00,8.28243568e+00,-1.23528884e-02,-1.32096013e+00,-3.18908201e+00,1.15016210e-02
5.72000000e+00,-4.52522789e+00,-3.20001966e+00,0.00000000e+00,0.00000000e+00,-1.32520823e+00,-3.21148110e+00,1.14614407e-02,-2.01546179e-01,1.12366205e+00,4.33336632e+00,-9.68461013e-03,-1.32520823e+00,-3.21148110e+00,1.14614407e-02,3.75706575e+00,5.08227398e+00,8.29462387e+00,-1.23302346e-02,-1.32520823e+00,-3.21148110e+00,1.14614407e-02
5.73000000e+00,-4.55203783e+00,-3.22257650e+00,0.00000000e+00,0.00000000e+00,-1.32946133e+00,-3.23399797e+00,1.14214705e-02,-2.22443989e-01,1.10701735e+00,4.33925129e+00,-9.65745099e-03,-1.32946133e+00,-3.23399797e+00,1.14214705e-02,3.74246951e+00,5.07193084e+00,8.30681475e+00,-1.23074136e-02,-1.32946133e+00,-3.23399797e+00,1.14214705e-02
5.74000000e+00,-4.57897075e+00,-3.24525133e+00,0.00000000e+00,0.00000000e+00,-1.33371942e+00,-3.25663304e+00,1.13817091e-02,-2.43463312e-01,1.09025611e+00,4.34513812e+00,-9.63067636e-03,-1.33371942e+00,-3.25663304e+00,1.13817091e-02,3.72775312e+00,5.06147255e+00,8.31900830e+00,-1.22844282e-02,-1.33371942e+00,-3.25663304e+00,1.13817091e-02
5.75000000e+00,-4.60602706e+00,-3.26804456e+00,0.00000000e+00,0.00000000e+00,-1.33798249e+00,-3.27938672e+00,1.13421550e-02,-2.64604556e-01,1.07337794e+00,4.35102678e+00,-9.60428228e-03,-1.33798249e+00,-3.27938672e+00,1.13421550e-02,3.71291618e+00,5.05089867e+00,8.33120452e+00,-1.22612809e-02,-1.33798249e+00,-3.27938672e+00,1.13421550e-02
5.76000000e+00,-4.63320715e+00,-3.29095662e+00,0.00000000e+00,0.00000000e+00,-1.34225053e+00,-3.30225943e+00,1.13028067e-02,-2.85868129e-01,1.05638240e+00,4.35691728e+00,-9.57826482e-03,-1.34225053e+00,-3.30225943e+00,1.13028067e-02,3.69795826e+00,5.04020879e+00,8.34340338e+00,-1.22379741e-02,-1.34225053e+00,-3.30225943e+00,1.13028067e-02
5.77000000e+00,-4.66051143e+00,-3.31398791e+00,0.00000000e+00,0.00000000e+00,-1.34652352e+00,-3.32525157e+00,1.12636628e-02,-3.07254441e-01,1.03926908e+00,4.36280961e+00,-9.55262003e-03,-1.34652352e+00,-3.32525157e+00,1.12636628e-02,3.68287894e+00,5.02940246e+00,8.35560488e+00,-1.22145105e-02,-1.34652352e+00,-3.32525157e+00,1.12636628e-02
5.78000000e+00,-4.68794031e+00,-3.33713885e+00,0.00000000e+00,0.00000000e+00,-1.35080146e+00,-3.34836357e+00,1.12247219e-02,-3.28763899e-01,1.02203756e+00,4.36870375e+00,-9.52734398e-03,-1.35080146e+00,-3.34836357e+00,1.12247219e-02,3.66767781e+00,5.01847927e+00,8.36780901e+00,-1.21908926e-02,-1.35080146e+00,-3.34836357e+00,1.12247219e-02
5.79000000e+00,-4.71549419e+00,-3.36040986e+00,0.00000000e+00,0.00000000e+00,-1.35508433e+00,-3.37159584e+00,1.11859826e-02,-3.50396914e-01,1.00468742e+00,4.37459971e+00,-9.50243270e-03,-1.35508433e+00,-3.37159584e+00,1.11859826e-02,3.65235443e+00,5.00743877e+00,8.38001575e+00,-1.21671231e-02,-1.35508433e+00,-3.37159584e+00,1.11859826e-02
5.80000000e+00,-4.74317349e+00,-3.38380136e+00,0.00000000e+00,0.00000000e+00,-1.35937214e+00,-3.39494880e+00,1.11474435e-02,-3.72153897e-01,9.87218239e-01,4.38049748e+00,-9.47788226e-03,-1.35937214e+00,-3.39494880e+00,1.11474435e-02,3.63690840e+00,4.99628053e+00,8.39222509e+00,-1.21432043e-02,-1.35937214e+00,-3.39494880e+00,1.11474435e-02
5.81000000e+00,-4.77097861e+00,-3.40731376e+00,0.00000000e+00,0.00000000e+00,-1.36366485e+00,-3.41842286e+00,1.11091032e-02,-3.94035260e-01,9.69629595e-01,4.38639704e+00,-9.45368872e-03,-1.36366485e+00,-3.41842286e+00,1.11091032e-02,3.62133928e+00,4.98500413e+00,8.40443703e+00,-1.21191390e-02,-1.36366485e+00,-3.41842286e+00,1.11091032e-02
5.82000000e+00,-4.79890996e+00,-3.43094748e+00,0.00000000e+00,0.00000000e+00,-1.36796248e+00,-3.44201845e+00,1.10709604e-02,-4.16041414e-01,9.51921065e-01,4.39229840e+00,-9.42984813e-03,-1.36796248e+00,-3.44201845e+00,1.10709604e-02,3.60564665e+00,4.97360913e+00,8.41665154e+00,-1.20949297e-02,-1.36796248e+00,-3.44201845e+00,1.10709604e-02
5.83000000e+00,-4.82696795e+00,-3.45470296e+00,0.00000000e+00,0.00000000e+00,-1.37226500e+00,-3.46573597e+00,1.10330137e-02,-4.38172772e-01,9.34092226e-01,4.39820154e+00,-9.40635654e-03,-1.37226500e+00,-3.46573597e+00,1.10330137e-02,3.58983010e+00,4.96209509e+00,8.42886863e+00,-1.20705789e-02,-1.37226500e+00,-3.46573597e+00,1.10330137e-02
5.84000000e+00,-4.85515299e+00,-3.47858059e+00,0.00000000e+00,0.00000000e+00,-1.37657240e+00,-3.48957585e+00,1.09952618e-02,-4.60429747e-01,9.16142654e-01,4.40410646e+00,-9.38321002e-03,-1.37657240e+00,-3.48957585e+00,1.09952618e-02,3.57388919e+00,4.95046159e+00,8.44108827e+00,-1.20460892e-02,-1.37657240e+00,-3.48957585e+00,1.09952618e-02
5.85000000e+00,-4.88346550e+00,-3.50258082e+00,0.00000000e+00,0.00000000e+00,-1.38088468e+00,-3.51353852e+00,1.09577033e-02,-4.82812754e-01,8.98071926e-01,4.41001315e+00,-9.36040461e-03,-1.38088468e+00,-3.51353852e+00,1.09577033e-02,3.55782350e+00,4.93870818e+00,8.45331046e+00,-1.20214631e-02,-1.38088468e+00,-3.51353852e+00,1.09577033e-02
5.86000000e+00,-4.91190587e+00,-3.52670405e+00,0.00000000e+00,0.00000000e+00,-1.38520182e+00,-3.53762438e+00,1.09203369e-02,-5.05322208e-01,8.79879616e-01,4.41592160e+00,-9.33793637e-03,-1.38520182e+00,-3.53762438e+00,1.09203369e-02,3.54163261e+00,4.92683443e+00,8.46553518e+00,-1.19967032e-02,-1.38520182e+00,-3.53762438e+00,1.09203369e-02
5.87000000e+00,-4.94047453e+00,-3.55095071e+00,0.00000000e+00,0.00000000e+00,-1.38952382e+00,-3.56183387e+00,1.08831613e-02,-5.27958524e-01,8.61565297e-01,4.42183181e+00,-9.31580137e-03,-1.38952382e+00,-3.56183387e+00,1.08831613e-02,3.52531609e+00,4.91483991e+00,8.47776243e+00,-1.19718121e-02,-1.38952382e+00,-3.56183387e+00,1.08831613e-02
5.88000000e+00,-4.96917189e+00,-3.57532123e+00,0.00000000e+00,0.00000000e+00,-1.39385066e+00,-3.58616741e+00,1.08461752e-02,-5.50722117e-01,8.43128545e-01,4.42774377e+00,-9.29399564e-03,-1.39385066e+00,-3.58616741e+00,1.08461752e-02,3.50887351e+00,4.90272417e+00,8.48999219e+00,-1.19467924e-02,-1.39385066e+00,-3.58616741e+00,1.08461752e-02
5.89000000e+00,-4.99799837e+00,-3.59981603e+00,0.00000000e+00,0.00000000e+00,-1.39818234e+00,-3.61062541e+00,1.08093774e-02,-5.73613406e-01,8.24568931e-01,4.43365748e+00,-9.27251526e-03,-1.39818234e+00,-3.61062541e+00,1.08093774e-02,3.49230444e+00,4.89048678e+00,8.50222446e+00,-1.19216465e-02,-1.39818234e+00,-3.61062541e+00,1.08093774e-02
5.90000000e+00,-5.02695437e+00,-3.62443553e+00,0.00000000e+00,0.00000000e+00,-1.40251883e+00,-3.63520830e+00,1.07727664e-02,-5.96632807e-01,8.05886027e-01,4.43957292e+00,-9.25135627e-03,-1.40251883e+00,-3.63520830e+00,1.07727664e-02,3.47560847e+00,4.87812730e+00,8.51445921e+00,-1.18963771e-02,-1.40251883e+00,-3.63520830e+00,1.07727664e-02
5.91000000e+00,-5.05604031e+00,-3.64918017e+00,0.00000000e+00,0.00000000e+00,-1.40686014e+00,-3.65991651e+00,1.07363412e-02,-6.19780739e-01,7.87079406e-01,4.44549009e+00,-9.23051473e-03,-1.40686014e+00,-3.65991651e+00,1.07363412e-02,3.45878515e+00,4.86564529e+00,8.52669644e+00,-1.18709866e-02,-1.40686014e+00,-3.65991651e+00,1.07363412e-02
5.92000000e+00,-5.08525662e+00,-3.67405036e+00,0.00000000e+00,0.00000000e+00,-1.41120626e+00,-3.68475046e+00,1.07001004e-02,-6.43057620e-01,7.68148638e-01,4.45140898e+00,-9.20998670e-03,-1.41120626e+00,-3.68475046e+00,1.07001004e-02,3.44183405e+00,4.85304031e+00,8.53893615e+00,-1.18454778e-02,-1.41120626e+00,-3.68475046e+00,1.07001004e-02
5.93000000e+00,-5.11460370e+00,-3.69904653e+00,0.00000000e+00,0.00000000e+00,-1.41555716e+00,-3.70971058e+00,1.06640428e-02,-6.66463870e-01,7.49093293e-01,4.45732959e+00,-9.18976822e-03,-1.41555716e+00,-3.70971058e+00,1.06640428e-02,3.42475476e+00,4.84031193e+00,8.55117831e+00,-1.18198531e-02,-1.41555716e+00,-3.70971058e+00,1.06640428e-02
5.94000000e+00,-5.14408197e+00,-3.72416912e+00,0.00000000e+00,0.00000000e+00,-1.41991285e+00,-3.73479729e+00,1.06281672e-02,-6.89999910e-01,7.29912940e-01,4.46325192e+00,-9.16985537e-03,-1.41991285e+00,-3.73479729e+00,1.06281672e-02,3.40754684e+00,4.82745969e+00,8.56342292e+00,-1.17941150e-02,-1.41991285e+00,-3.73479729e+00,1.06281672e-02
5.95000000e+00,-5.17369186e+00,-3.74941855e+00,0.00000000e+00,0.00000000e+00,-1.42427331e+00,-3.76001102e+00,1.05924723e-02,-7.13666160e-01,7.10607150e-01,4.46917594e+00,-9.15024419e-03,-1.42427331e+00,-3.76001102e+00,1.05924723e-02,3.39020985e+00,4.81448316e+00,8.57566997e+00,-1.17682662e-02,-1.42427331e+00,-3.76001102e+00,1.05924723e-02
5.96000000e+00,-5.20343377e+00,-3.77479524e+00,0.00000000e+00,0.00000000e+00,-1.42863853e+00,-3.78535220e+00,1.05569569e-02,-7.37463041e-01,6.91175488e-01,4.47510166e+00,-9.13093074e-03,-1.42863853e+00,-3.78535220e+00,1.05569569e-02,3.37274337e+00,4.80138190e+00,8.58791945e+00,-1.17423093e-02,-1.42863853e+00,-3.78535220e+00,1.05569569e-02
5.97000000e+00,-5.23330814e+00,-3.80029964e+00,0.00000000e+00,0.00000000e+00,-1.43300850e+00,-3.81082126e+00,1.05216198e-02,-7.61390977e-01,6.71617524e-01,4.48102907e+00,-9.11191107e-03,-1.43300850e+00,-3.81082126e+00,1.05216198e-02,3.35514695e+00,4.78815545e+00,8.60017134e+00,-1.17162466e-02,-1.43300850e+00,-3.81082126e+00,1.05216198e-02
5.98000000e+00,-5.26331538e+00,-3.82593216e+00,0.00000000e+00,0.00000000e+00,-1.43738321e+00,-3.83641862e+00,1.04864599e-02,-7.85450390e-01,6.51932823e-01,4.48695817e+00,-9.09318124e-03,-1.43738321e+00,-3.83641862e+00,1.04864599e-02,3.33742018e+00,4.77480339e+00,8.61242564e+00,-1.16900810e-02,-1.43738321e+00,-3.83641862e+00,1.04864599e-02
5.99000000e+00,-5.29345591e+00,-3.85169325e+00,0.00000000e+00,0.00000000e+00,-1.44176266e+00,-3.86214473e+00,1.04514759e-02,-8.09641704e-01,6.32120952e-01,4.49288894e+00,-9.07473731e-03,-1.44176266e+00,-3.86214473e+00,1.04514759e-02,3.31956261e+00,4.76132527e+00,8.62468233e+00,-1.16638148e-02,-1.44176266e+00,-3.86214473e+00,1.04514759e-02
6.00000000e+00,-5.32373015e+00,-3.87758333e+00,0.00000000e+00,0.00000000e+00,-1.44614682e+00,-3.88800000e+00,1.04166667e-02,-8.33965343e-01,6.12181477e-01,4.49882139e+00,-9.05657533e-03,-1.44614682e+00,-3.88800000e+00,1.04166667e-02,3.30157381e+00,4.74772063e+00,8.63694141e+00,-1.16374506e-02,-1.44614682e+00,-3.88800000e+00,1.04166667e-02
6.01000000e+00,-5.35413853e+00,-3.90360284e+00,0.00000000e+00,0.00000000e+00,-1.45053569e+00,-3.91398487e+00,1.03820311e-02,-8.58421732e-01,5.92113961e-01,4.50475549e+00,-9.03869135e-03,-1.45053569e+00,-3.91398487e+00,1.03820311e-02,3.28345334e+00,4.73398903e+00,8.64920287e+00,-1.16109911e-02,-1.45053569e+00,-3.91398487e+00,1.03820311e-02
6.02000000e+00,-5.38468147e+00,-3.92975221e+00,0.00000000e+00,0.00000000e+00,-1.45492927e+00,-3.94009978e+00,1.03475679e-02,-8.83011297e-01,5.71917969e-01,4.51069126e+00,-9.02108144e-03,-1.45492927e+00,-3.94009978e+00,1.03475679e-02,3.26520077e+00,4.72013004e+00,8.66146668e+00,-1.15844387e-02,-1.45492927e+00,-3.94009978e+00,1.03475679e-02
6.03000000e+00,-5.41535940e+00,-3.95603187e+00,0.00000000e+00,0.00000000e+00,-1.45932753e+00,-3.96634515e+00,1.03132761e-02,-9.07734464e-01,5.51593064e-01,4.51662868e+00,-9.00374164e-03,-1.45932753e+00,-3.96634515e+00,1.03132761e-02,3.24681566e+00,4.70614319e+00,8.67373286e+00,-1.15577961e-02,-1.45932753e+00,-3.96634515e+00,1.03132761e-02
6.04000000e+00,-5.44617273e+00,-3.98244226e+00,0.00000000e+00,0.00000000e+00,-1.46373047e+00,-3.99272142e+00,1.02791544e-02,-9.32591660e-01,5.31138810e-01,4.52256774e+00,-8.98666802e-03,-1.46373047e+00,-3.99272142e+00,1.02791544e-02,3.22829758e+00,4.69202805e+00,8.68600138e+00,-1.15310657e-02,-1.46373047e+00,-3.99272142e+00,1.02791544e-02
6.05000000e+00,-5.47712190e+00,-4.00898382e+00,0.00000000e+00,0.00000000e+00,-1.46813808e+00,-4.01922902e+00,1.02452018e-02,-9.57583314e-01,5.10554767e-01,4.52850844e+00,-8.96985663e-03,-1.46813808e+00,-4.01922902e+00,1.02452018e-02,3.20964608e+00,4.67778416e+00,8.69827223e+00,-1.15042502e-02,-1.46813808e+00,-4.01922902e+00,1.02452018e-02
6.06000000e+00,-5.50820732e+00,-4.03565697e+00,0.00000000e+00,0.00000000e+00,-1.47255035e+00,-4.04586839e+00,1.02114172e-02,-9.82709853e-01,4.89840497e-01,4.53445077e+00,-8.95330352e-03,-1.47255035e+00,-4.04586839e+00,1.02114172e-02,3.19086073e+00,4.66341108e+00,8.71054541e+00,-1.14773521e-02,-1.47255035e+00,-4.04586839e+00,1.02114172e-02
6.07000000e+00,-5.53942944e+00,-4.06246217e+00,0.00000000e+00,0.00000000e+00,-1.47696727e+00,-4.07263997e+00,1.01777994e-02,-1.00797171e+00,4.68995561e-01,4.54039473e+00,-8.93700475e-03,-1.47696727e+00,-4.07263997e+00,1.01777994e-02,3.17194109e+00,4.64890836e+00,8.72282090e+00,-1.14503739e-02,-1.47696727e+00,-4.07263997e+00,1.01777994e-02
6.08000000e+00,-5.57078866e+00,-4.08939984e+00,0.00000000e+00,0.00000000e+00,-1.48138882e+00,-4.09954419e+00,1.01443473e-02,-1.03336931e+00,4.48019519e-01,4.54634031e+00,-8.92095638e-03,-1.48138882e+00,-4.09954419e+00,1.01443473e-02,3.15288671e+00,4.63427554e+00,8.73509869e+00,-1.14233183e-02,-1.48138882e+00,-4.09954419e+00,1.01443473e-02
6.09000000e+00,-5.60228543e+00,-4.11647042e+00,0.00000000e+00,0.00000000e+00,-1.48581501e+00,-4.12658148e+00,1.01110599e-02,-1.05890308e+00,4.26911930e-01,4.55228751e+00,-8.90515446e-03,-1.48581501e+00,-4.12658148e+00,1.01110599e-02,3.13369716e+00,4.61951217e+00,8.74737879e+00,-1.13961878e-02,-1.48581501e+00,-4.12658148e+00,1.01110599e-02
6.10000000e+00,-5.63392017e+00,-4.14367436e+00,0.00000000e+00,0.00000000e+00,-1.49024581e+00,-4.15375230e+00,1.00779360e-02,-1.08457346e+00,4.05672352e-01,4.55823631e+00,-8.88959504e-03,-1.49024581e+00,-4.15375230e+00,1.00779360e-02,3.11437200e+00,4.60461781e+00,8.75966116e+00,-1.13689849e-02,-1.49024581e+00,-4.15375230e+00,1.00779360e-02
6.11000000e+00,-5.66569332e+00,-4.17101210e+00,0.00000000e+00,0.00000000e+00,-1.49468122e+00,-4.18105707e+00,1.00449747e-02,-1.11038088e+00,3.84300344e-01,4.56418671e+00,-8.87427419e-03,-1.49468122e+00,-4.18105707e+00,1.00449747e-02,3.09491078e+00,4.58959200e+00,8.77194581e+00,-1.13417123e-02,-1.49468122e+00,-4.18105707e+00,1.00449747e-02
6.12000000e+00,-5.69760529e+00,-4.19848406e+00,0.00000000e+00,0.00000000e+00,-1.49912123e+00,-4.20849624e+00,1.00121748e-02,-1.13632576e+00,3.62795462e-01,4.57013871e+00,-8.85918796e-03,-1.49912123e+00,-4.20849624e+00,1.00121748e-02,3.07531307e+00,4.57443429e+00,8.78423273e+00,-1.13143724e-02,-1.49912123e+00,-4.20849624e+00,1.00121748e-02
6.13000000e+00,-5.72965653e+00,-4.22609071e+00,0.00000000e+00,0.00000000e+00,-1.50356582e+00,-4.23607024e+00,9.97953530e-03,-1.16240856e+00,3.41157263e-01,4.57609230e+00,-8.84433240e-03,-1.50356582e+00,-4.23607024e+00,9.97953530e-03,3.05557841e+00,4.55914423e+00,8.79652190e+00,-1.12869678e-02,-1.50356582e+00,-4.23607024e+00,9.97953530e-03
6.14000000e+00,-5.76184746e+00,-4.25383247e+00,0.00000000e+00,0.00000000e+00,-1.50801499e+00,-4.26377952e+00,9.94705514e-03,-1.18862969e+00,3.19385304e-01,4.58204747e+00,-8.82970357e-03,-1.50801499e+00,-4.26377952e+00,9.94705514e-03,3.03570637e+00,4.54372136e+00,8.80881332e+00,-1.12595011e-02,-1.50801499e+00,-4.26377952e+00,9.94705514e-03
6.15000000e+00,-5.79417851e+00,-4.28170979e+00,0.00000000e+00,0.00000000e+00,-1.51246873e+00,-4.29162452e+00,9.91473329e-03,-1.21498959e+00,2.97479138e-01,4.58800422e+00,-8.81529753e-03,-1.51246873e+00,-4.29162452e+00,9.91473329e-03,3.01569649e+00,4.52816522e+00,8.82110698e+00,-1.12319748e-02,-1.51246873e+00,-4.29162452e+00,9.91473329e-03
6.16000000e+00,-5.82665013e+00,-4.30972311e+00,0.00000000e+00,0.00000000e+00,-1.51692702e+00,-4.31960568e+00,9.88256873e-03,-1.24148870e+00,2.75438321e-01,4.59396254e+00,-8.80111032e-03,-1.51692702e+00,-4.31960568e+00,9.88256873e-03,2.99554834e+00,4.51247536e+00,8.83340286e+00,-1.12043916e-02,-1.51692702e+00,-4.31960568e+00,9.88256873e-03
6.17000000e+00,-5.85926274e+00,-4.33787288e+00,0.00000000e+00,0.00000000e+00,-1.52138986e+00,-4.34772344e+00,9.85056043e-03,-1.26812745e+00,2.53262406e-01,4.59992243e+00,-8.78713801e-03,-1.52138986e+00,-4.34772344e+00,9.85056043e-03,2.97526147e+00,4.49665133e+00,8.84570096e+00,-1.11767539e-02,-1.52138986e+00,-4.34772344e+00,9.85056043e-03
6.18000000e+00,-5.89201678e+00,-4.36615955e+00,0.00000000e+00,0.00000000e+00,-1.52585724e+00,-4.37597825e+00,9.81870739e-03,-1.29490629e+00,2.30950947e-01,4.60588387e+00,-8.77337666e-03,-1.52585724e+00,-4.37597825e+00,9.81870739e-03,2.95483542e+00,4.48069266e+00,8.85800127e+00,-1.11490644e-02,-1.52585724e+00,-4.37597825e+00,9.81870739e-03
6.19000000e+00,-5.92491269e+00,-4.39458355e+00,0.00000000e+00,0.00000000e+00,-1.53032914e+00,-4.40437056e+00,9.78700859e-03,-1.32182564e+00,2.08503496e-01,4.61184687e+00,-8.75982231e-03,-1.53032914e+00,-4.40437056e+00,9.78700859e-03,2.93426977e+00,4.46459890e+00,8.87030378e+00,-1.11213255e-02,-1.53032914e+00,-4.40437056e+00,9.78700859e-03
6.20000000e+00,-5.95795089e+00,-4.42314534e+00,0.00000000e+00,0.00000000e+00,-1.53480556e+00,-4.43290080e+00,9.75546306e-03,-1.34888595e+00,1.85919604e-01,4.61781141e+00,-8.74647102e-03,-1.53480556e+00,-4.43290080e+00,9.75546306e-03,2.91356405e+00,4.44836960e+00,8.88260848e+00,-1.10935399e-02,-1.53480556e+00,-4.43290080e+00,9.75546306e-03
6.21000000e+00,-5.99113183e+00,-4.45184536e+00,0.00000000e+00,0.00000000e+00,-1.53928648e+00,-4.46156943e+00,9.72406980e-03,-1.37608766e+00,1.63198823e-01,4.62377750e+00,-8.73331886e-03,-1.53928648e+00,-4.46156943e+00,9.72406980e-03,2.89271781e+00,4.43200429e+00,8.89491536e+00,-1.10657100e-02,-1.53928648e+00,-4.46156943e+00,9.72406980e-03
6.22000000e+00,-6.02445595e+00,-4.48068406e+00,0.00000000e+00,0.00000000e+00,-1.54377190e+00,-4.49037688e+00,9.69282782e-03,-1.40343119e+00,1.40340702e-01,4.62974512e+00,-8.72036186e-03,-1.54377190e+00,-4.49037688e+00,9.69282782e-03,2.87173062e+00,4.41550251e+00,8.90722441e+00,-1.10378386e-02,-1.54377190e+00,-4.49037688e+00,9.69282782e-03
6.23000000e+00,-6.05792368e+00,-4.50966188e+00,0.00000000e+00,0.00000000e+00,-1.54826180e+00,-4.51932362e+00,9.66173618e-03,-1.43091701e+00,1.17344792e-01,4.63571427e+00,-8.70759610e-03,-1.54826180e+00,-4.51932362e+00,9.66173618e-03,2.85060201e+00,4.39886381e+00,8.91953562e+00,-1.10099281e-02,-1.54826180e+00,-4.51932362e+00,9.66173618e-03
6.24000000e+00,-6.09153546e+00,-4.53877929e+00,0.00000000e+00,0.00000000e+00,-1.55275618e+00,-4.54841008e+00,9.63079389e-03,-1.45854553e+00,9.42106422e-02,4.64168495e+00,-8.69501762e-03,-1.55275618e+00,-4.54841008e+00,9.63079389e-03,2.82933154e+00,4.38208772e+00,8.93184898e+00,-1.09819810e-02,-1.55275618e+00,-4.54841008e+00,9.63079389e-03
6.25000000e+00,-6.12529174e+00,-4.56803672e+00,0.00000000e+00,0.00000000e+00,-1.55725502e+00,-4.57763672e+00,9.60000000e-03,-1.48631722e+00,7.09377999e-02,4.64765714e+00,-8.68262249e-03,-1.55725502e+00,-4.57763672e+00,9.60000000e-03,2.80791876e+00,4.36517378e+00,8.94416449e+00,-1.09540000e-02,-1.55725502e+00,-4.57763672e+00,9.60000000e-03
6.26000000e+00,-6.15919294e+00,-4.59743463e+00,0.00000000e+00,0.00000000e+00,-1.56175832e+00,-4.60700398e+00,9.56935357e-03,-1.51423250e+00,4.75258131e-02,4.65363085e+00,-8.67040675e-03,-1.56175832e+00,-4.60700398e+00,9.56935357e-03,2.78636321e+00,4.34812152e+00,8.95648214e+00,-1.09259876e-02,-1.56175832e+00,-4.60700398e+00,9.56935357e-03
6.27000000e+00,-6.19323952e+00,-4.62697347e+00,0.00000000e+00,0.00000000e+00,-1.56626606e+00,-4.63651232e+00,9.53885366e-03,-1.54229183e+00,2.39742287e-02,4.65960606e+00,-8.65836646e-03,-1.56626606e+00,-4.63651232e+00,9.53885366e-03,2.76466444e+00,4.33093050e+00,8.96880191e+00,-1.08979464e-02,-1.56626606e+00,-4.63651232e+00,9.53885366e-03
6.28000000e+00,-6.22743192e+00,-4.65665368e+00,0.00000000e+00,0.00000000e+00,-1.57077823e+00,-4.66616218e+00,9.50849933e-03,-1.57049564e+00,2.82592860e-04,4.66558277e+00,-8.64649768e-03,-1.57077823e+00,-4.66616218e+00,9.50849933e-03,2.74282200e+00,4.31360023e+00,8.98112380e+00,-1.08698789e-02,-1.57077823e+00,-4.66616218e+00,9.50849933e-03
6.29000000e+00,-6.26177057e+00,-4.68647574e+00,0.00000000e+00,0.00000000e+00,-1.57529483e+00,-4.69595403e+00,9.47828966e-03,-1.59884438e+00,-2.35495488e-02,4.67156098e+00,-8.63479647e-03,-1.57529483e+00,-4.69595403e+00,9.47828966e-03,2.72083544e+00,4.29613027e+00,8.99344779e+00,-1.08417877e-02,-1.57529483e+00,-4.69595403e+00,9.47828966e-03
6.30000000e+00,-6.29625592e+00,-4.71644008e+00,0.00000000e+00,0.00000000e+00,-1.57981585e+00,-4.72588830e+00,9.44822373e-03,-1.62733850e+00,-4.75226514e-02,4.67754068e+00,-8.62325887e-03,-1.57981585e+00,-4.72588830e+00,9.44822373e-03,2.69870429e+00,4.27852014e+00,9.00577389e+00,-1.08136753e-02,-1.57981585e+00,-4.72588830e+00,9.44822373e-03
6.31000000e+00,-6.33088842e+00,-4.74654716e+00,0.00000000e+00,0.00000000e+00,-1.58434127e+00,-4.75596546e+00,9.41830064e-03,-1.65597844e+00,-7.16371707e-02,4.68352187e+00,-8.61188095e-03,-1.58434127e+00,-4.75596546e+00,9.41830064e-03,2.67642811e+00,4.26076938e+00,9.01810208e+00,-1.07855443e-02,-1.58434127e+00,-4.75596546e+00,9.41830064e-03
6.32000000e+00,-6.36566851e+00,-4.77679743e+00,0.00000000e+00,0.00000000e+00,-1.58887108e+00,-4.78618595e+00,9.38851947e-03,-1.68476464e+00,-9.58935634e-02,4.68950453e+00,-8.60065875e-03,-1.58887108e+00,-4.78618595e+00,9.38851947e-03,2.65400644e+00,4.24287752e+00,9.03043235e+00,-1.07573973e-02,-1.58887108e+00,-4.78618595e+00,9.38851947e-03
6.33000000e+00,-6.40059663e+00,-4.80719136e+00,0.00000000e+00,0.00000000e+00,-1.59340527e+00,-4.81655024e+00,9.35887933e-03,-1.71369756e+00,-1.20292287e-01,4.69548866e+00,-8.58958835e-03,-1.59340527e+00,-4.81655024e+00,9.35887933e-03,2.63143882e+00,4.22484409e+00,9.04276469e+00,-1.07292368e-02,-1.59340527e+00,-4.81655024e+00,9.35887933e-03
6.34000000e+00,-6.43567324e+00,-4.83772940e+00,0.00000000e+00,0.00000000e+00,-1.59794384e+00,-4.84705878e+00,9.32937934e-03,-1.74277764e+00,-1.44833798e-01,4.70147427e+00,-8.57866578e-03,-1.59794384e+00,-4.84705878e+00,9.32937934e-03,2.60872479e+00,4.20666863e+00,9.05509910e+00,-1.07010654e-02,-1.59794384e+00,-4.84705878e+00,9.32937934e-03
6.35000000e+00,-6.47089877e+00,-4.86841200e+00,0.00000000e+00,0.00000000e+00,-1.60248677e+00,-4.87771202e+00,9.30001860e-03,-1.77200533e+00,-1.69518557e-01,4.70746133e+00,-8.56788712e-03,-1.60248677e+00,-4.87771202e+00,9.30001860e-03,2.58586390e+00,4.18835067e+00,9.06743556e+00,-1.06728856e-02,-1.60248677e+00,-4.87771202e+00,9.30001860e-03
6.36000000e+00,-6.50627368e+00,-4.89923962e+00,0.00000000e+00,0.00000000e+00,-1.60703406e+00,-4.90851042e+00,9.27079625e-03,-1.80138108e+00,-1.94347022e-01,4.71344985e+00,-8.55724840e-03,-1.60703406e+00,-4.90851042e+00,9.27079625e-03,2.56285569e+00,4.16988975e+00,9.07977407e+00,-1.06447001e-02,-1.60703406e+00,-4.90851042e+00,9.27079625e-03
6.37000000e+00,-6.54179842e+00,-4.93021273e+00,0.00000000e+00,0.00000000e+00,-1.61158569e+00,-4.93945444e+00,9.24171142e-03,-1.83090534e+00,-2.19319653e-01,4.71943982e+00,-8.54674570e-03,-1.61158569e+00,-4.93945444e+00,9.24171142e-03,2.53969970e+00,4.15128538e+00,9.09211462e+00,-1.06165113e-02,-1.61158569e+00,-4.93945444e+00,9.24171142e-03
6.38000000e+00,-6.57747342e+00,-4.96133177e+00,0.00000000e+00,0.00000000e+00,-1.61614165e+00,-4.97054454e+00,9.21276324e-03,-1.86057856e+00,-2.44436911e-01,4.72543124e+00,-8.53637505e-03,-1.61614165e+00,-4.97054454e+00,9.21276324e-03,2.51639546e+00,4.13253711e+00,9.10445720e+00,-1.05883218e-02,-1.61614165e+00,-4.97054454e+00,9.21276324e-03
6.39000000e+00,-6.61329915e+00,-4.99259722e+00,0.00000000e+00,0.00000000e+00,-1.62070193e+00,-5.00178117e+00,9.18395086e-03,-1.89040119e+00,-2.69699257e-01,4.73142410e+00,-8.52613253e-03,-1.62070193e+00,-5.00178117e+00,9.18395086e-03,2.49294252e+00,4.11364445e+00,9.11680181e+00,-1.05601342e-02,-1.62070193e+00,-5.00178117e+00,9.18395086e-03
6.40000000e+00,-6.64927606e+00,-5.02400953e+00,0.00000000e+00,0.00000000e+00,-1.62526653e+00,-5.03316480e+00,9.15527344e-03,-1.92037368e+00,-2.95107153e-01,4.73741839e+00,-8.51601418e-03,-1.62526653e+00,-5.03316480e+00,9.15527344e-03,2.46934042e+00,4.09460695e+00,9.12914842e+00,-1.05319511e-02,-1.62526653e+00,-5.03316480e+00,9.15527344e-03
6.41000000e+00,-6.68540458e+00,-5.05556915e+00,0.00000000e+00,0.00000000e+00,-1.62983543e+00,-5.06469588e+00,9.12673012e-03,-1.95049649e+00,-3.20661063e-01,4.74341411e+00,-8.50601607e-03,-1.62983543e+00,-5.06469588e+00,9.12673012e-03,2.44558869e+00,4.07542412e+00,9.14149705e+00,-1.05037749e-02,-1.62983543e+00,-5.06469588e+00,9.12673012e-03
6.42000000e+00,-6.72168519e+00,-5.08727657e+00,0.00000000e+00,0.00000000e+00,-1.63440862e+00,-5.09637489e+00,9.09832009e-03,-1.98077007e+00,-3.46361448e-01,4.74941125e+00,-8.49613424e-03,-1.63440862e+00,-5.09637489e+00,9.09832009e-03,2.42168687e+00,4.05609549e+00,9.15384767e+00,-1.04756084e-02,-1.63440862e+00,-5.09637489e+00,9.09832009e-03
6.43000000e+00,-6.75811832e+00,-5.11913223e+00,0.00000000e+00,0.00000000e+00,-1.63898610e+00,-5.12820227e+00,9.07004250e-03,-2.01119487e+00,-3.72208774e-01,4.75540982e+00,-8.48636475e-03,-1.63898610e+00,-5.12820227e+00,9.07004250e-03,2.39763450e+00,4.03662060e+00,9.16620028e+00,-1.04474539e-02,-1.63898610e+00,-5.12820227e+00,9.07004250e-03
6.44000000e+00,-6.79470444e+00,-5.15113659e+00,0.00000000e+00,0.00000000e+00,-1.64356784e+00,-5.16017849e+00,9.04189653e-03,-2.04177135e+00,-3.98203506e-01,4.76140979e+00,-8.47670366e-03,-1.64356784e+00,-5.16017849e+00,9.04189653e-03,2.37343111e+00,4.01699896e+00,9.17855487e+00,-1.04193141e-02,-1.64356784e+00,-5.16017849e+00,9.04189653e-03
6.45000000e+00,-6.83144399e+00,-5.18329014e+00,0.00000000e+00,0.00000000e+00,-1.64815386e+00,-5.19230402e+00,9.01388138e-03,-2.07249996e+00,-4.24346107e-01,4.76741118e+00,-8.46714702e-03,-1.64815386e+00,-5.19230402e+00,9.01388138e-03,2.34907625e+00,3.99723010e+00,9.19091143e+00,-1.03911916e-02,-1.64815386e+00,-5.19230402e+00,9.01388138e-03
6.46000000e+00,-6.86833744e+00,-5.21559332e+00,0.00000000e+00,0.00000000e+00,-1.65274412e+00,-5.22457932e+00,8.98599622e-03,-2.10338116e+00,-4.50637046e-01,4.77341396e+00,-8.45769089e-03,-1.65274412e+00,-5.22457932e+00,8.98599622e-03,2.32456943e+00,3.97731355e+00,9.20326996e+00,-1.03630888e-02,-1.65274412e+00,-5.22457932e+00,8.98599622e-03
6.47000000e+00,-6.90538523e+00,-5.24804661e+00,0.00000000e+00,0.00000000e+00,-1.65733862e+00,-5.25700485e+00,8.95824027e-03,-2.13441541e+00,-4.77076789e-01,4.77941815e+00,-8.44833133e-03,-1.65733862e+00,-5.25700485e+00,8.95824027e-03,2.29991020e+00,3.95724883e+00,9.21563044e+00,-1.03350085e-02,-1.65733862e+00,-5.25700485e+00,8.95824027e-03
6.48000000e+00,-6.94258783e+00,-5.28065046e+00,0.00000000e+00,0.00000000e+00,-1.66193736e+00,-5.28958108e+00,8.93061271e-03,-2.16560317e+00,-5.03665802e-01,4.78542373e+00,-8.43906438e-03,-1.66193736e+00,-5.28958108e+00,8.93061271e-03,2.27509810e+00,3.93703546e+00,9.22799288e+00,-1.03069530e-02,-1.66193736e+00,-5.28958108e+00,8.93061271e-03
6.49000000e+00,-6.97994568e+00,-5.31340536e+00,0.00000000e+00,0.00000000e+00,-1.66654032e+00,-5.32230847e+00,8.90311277e-03,-2.19694488e+00,-5.30404556e-01,4.79143069e+00,-8.42988611e-03,-1.66654032e+00,-5.32230847e+00,8.90311277e-03,2.25013264e+00,3.91667297e+00,9.24035725e+00,-1.02789251e-02,-1.66654032e+00,-5.32230847e+00,8.90311277e-03
6.50000000e+00,-7.01745926e+00,-5.34631176e+00,0.00000000e+00,0.00000000e+00,-1.67114750e+00,-5.35518750e+00,8.87573964e-03,-2.22844101e+00,-5.57293517e-01,4.79743904e+00,-8.42079257e-03,-1.67114750e+00,-5.35518750e+00,8.87573964e-03,2.22501337e+00,3.89616087e+00,9.25272356e+00,-1.02509271e-02,-1.67114750e+00,-5.35518750e+00,8.87573964e-03
6.51000000e+00,-7.05512901e+00,-5.37937014e+00,0.00000000e+00,0.00000000e+00,-1.67575887e+00,-5.38821863e+00,8.84849257e-03,-2.26009203e+00,-5.84333157e-01,4.80344876e+00,-8.41177982e-03,-1.67575887e+00,-5.38821863e+00,8.84849257e-03,2.19973982e+00,3.87549869e+00,9.26509179e+00,-1.02229618e-02,-1.67575887e+00,-5.38821863e+00,8.84849257e-03
6.52000000e+00,-7.09295539e+00,-5.41258095e+00,0.00000000e+00,0.00000000e+00,-1.68037444e+00,-5.42140232e+00,8.82137077e-03,-2.29189838e+00,-6.11523945e-01,4.80945985e+00,-8.40284391e-03,-1.68037444e+00,-5.42140232e+00,8.82137077e-03,2.17431151e+00,3.85468595e+00,9.27746194e+00,-1.01950316e-02,-1.68037444e+00,-5.42140232e+00,8.82137077e-03
6.53000000e+00,-7.13093888e+00,-5.44594468e+00,0.00000000e+00,0.00000000e+00,-1.68499419e+00,-5.45473906e+00,8.79437348e-03,-2.32386054e+00,-6.38866352e-01,4.81547231e+00,-8.39398090e-03,-1.68499419e+00,-5.45473906e+00,8.79437348e-03,2.14872798e+00,3.83372217e+00,9.28983399e+00,-1.01671392e-02,-1.68499419e+00,-5.45473906e+00,8.79437348e-03
6.54000000e+00,-7.16907991e+00,-5.47946180e+00,0.00000000e+00,0.00000000e+00,-1.68961811e+00,-5.48822930e+00,8.76749993e-03,-2.35597896e+00,-6.66360850e-01,4.82148614e+00,-8.38518685e-03,-1.68961811e+00,-5.48822930e+00,8.76749993e-03,2.12298875e+00,3.81260687e+00,9.30220795e+00,-1.01392870e-02,-1.68961811e+00,-5.48822930e+00,8.76749993e-03
6.55000000e+00,-7.20737897e+00,-5.51313277e+00,0.00000000e+00,0.00000000e+00,-1.69424620e+00,-5.52187352e+00,8.74074937e-03,-2.38825411e+00,-6.94007912e-01,4.82750132e+00,-8.37645780e-03,-1.69424620e+00,-5.52187352e+00,8.74074937e-03,2.09709336e+00,3.79133956e+00,9.31458380e+00,-1.01114777e-02,-1.69424620e+00,-5.52187352e+00,8.74074937e-03
6.56000000e+00,-7.24583650e+00,-5.54695807e+00,0.00000000e+00,0.00000000e+00,-1.69887844e+00,-5.55567219e+00,8.71412106e-03,-2.42068645e+00,-7.21808010e-01,4.83351785e+00,-8.36778981e-03,-1.69887844e+00,-5.55567219e+00,8.71412106e-03,2.07104133e+00,3.76991976e+00,9.32696154e+00,-1.00837138e-02,-1.69887844e+00,-5.55567219e+00,8.71412106e-03
6.57000000e+00,-7.28445298e+00,-5.58093816e+00,0.00000000e+00,0.00000000e+00,-1.70351482e+00,-5.58962578e+00,8.68761424e-03,-2.45327644e+00,-7.49761618e-01,4.83953572e+00,-8.35917895e-03,-1.70351482e+00,-5.58962578e+00,8.68761424e-03,2.04483218e+00,3.74834700e+00,9.33934116e+00,-1.00559978e-02,-1.70351482e+00,-5.58962578e+00,8.68761424e-03
6.58000000e+00,-7.32322886e+00,-5.61507353e+00,0.00000000e+00,0.00000000e+00,-1.70815533e+00,-5.62373476e+00,8.66122819e-03,-2.48602454e+00,-7.77869211e-01,4.84555494e+00,-8.35062126e-03,-1.70815533e+00,-5.62373476e+00,8.66122819e-03,2.01846545e+00,3.72662078e+00,9.35172265e+00,-1.00283324e-02,-1.70815533e+00,-5.62373476e+00,8.66122819e-03
6.59000000e+00,-7.36216461e+00,-5.64936465e+00,0.00000000e+00,0.00000000e+00,-1.71279997e+00,-5.65799961e+00,8.63496216e-03,-2.51893123e+00,-8.06131264e-01,4.85157550e+00,-8.34211281e-03,-1.71279997e+00,-5.65799961e+00,8.63496216e-03,1.99194066e+00,3.70474063e+00,9.36410600e+00,-1.00007200e-02,-1.71279997e+00,-5.65799961e+00,8.63496216e-03
6.60000000e+00,-7.40126070e+00,-5.68381198e+00,0.00000000e+00,0.00000000e+00,-1.71744871e+00,-5.69242080e+00,8.60881543e-03,-2.55199697e+00,-8.34548253e-01,4.85759738e+00,-8.33364964e-03,-1.71744871e+00,-5.69242080e+00,8.60881543e-03,1.96525734e+00,3.68270605e+00,9.37649120e+00,-9.97316330e-03,-1.71744871e+00,-5.69242080e+00,8.60881543e-03
6.61000000e+00,-7.44051759e+00,-5.71841602e+00,0.00000000e+00,0.00000000e+00,-1.72210157e+00,-5.72699881e+00,8.58278728e-03,-2.58522222e+00,-8.63120653e-01,4.86362059e+00,-8.32522782e-03,-1.72210157e+00,-5.72699881e+00,8.58278728e-03,1.93841501e+00,3.66051657e+00,9.38887826e+00,-9.94566478e-03,-1.72210157e+00,-5.72699881e+00,8.58278728e-03
6.62000000e+00,-7.47993574e+00,-5.75317723e+00,0.00000000e+00,0.00000000e+00,-1.72675851e+00,-5.76173411e+00,8.55687699e-03,-2.61860745e+00,-8.91848944e-01,4.86964513e+00,-8.31684339e-03,-1.72675851e+00,-5.76173411e+00,8.55687699e-03,1.91141318e+00,3.63817169e+00,9.40126715e+00,-9.91822702e-03,-1.72675851e+00,-5.76173411e+00,8.55687699e-03
6.63000000e+00,-7.51951563e+00,-5.78809609e+00,0.00000000e+00,0.00000000e+00,-1.73141954e+00,-5.79662717e+00,8.53108386e-03,-2.65215314e+00,-9.20733601e-01,4.87567098e+00,-8.30849242e-03,-1.73141954e+00,-5.79662717e+00,8.53108386e-03,1.88425140e+00,3.61567094e+00,9.41365788e+00,-9.89085258e-03,-1.73141954e+00,-5.79662717e+00,8.53108386e-03
6.64000000e+00,-7.55925771e+00,-5.82317308e+00,0.00000000e+00,0.00000000e+00,-1.73608464e+00,-5.83167848e+00,8.50540717e-03,-2.68585974e+00,-9.49775104e-01,4.88169814e+00,-8.30017095e-03,-1.73608464e+00,-5.83167848e+00,8.50540717e-03,1.85692917e+00,3.59301381e+00,9.42605043e+00,-9.86354402e-03,-1.73608464e+00,-5.83167848e+00,8.50540717e-03
6.65000000e+00,-7.59916247e+00,-5.85840867e+00,0.00000000e+00,0.00000000e+00,-1.74075380e+00,-5.86688852e+00,8.47984623e-03,-2.71972773e+00,-9.78973933e-01,4.88772661e+00,-8.29187505e-03,-1.74075380e+00,-5.86688852e+00,8.47984623e-03,1.82944603e+00,3.57019983e+00,9.43844480e+00,-9.83630390e-03,-1.74075380e+00,-5.86688852e+00,8.47984623e-03
6.66000000e+00,-7.63923037e+00,-5.89380335e+00,0.00000000e+00,0.00000000e+00,-1.74542702e+00,-5.90225775e+00,8.45440035e-03,-2.75375758e+00,-1.00833057e+00,4.89375639e+00,-8.28360078e-03,-1.74542702e+00,-5.90225775e+00,8.45440035e-03,1.80180148e+00,3.54722850e+00,9.45084098e+00,-9.80913478e-03,-1.74542702e+00,-5.90225775e+00,8.45440035e-03
6.67000000e+00,-7.67946188e+00,-5.92935760e+00,0.00000000e+00,0.00000000e+00,-1.75010428e+00,-5.93778667e+00,8.42906882e-03,-2.78794976e+00,-1.03784549e+00,4.89978746e+00,-8.27534418e-03,-1.75010428e+00,-5.93778667e+00,8.42906882e-03,1.77399505e+00,3.52409933e+00,9.46323897e+00,-9.78203922e-03,-1.75010428e+00,-5.93778667e+00,8.42906882e-03
6.68000000e+00,-7.71985746e+00,-5.96507189e+00,0.00000000e+00,0.00000000e+00,-1.75478557e+00,-5.97347575e+00,8.40385098e-03,-2.82230474e+00,-1.06751917e+00,4.90581982e+00,-8.26710131e-03,-1.75478557e+00,-5.97347575e+00,8.40385098e-03,1.74602627e+00,3.50081184e+00,9.47563875e+00,-9.75501977e-03,-1.75478557e+00,-5.97347575e+00,8.40385098e-03
6.69000000e+00,-7.76041760e+00,-6.00094672e+00,0.00000000e+00,0.00000000e+00,-1.75947089e+00,-6.00932546e+00,8.37874614e-03,-2.85682300e+00,-1.09735211e+00,4.91185347e+00,-8.25886823e-03,-1.75947089e+00,-6.00932546e+00,8.37874614e-03,1.71789464e+00,3.47736553e+00,9.48804033e+00,-9.72807901e-03,-1.75947089e+00,-6.00932546e+00,8.37874614e-03
6.70000000e+00,-7.80114276e+00,-6.03698255e+00,0.00000000e+00,0.00000000e+00,-1.76416022e+00,-6.04533630e+00,8.35375362e-03,-2.89150500e+00,-1.12734478e+00,4.91788841e+00,-8.25064099e-03,-1.76416022e+00,-6.04533630e+00,8.35375362e-03,1.68959970e+00,3.45375992e+00,9.50044368e+00,-9.70121949e-03,-1.76416022e+00,-6.04533630e+00,8.35375362e-03
6.71000000e+00,-7.84203342e+00,-6.07317987e+00,0.00000000e+00,0.00000000e+00,-1.76885355e+00,-6.08150874e+00,8.32887276e-03,-2.92635122e+00,-1.15749766e+00,4.92392462e+00,-8.24241565e-03,-1.76885355e+00,-6.08150874e+00,8.32887276e-03,1.66114094e+00,3.42999450e+00,9.51284881e+00,-9.67444376e-03,-1.76885355e+00,-6.08150874e+00,8.32887276e-03
6.72000000e+00,-7.88309005e+00,-6.10953917e+00,0.00000000e+00,0.00000000e+00,-1.77355088e+00,-6.11784327e+00,8.30410289e-03,-2.96136213e+00,-1.18781125e+00,4.92996211e+00,-8.23418827e-03,-1.77355088e+00,-6.11784327e+00,8.30410289e-03,1.63251790e+00,3.40606879e+00,9.52525571e+00,-9.64775439e-03,-1.77355088e+00,-6.11784327e+00,8.30410289e-03
6.73000000e+00,-7.92431312e+00,-6.14606093e+00,0.00000000e+00,0.00000000e+00,-1.77825220e+00,-6.15434037e+00,8.27944336e-03,-2.99653821e+00,-1.21828602e+00,4.93600087e+00,-8.22595489e-03,-1.77825220e+00,-6.15434037e+00,8.27944336e-03,1.60373009e+00,3.38198229e+00,9.53766437e+00,-9.62115394e-03,-1.77825220e+00,-6.15434037e+00,8.27944336e-03
6.74000000e+00,-7.96570312e+00,-6.18274563e+00,0.00000000e+00,0.00000000e+00,-1.78295748e+00,-6.19100053e+00,8.25489350e-03,-3.03187994e+00,-1.24892246e+00,4.94204089e+00,-8.21771158e-03,-1.78295748e+00,-6.19100053e+00,8.25489350e-03,1.57477702e+00,3.35773450e+00,9.55007478e+00,-9.59464497e-03,-1.78295748e+00,-6.19100053e+00,8.25489350e-03
6.75000000e+00,-8.00726050e+00,-6.21959377e+00,0.00000000e+00,0.00000000e+00,-1.78766674e+00,-6.22782422e+00,8.23045267e-03,-3.06738779e+00,-1.27972105e+00,4.94808217e+00,-8.20945439e-03,-1.78766674e+00,-6.22782422e+00,8.23045267e-03,1.54565821e+00,3.33332494e+00,9.56248694e+00,-9.56823004e-03,-1.78766674e+00,-6.22782422e+00,8.23045267e-03
6.76000000e+00,-8.04898576e+00,-6.25660582e+00,0.00000000e+00,0.00000000e+00,-1.79237994e+00,-6.26481194e+00,8.20612023e-03,-3.10306223e+00,-1.31068229e+00,4.95412470e+00,-8.20117938e-03,-1.79237994e+00,-6.26481194e+00,8.20612023e-03,1.51637317e+00,3.30875311e+00,9.57490084e+00,-9.54191171e-03,-1.79237994e+00,-6.26481194e+00,8.20612023e-03
6.77000000e+00,-8.09087937e+00,-6.29378227e+00,0.00000000e+00,0.00000000e+00,-1.79709710e+00,-6.30196417e+00,8.18189554e-03,-3.13890376e+00,-1.34180666e+00,4.96016849e+00,-8.19288261e-03,-1.79709710e+00,-6.30196417e+00,8.18189554e-03,1.48692141e+00,3.28401851e+00,9.58731647e+00,-9.51569253e-03,-1.79709710e+00,-6.30196417e+00,8.18189554e-03
6.78000000e+00,-8.13294180e+00,-6.33112362e+00,0.00000000e+00,0.00000000e+00,-1.80181818e+00,-6.33928140e+00,8.15777795e-03,-3.17491283e+00,-1.37309465e+00,4.96621353e+00,-8.18456012e-03,-1.80181818e+00,-6.33928140e+00,8.15777795e-03,1.45730246e+00,3.25912064e+00,9.59973383e+00,-9.48957507e-03,-1.80181818e+00,-6.33928140e+00,8.15777795e-03
6.79000000e+00,-8.17517354e+00,-6.36863034e+00,0.00000000e+00,0.00000000e+00,-1.80654320e+00,-6.37676411e+00,8.13376685e-03,-3.21108995e+00,-1.40454675e+00,4.97225980e+00,-8.17620797e-03,-1.80654320e+00,-6.37676411e+00,8.13376685e-03,1.42751581e+00,3.23405900e+00,9.61215291e+00,-9.46356189e-03,-1.80654320e+00,-6.37676411e+00,8.13376685e-03
6.80000000e+00,-8.21757506e+00,-6.40630294e+00,0.00000000e+00,0.00000000e+00,-1.81127212e+00,-6.41441280e+00,8.10986159e-03,-3.24743557e+00,-1.43616345e+00,4.97830731e+00,-8.16782222e-03,-1.81127212e+00,-6.41441280e+00,8.10986159e-03,1.39756098e+00,3.20883311e+00,9.62457370e+00,-9.43765555e-03,-1.81127212e+00,-6.41441280e+00,8.10986159e-03
6.81000000e+00,-8.26014685e+00,-6.44414189e+00,0.00000000e+00,0.00000000e+00,-1.81600496e+00,-6.45222795e+00,8.08606157e-03,-3.28395019e+00,-1.46794523e+00,4.98435606e+00,-8.15939893e-03,-1.81600496e+00,-6.45222795e+00,8.08606157e-03,1.36743749e+00,3.18344245e+00,9.63699620e+00,-9.41185861e-03,-1.81600496e+00,-6.45222795e+00,8.08606157e-03
6.82000000e+00,-8.30288939e+00,-6.48214770e+00,0.00000000e+00,0.00000000e+00,-1.82074169e+00,-6.49021006e+00,8.06236616e-03,-3.32063428e+00,-1.49989259e+00,4.99040603e+00,-8.15093415e-03,-1.82074169e+00,-6.49021006e+00,8.06236616e-03,1.33714483e+00,3.15788652e+00,9.64942039e+00,-9.38617362e-03,-1.82074169e+00,-6.49021006e+00,8.06236616e-03
6.83000000e+00,-8.34580315e+00,-6.52032084e+00,0.00000000e+00,0.00000000e+00,-1.82548231e+00,-6.52835961e+00,8.03877476e-03,-3.35748834e+00,-1.53200603e+00,4.99645723e+00,-8.14242393e-03,-1.82548231e+00,-6.52835961e+00,8.03877476e-03,1.30668253e+00,3.13216484e+00,9.66184628e+00,-9.36060315e-03,-1.82548231e+00,-6.52835961e+00,8.03877476e-03
6.84000000e+00,-8.38888862e+00,-6.55866182e+00,0.00000000e+00,0.00000000e+00,-1.83022680e+00,-6.56667710e+00,8.01528675e-03,-3.39451283e+00,-1.56428603e+00,5.00250965e+00,-8.13386434e-03,-1.83022680e+00,-6.56667710e+00,8.01528675e-03,1.27605009e+00,3.10627689e+00,9.67427385e+00,-9.33514976e-03,-1.83022680e+00,-6.56667710e+00,8.01528675e-03
6.85000000e+00,-8.43214628e+00,-6.59717112e+00,0.00000000e+00,0.00000000e+00,-1.83497516e+00,-6.60516302e+00,7.99190154e-03,-3.43170825e+00,-1.59673309e+00,5.00856328e+00,-8.12525142e-03,-1.83497516e+00,-6.60516302e+00,7.99190154e-03,1.24524701e+00,3.08022217e+00,9.68670311e+00,-9.30981600e-03,-1.83497516e+00,-6.60516302e+00,7.99190154e-03
6.86000000e+00,-8.47557662e+00,-6.63584924e+00,0.00000000e+00,0.00000000e+00,-1.83972738e+00,-6.64381786e+00,7.96861852e-03,-3.46907508e+00,-1.62934770e+00,5.01461812e+00,-8.11658124e-03,-1.83972738e+00,-6.64381786e+00,7.96861852e-03,1.21427281e+00,3.05400019e+00,9.69913403e+00,-9.28460444e-03,-1.83972738e+00,-6.64381786e+00,7.96861852e-03
6.87000000e+00,-8.51918012e+00,-6.67469667e+00,0.00000000e+00,0.00000000e+00,-1.84448345e+00,-6.68264211e+00,7.94543709e-03,-3.50661380e+00,-1.66213035e+00,5.02067417e+00,-8.10784984e-03,-1.84448345e+00,-6.68264211e+00,7.94543709e-03,1.18312699e+00,3.02761043e+00,9.71156662e+00,-9.25951764e-03,-1.84448345e+00,-6.68264211e+00,7.94543709e-03
6.88000000e+00,-8.56295727e+00,-6.71371391e+00,0.00000000e+00,0.00000000e+00,-1.84924335e+00,-6.72163627e+00,7.92235668e-03,-3.54432490e+00,-1.69508154e+00,5.02673142e+00,-8.09905329e-03,-1.84924335e+00,-6.72163627e+00,7.92235668e-03,1.15180905e+00,3.00105240e+00,9.72400087e+00,-9.23455816e-03,-1.84924335e+00,-6.72163627e+00,7.92235668e-03
6.89000000e+00,-8.60690854e+00,-6.75290146e+00,0.00000000e+00,0.00000000e+00,-1.85400708e+00,-6.76080084e+00,7.89937669e-03,-3.58220886e+00,-1.72820178e+00,5.03278987e+00,-8.09018764e-03,-1.85400708e+00,-6.76080084e+00,7.89937669e-03,1.12031851e+00,2.97432559e+00,9.73643678e+00,-9.20972855e-03,-1.85400708e+00,-6.76080084e+00,7.89937669e-03
6.90000000e+00,-8.65103444e+00,-6.79225980e+00,0.00000000e+00,0.00000000e+00,-1.85877464e+00,-6.80013630e+00,7.87649653e-03,-3.62026618e+00,-1.76149154e+00,5.03884951e+00,-8.08124895e-03,-1.85877464e+00,-6.80013630e+00,7.87649653e-03,1.08865486e+00,2.94742949e+00,9.74887433e+00,-9.18503138e-03,-1.85877464e+00,-6.80013630e+00,7.87649653e-03
6.91000000e+00,-8.69533544e+00,-6.83178945e+00,0.00000000e+00,0.00000000e+00,-1.86354600e+00,-6.83964316e+00,7.85371565e-03,-3.65849733e+00,-1.79495134e+00,5.04491034e+00,-8.07223326e-03,-1.86354600e+00,-6.83964316e+00,7.85371565e-03,1.05681761e+00,2.92036360e+00,9.76131352e+00,-9.16046920e-03,-1.86354600e+00,-6.83964316e+00,7.85371565e-03
6.92000000e+00,-8.73981204e+00,-6.87149088e+00,0.00000000e+00,0.00000000e+00,-1.86832115e+00,-6.87932191e+00,7.83103345e-03,-3.69690282e+00,-1.82858166e+00,5.05097236e+00,-8.06313664e-03,-1.86832115e+00,-6.87932191e+00,7.83103345e-03,1.02480626e+00,2.89312741e+00,9.77375434e+00,-9.13604458e-03,-1.86832115e+00,-6.87932191e+00,7.83103345e-03
6.93000000e+00,-8.78446471e+00,-6.91136461e+00,0.00000000e+00,0.00000000e+00,-1.87310010e+00,-6.91917306e+00,7.80844937e-03,-3.73548312e+00,-1.86238301e+00,5.05703555e+00,-8.05395515e-03,-1.87310010e+00,-6.91917306e+00,7.80844937e-03,9.92620315e-01,2.86572042e+00,9.78619679e+00,-9.11176008e-03,-1.87310010e+00,-6.91917306e+00,7.80844937e-03
6.94000000e+00,-8.82929396e+00,-6.95141113e+00,0.00000000e+00,0.00000000e+00,-1.87788283e+00,-6.95919709e+00,7.78596284e-03,-3.77423873e+00,-1.89635590e+00,5.06309992e+00,-8.04468573e-03,-1.87788283e+00,-6.95919709e+00,7.78596284e-03,9.60259277e-01,2.83814211e+00,9.79864086e+00,-9.08761825e-03,-1.87788283e+00,-6.95919709e+00,7.78596284e-03
6.95000000e+00,-8.87430028e+00,-6.99163095e+00,0.00000000e+00,0.00000000e+00,-1.88266933e+00,-6.99939452e+00,7.76357331e-03,-3.81317014e+00,-1.93050081e+00,5.06916546e+00,-8.03532850e-03,-1.88266933e+00,-6.99939452e+00,7.76357331e-03,9.27722646e-01,2.81039198e+00,9.81108655e+00,-9.06362166e-03,-1.88266933e+00,-6.99939452e+00,7.76357331e-03
6.96000000e+00,-8.91948414e+00,-7.03202455e+00,0.00000000e+00,0.00000000e+00,-1.88745959e+00,-7.03976583e+00,7.74128022e-03,-3.85227785e+00,-1.96481826e+00,5.07523217e+00,-8.02588427e-03,-1.88745959e+00,-7.03976583e+00,7.74128022e-03,8.95009922e-01,2.78246951e+00,9.82353384e+00,-9.03977287e-03,-1.88745959e+00,-7.03976583e+00,7.74128022e-03
6.97000000e+00,-8.96484606e+00,-7.07259245e+00,0.00000000e+00,0.00000000e+00,-1.89225360e+00,-7.08031153e+00,7.71908301e-03,-3.89156236e+00,-1.99930876e+00,5.08130005e+00,-8.01635384e-03,-1.89225360e+00,-7.08031153e+00,7.71908301e-03,8.62120605e-01,2.75437421e+00,9.83598273e+00,-9.01607443e-03,-1.89225360e+00,-7.08031153e+00,7.71908301e-03
6.98000000e+00,-9.01038650e+00,-7.11333515e+00,0.00000000e+00,0.00000000e+00,-1.89705136e+00,-7.12103213e+00,7.69698114e-03,-3.93102416e+00,-2.03397280e+00,5.08736908e+00,-8.00673802e-03,-1.89705136e+00,-7.12103213e+00,7.69698114e-03,8.29054192e-01,2.72610555e+00,9.84843323e+00,-8.99252890e-03,-1.89705136e+00,-7.12103213e+00,7.69698114e-03
6.99000000e+00,-9.05610598e+00,-7.15425314e+00,0.00000000e+00,0.00000000e+00,-1.90185284e+00,-7.16192812e+00,7.67497406e-03,-3.97066375e+00,-2.06881091e+00,5.09343927e+00,-7.99703761e-03,-1.90185284e+00,-7.16192812e+00,7.67497406e-03,7.95810183e-01,2.69766303e+00,9.86088531e+00,-8.96913885e-03,-1.90185284e+00,-7.16192812e+00,7.67497406e-03
7.00000000e+00,-9.10200499e+00,-7.19534694e+00,0.00000000e+00,0.00000000e+00,-1.90665805e+00,-7.20300000e+00,7.65306122e-03,-4.01048164e+00,-2.10382359e+00,5.09951061e+00,-7.98725343e-03,-1.90665805e+00,-7.20300000e+00,7.65306122e-03,7.62388075e-01,2.66904612e+00,9.87333897e+00,-8.94590684e-03,-1.90665805e+00,-7.20300000e+00,7.65306122e-03
7.01000000e+00,-9.14808401e+00,-7.23661704e+00,0.00000000e+00,0.00000000e+00,-1.91146697e+00,-7.24424828e+00,7.63124210e-03,-4.05047831e+00,-2.13901134e+00,5.10558309e+00,-7.97738628e-03,-1.91146697e+00,-7.24424828e+00,7.63124210e-03,7.28787364e-01,2.64025433e+00,9.88579421e+00,-8.92283486e-03,-1.91146697e+00,-7.24424828e+00,7.63124210e-03
7.02000000e+00,-9.19434355e+00,-7.27806396e+00,0.00000000e+00,0.00000000e+00,-1.91627959e+00,-7.28567347e+00,7.60951616e-03,-4.09065427e+00,-2.17437467e+00,5.11165672e+00,-7.96743696e-03,-1.91627959e+00,-7.28567347e+00,7.60951616e-03,6.95007550e-01,2.61128714e+00,9.89825102e+00,-8.89992268e-03,-1.91627959e+00,-7.28567347e+00,7.60951616e-03
7.03000000e+00,-9.24078410e+00,-7.31968819e+00,0.00000000e+00,0.00000000e+00,-1.92109591e+00,-7.32727607e+00,7.58788286e-03,-4.13101002e+00,-2.20991411e+00,5.11773149e+00,-7.95740628e-03,-1.92109591e+00,-7.32727607e+00,7.58788286e-03,6.61048132e-01,2.58214404e+00,9.91070940e+00,-8.87716948e-03,-1.92109591e+00,-7.32727607e+00,7.58788286e-03
7.04000000e+00,-9.28740616e+00,-7.36149024e+00,0.00000000e+00,0.00000000e+00,-1.92591591e+00,-7.36905658e+00,7.56634168e-03,-4.17154606e+00,-2.24563015e+00,5.12380739e+00,-7.94729504e-03,-1.92591591e+00,-7.36905658e+00,7.56634168e-03,6.26908606e-01,2.55282452e+00,9.92316934e+00,-8.85457447e-03,-1.92591591e+00,-7.36905658e+00,7.56634168e-03
7.05000000e+00,-9.33421022e+00,-7.40347063e+00,0.00000000e+00,0.00000000e+00,-1.93073959e+00,-7.41101552e+00,7.54489211e-03,-4.21226290e+00,-2.28152331e+00,5.12988442e+00,-7.93710407e-03,-1.93073959e+00,-7.41101552e+00,7.54489211e-03,5.92588472e-01,2.52332806e+00,9.93563083e+00,-8.83213684e-03,-1.93073959e+00,-7.41101552e+00,7.54489211e-03
7.06000000e+00,-9.38119678e+00,-7.44562985e+00,0.00000000e+00,0.00000000e+00,-1.93556693e+00,-7.45315338e+00,7.52353361e-03,-4.25316104e+00,-2.31759411e+00,5.13596258e+00,-7.92683415e-03,-1.93556693e+00,-7.45315338e+00,7.52353361e-03,5.58087224e-01,2.49365416e+00,9.94809386e+00,-8.80985579e-03,-1.93556693e+00,-7.45315338e+00,7.52353361e-03
7.07000000e+00,-9.42836635e+00,-7.48796842e+00,0.00000000e+00,0.00000000e+00,-1.94039793e+00,-7.49547068e+00,7.50226568e-03,-4.29424098e+00,-2.35384305e+00,5.14204186e+00,-7.91648610e-03,-1.94039793e+00,-7.49547068e+00,7.50226568e-03,5.23404359e-01,2.46380229e+00,9.96055844e+00,-8.78773052e-03,-1.94039793e+00,-7.49547068e+00,7.50226568e-03
7.08000000e+00,-9.47571942e+00,-7.53048684e+00,0.00000000e+00,0.00000000e+00,-1.94523258e+00,-7.53796793e+00,7.48108781e-03,-4.33550322e+00,-2.39027065e+00,5.14812226e+00,-7.90606072e-03,-1.94523258e+00,-7.53796793e+00,7.48108781e-03,4.88539373e-01,2.43377195e+00,9.97302455e+00,-8.76576023e-03,-1.94523258e+00,-7.53796793e+00,7.48108781e-03
7.09000000e+00,-9.52325649e+00,-7.57318563e+00,0.00000000e+00,0.00000000e+00,-1.95007086e+00,-7.58064563e+00,7.45999948e-03,-4.37694828e+00,-2.42687742e+00,5.15420377e+00,-7.89555881e-03,-1.95007086e+00,-7.58064563e+00,7.45999948e-03,4.53491759e-01,2.40356262e+00,9.98549220e+00,-8.74394410e-03,-1.95007086e+00,-7.58064563e+00,7.45999948e-03
7.10000000e+00,-9.57097807e+00,-7.61606530e+00,0.00000000e+00,0.00000000e+00,-1.95491277e+00,-7.62350430e+00,7.43900020e-03,-4.41857665e+00,-2.46366389e+00,5.16028640e+00,-7.88498120e-03,-1.95491277e+00,-7.62350430e+00,7.43900020e-03,4.18261012e-01,2.37317378e+00,9.99796136e+00,-8.72228135e-03,-1.95491277e+00,-7.62350430e+00,7.43900020e-03
7.11000000e+00,-9.61888465e+00,-7.65912635e+00,0.00000000e+00,0.00000000e+00,-1.95975830e+00,-7.66654444e+00,7.41808946e-03,-4.46038885e+00,-2.50063056e+00,5.16637013e+00,-7.87432867e-03,-1.95975830e+00,-7.66654444e+00,7.41808946e-03,3.82846624e-01,2.34260492e+00,1.00104320e+01,-8.70077116e-03,-1.95975830e+00,-7.66654444e+00,7.41808946e-03
7.12000000e+00,-9.66697674e+00,-7.70236931e+00,0.00000000e+00,0.00000000e+00,-1.96460743e+00,-7.70976657e+00,7.39726676e-03,-4.50238538e+00,-2.53777795e+00,5.17245496e+00,-7.86360204e-03,-1.96460743e+00,-7.70976657e+00,7.39726676e-03,3.47248088e-01,2.31185552e+00,1.00229042e+01,-8.67941273e-03,-1.96460743e+00,-7.70976657e+00,7.39726676e-03
7.13000000e+00,-9.71525484e+00,-7.74579467e+00,0.00000000e+00,0.00000000e+00,-1.96946017e+00,-7.75317120e+00,7.37653161e-03,-4.54456675e+00,-2.57510658e+00,5.17854089e+00,-7.85280212e-03,-1.96946017e+00,-7.75317120e+00,7.37653161e-03,3.11464895e-01,2.28092506e+00,1.00353779e+01,-8.65820526e-03,-1.96946017e+00,-7.75317120e+00,7.37653161e-03
7.14000000e+00,-9.76371946e+00,-7.78940296e+00,0.00000000e+00,0.00000000e+00,-1.97431649e+00,-7.79675885e+00,7.35588353e-03,-4.58693347e+00,-2.61261698e+00,5.18462792e+00,-7.84192971e-03,-1.97431649e+00,-7.79675885e+00,7.35588353e-03,2.75496537e-01,2.24981303e+00,1.00478531e+01,-8.63714795e-03,-1.97431649e+00,-7.79675885e+00,7.35588353e-03
7.15000000e+00,-9.81237109e+00,-7.83319470e+00,0.00000000e+00,0.00000000e+00,-1.97917640e+00,-7.84053002e+00,7.33532202e-03,-4.62948604e+00,-2.65030965e+00,5.19071604e+00,-7.83098561e-03,-1.97917640e+00,-7.84053002e+00,7.33532202e-03,2.39342504e-01,2.21851890e+00,1.00603298e+01,-8.61623999e-03,-1.97917640e+00,-7.84053002e+00,7.33532202e-03
7.16000000e+00,-9.86121026e+00,-7.87717038e+00,0.00000000e+00,0.00000000e+00,-1.98403987e+00,-7.88448523e+00,7.31484660e-03,-4.67222499e+00,-2.68818511e+00,5.19680524e+00,-7.81997064e-03,-1.98403987e+00,-7.88448523e+00,7.31484660e-03,2.03002285e-01,2.18704216e+00,1.00728080e+01,-8.59548058e-03,-1.98403987e+00,-7.88448523e+00,7.31484660e-03
7.17000000e+00,-9.91023745e+00,-7.92133054e+00,0.00000000e+00,0.00000000e+00,-1.98890691e+00,-7.92862500e+00,7.29445680e-03,-4.71515081e+00,-2.72624390e+00,5.20289553e+00,-7.80888559e-03,-1.98890691e+00,-7.92862500e+00,7.29445680e-03,1.66475369e-01,2.15538228e+00,1.00852877e+01,-8.57486892e-03,-1.98890691e+00,-7.92862500e+00,7.29445680e-03
7.18000000e+00,-9.95945319e+00,-7.96567569e+00,0.00000000e+00,0.00000000e+00,-1.99377750e+00,-7.97294984e+00,7.27415212e-03,-4.75826402e+00,-2.76448652e+00,5.20898690e+00,-7.79773128e-03,-1.99377750e+00,-7.97294984e+00,7.27415212e-03,1.29761245e-01,2.12353875e+00,1.00977688e+01,-8.55440420e-03,-1.99377750e+00,-7.97294984e+00,7.27415212e-03
7.19000000e+00,-1.00088580e+01,-8.01020633e+00,0.00000000e+00,0.00000000e+00,-1.99865163e+00,-8.01746027e+00,7.25393211e-03,-4.80156514e+00,-2.80291350e+00,5.21507934e+00,-7.78650852e-03,-1.99865163e+00,-8.01746027e+00,7.25393211e-03,9.28593989e-02,2.09151103e+00,1.01102515e+01,-8.53408563e-03,-1.99865163e+00,-8.01746027e+00,7.25393211e-03
7.20000000e+00,-1.00584523e+01,-8.05492300e+00,0.00000000e+00,0.00000000e+00,-2.00352930e+00,-8.06215680e+00,7.23379630e-03,-4.84505467e+00,-2.84152537e+00,5.22117285e+00,-7.77521810e-03,-2.00352930e+00,-8.06215680e+00,7.23379630e-03,5.57693189e-02,2.05929862e+00,1.01227355e+01,-8.51391239e-03,-2.00352930e+00,-8.06215680e+00,7.23379630e-03
7.21000000e+00,-1.01082367e+01,-8.09982621e+00,0.00000000e+00,0.00000000e+00,-2.00841049e+00,-8.10703996e+00,7.21374420e-03,-4.88873313e+00,-2.88032264e+00,5.22726744e+00,-7.76386083e-03,-2.00841049e+00,-8.10703996e+00,7.21374420e-03,1.84904905e-02,2.02690098e+00,1.01352211e+01,-8.49388369e-03,-2.00841049e+00,-8.10703996e+00,7.21374420e-03
7.22000000e+00,-1.01582117e+01,-8.14491648e+00,0.00000000e+00,0.00000000e+00,-2.01329520e+00,-8.15211026e+00,7.19377537e-03,-4.93260104e+00,-2.91930584e+00,5.23336308e+00,-7.75243753e-03,-2.01329520e+00,-8.15211026e+00,7.19377537e-03,-1.89776009e-02,1.99431760e+00,1.01477081e+01,-8.47399873e-03,-2.01329520e+00,-8.15211026e+00,7.19377537e-03
7.23000000e+00,-1.02083777e+01,-8.19019433e+00,0.00000000e+00,0.00000000e+00,-2.01818341e+00,-8.19736822e+00,7.17388934e-03,-4.97665890e+00,-2.95847549e+00,5.23945979e+00,-7.74094899e-03,-2.01818341e+00,-8.19736822e+00,7.17388934e-03,-5.66354706e-02,1.96154794e+00,1.01601965e+01,-8.45425669e-03,-2.01818341e+00,-8.19736822e+00,7.17388934e-03
7.24000000e+00,-1.02587354e+01,-8.23566028e+00,0.00000000e+00,0.00000000e+00,-2.02307512e+00,-8.24281437e+00,7.15408565e-03,-5.02090724e+00,-2.99783212e+00,5.24555756e+00,-7.72939603e-03,-2.02307512e+00,-8.24281437e+00,7.15408565e-03,-9.44836347e-02,1.92859149e+00,1.01726864e+01,-8.43465678e-03,-2.02307512e+00,-8.24281437e+00,7.15408565e-03
7.25000000e+00,-1.03092852e+01,-8.28131485e+00,0.00000000e+00,0.00000000e+00,-2.02797032e+00,-8.28844922e+00,7.13436385e-03,-5.06534658e+00,-3.03737626e+00,5.25165637e+00,-7.71777944e-03,-2.02797032e+00,-8.28844922e+00,7.13436385e-03,-1.32522610e-01,1.89544771e+00,1.01851778e+01,-8.41519819e-03,-2.02797032e+00,-8.28844922e+00,7.13436385e-03
7.26000000e+00,-1.03600276e+01,-8.32715857e+00,0.00000000e+00,0.00000000e+00,-2.03286899e+00,-8.33427329e+00,7.11472349e-03,-5.10997742e+00,-3.07710843e+00,5.25775624e+00,-7.70610004e-03,-2.03286899e+00,-8.33427329e+00,7.11472349e-03,-1.70752914e-01,1.86211608e+00,1.01976705e+01,-8.39588012e-03,-2.03286899e+00,-8.33427329e+00,7.11472349e-03
7.27000000e+00,-1.04109631e+01,-8.37319195e+00,0.00000000e+00,0.00000000e+00,-2.03777113e+00,-8.38028712e+00,7.09516413e-03,-5.15480029e+00,-3.11702916e+00,5.26385715e+00,-7.69435864e-03,-2.03777113e+00,-8.38028712e+00,7.09516413e-03,-2.09175064e-01,1.82859607e+00,1.02101647e+01,-8.37670177e-03,-2.03777113e+00,-8.38028712e+00,7.09516413e-03
7.28000000e+00,-1.04620923e+01,-8.41941552e+00,0.00000000e+00,0.00000000e+00,-2.04267673e+00,-8.42649121e+00,7.07568530e-03,-5.19981570e+00,-3.15713897e+00,5.26995911e+00,-7.68255603e-03,-2.04267673e+00,-8.42649121e+00,7.07568530e-03,-2.47789580e-01,1.79488715e+00,1.02226603e+01,-8.35766234e-03,-2.04267673e+00,-8.42649121e+00,7.07568530e-03
7.29000000e+00,-1.05134156e+01,-8.46582981e+00,0.00000000e+00,0.00000000e+00,-2.04758579e+00,-8.47288609e+00,7.05628659e-03,-5.24502418e+00,-3.19743840e+00,5.27606210e+00,-7.67069303e-03,-2.04758579e+00,-8.47288609e+00,7.05628659e-03,-2.86596982e-01,1.76098880e+00,1.02351574e+01,-8.33876102e-03,-2.04758579e+00,-8.47288609e+00,7.05628659e-03
7.30000000e+00,-1.05649336e+01,-8.51243533e+00,0.00000000e+00,0.00000000e+00,-2.05249828e+00,-8.51947230e+00,7.03696754e-03,-5.29042625e+00,-3.23792797e+00,5.28216613e+00,-7.65877044e-03,-2.05249828e+00,-8.51947230e+00,7.03696754e-03,-3.25597788e-01,1.72690049e+00,1.02476558e+01,-8.31999700e-03,-2.05249828e+00,-8.51947230e+00,7.03696754e-03
7.31000000e+00,-1.06166468e+01,-8.55923262e+00,0.00000000e+00,0.00000000e+00,-2.05741420e+00,-8.56625035e+00,7.01772772e-03,-5.33602242e+00,-3.27860822e+00,5.28827119e+00,-7.64678906e-03,-2.05741420e+00,-8.56625035e+00,7.01772772e-03,-3.64792521e-01,1.69262168e+00,1.02601557e+01,-8.30136950e-03,-2.05741420e+00,-8.56625035e+00,7.01772772e-03
7.32000000e+00,-1.06685558e+01,-8.60622220e+00,0.00000000e+00,0.00000000e+00,-2.06233355e+00,-8.61322077e+00,6.99856669e-03,-5.38181323e+00,-3.31947968e+00,5.29437728e+00,-7.63474972e-03,-2.06233355e+00,-8.61322077e+00,6.99856669e-03,-4.04181702e-01,1.65815185e+00,1.02726569e+01,-8.28287769e-03,-2.06233355e+00,-8.61322077e+00,6.99856669e-03
7.33000000e+00,-1.07206609e+01,-8.65340460e+00,0.00000000e+00,0.00000000e+00,-2.06725631e+00,-8.66038409e+00,6.97948404e-03,-5.42779918e+00,-3.36054287e+00,5.30048439e+00,-7.62265320e-03,-2.06725631e+00,-8.66038409e+00,6.97948404e-03,-4.43765854e-01,1.62349046e+00,1.02851596e+01,-8.26452079e-03,-2.06725631e+00,-8.66038409e+00,6.97948404e-03
7.34000000e+00,-1.07729628e+01,-8.70078035e+00,0.00000000e+00,0.00000000e+00,-2.07218248e+00,-8.70774083e+00,6.96047933e-03,-5.47398081e+00,-3.40179833e+00,5.30659252e+00,-7.61050031e-03,-2.07218248e+00,-8.70774083e+00,6.96047933e-03,-4.83545499e-01,1.58863698e+00,1.02976636e+01,-8.24629798e-03,-2.07218248e+00,-8.70774083e+00,6.96047933e-03
7.35000000e+00,-1.08254620e+01,-8.74834997e+00,0.00000000e+00,0.00000000e+00,-2.07711204e+00,-8.75529152e+00,6.94155213e-03,-5.52035863e+00,-3.44324659e+00,5.31270167e+00,-7.59829187e-03,-2.07711204e+00,-8.75529152e+00,6.94155213e-03,-5.23521161e-01,1.55359088e+00,1.03101691e+01,-8.22820847e-03,-2.07711204e+00,-8.75529152e+00,6.94155213e-03
7.36000000e+00,-1.08781590e+01,-8.79611399e+00,0.00000000e+00,0.00000000e+00,-2.08204498e+00,-8.80303669e+00,6.92270203e-03,-5.56693318e+00,-3.48488819e+00,5.31881183e+00,-7.58602868e-03,-2.08204498e+00,-8.80303669e+00,6.92270203e-03,-5.63693365e-01,1.51835162e+00,1.03226759e+01,-8.21025144e-03,-2.08204498e+00,-8.80303669e+00,6.92270203e-03
7.37000000e+00,-1.09310543e+01,-8.84407295e+00,0.00000000e+00,0.00000000e+00,-2.08698131e+00,-8.85097688e+00,6.90392861e-03,-5.61370497e+00,-3.52672366e+00,5.32492300e+00,-7.57371155e-03,-2.08698131e+00,-8.85097688e+00,6.90392861e-03,-6.04062636e-01,1.48291867e+00,1.03351840e+01,-8.19242611e-03,-2.08698131e+00,-8.85097688e+00,6.90392861e-03
7.38000000e+00,-1.09841484e+01,-8.89222737e+00,0.00000000e+00,0.00000000e+00,-2.09192100e+00,-8.89911260e+00,6.88523145e-03,-5.66067453e+00,-3.56875354e+00,5.33103518e+00,-7.56134127e-03,-2.09192100e+00,-8.89911260e+00,6.88523145e-03,-6.44629500e-01,1.44729150e+00,1.03476936e+01,-8.17473166e-03,-2.09192100e+00,-8.89911260e+00,6.88523145e-03
7.39000000e+00,-1.10374418e+01,-8.94057779e+00,0.00000000e+00,0.00000000e+00,-2.09686405e+00,-8.94744440e+00,6.86661015e-03,-5.70784240e+00,-3.61097835e+00,5.33714836e+00,-7.54891867e-03,-2.09686405e+00,-8.94744440e+00,6.86661015e-03,-6.85394484e-01,1.41146957e+00,1.03602045e+01,-8.15716729e-03,-2.09686405e+00,-8.94744440e+00,6.86661015e-03
7.40000000e+00,-1.10909352e+01,-8.98912474e+00,0.00000000e+00,0.00000000e+00,-2.10181045e+00,-8.99597280e+00,6.84806428e-03,-5.75520909e+00,-3.65339864e+00,5.34326254e+00,-7.53644453e-03,-2.10181045e+00,-8.99597280e+00,6.84806428e-03,-7.26358114e-01,1.37545233e+00,1.03727168e+01,-8.13973220e-03,-2.10181045e+00,-8.99597280e+00,6.84806428e-03
7.41000000e+00,-1.11446289e+01,-9.03786874e+00,0.00000000e+00,0.00000000e+00,-2.10676019e+00,-9.04469834e+00,6.82959345e-03,-5.80277514e+00,-3.69601495e+00,5.34937771e+00,-7.52391968e-03,-2.10676019e+00,-9.04469834e+00,6.82959345e-03,-7.67520919e-01,1.33923927e+00,1.03852304e+01,-8.12242559e-03,-2.10676019e+00,-9.04469834e+00,6.82959345e-03
7.42000000e+00,-1.11985236e+01,-9.08681035e+00,0.00000000e+00,0.00000000e+00,-2.11171326e+00,-9.09362154e+00,6.81119725e-03,-5.85054107e+00,-3.73882781e+00,5.35549388e+00,-7.51134492e-03,-2.11171326e+00,-9.09362154e+00,6.81119725e-03,-8.08883428e-01,1.30282983e+00,1.03977454e+01,-8.10524665e-03,-2.11171326e+00,-9.09362154e+00,6.81119725e-03
7.43000000e+00,-1.12526197e+01,-9.13595008e+00,0.00000000e+00,0.00000000e+00,-2.11666966e+00,-9.14274295e+00,6.79287527e-03,-5.89850742e+00,-3.78183776e+00,5.36161104e+00,-7.49872105e-03,-2.11666966e+00,-9.14274295e+00,6.79287527e-03,-8.50446170e-01,1.26622349e+00,1.04102618e+01,-8.08819458e-03,-2.11666966e+00,-9.14274295e+00,6.79287527e-03
7.44000000e+00,-1.13069178e+01,-9.18528847e+00,0.00000000e+00,0.00000000e+00,-2.12162937e+00,-9.19206310e+00,6.77462712e-03,-5.94667471e+00,-3.82504534e+00,5.36772918e+00,-7.48604888e-03,-2.12162937e+00,-9.19206310e+00,6.77462712e-03,-8.92209675e-01,1.22941969e+00,1.04227794e+01,-8.07126858e-03,-2.12162937e+00,-9.19206310e+00,6.77462712e-03
7.45000000e+00,-1.13614184e+01,-9.23482607e+00,0.00000000e+00,0.00000000e+00,-2.12659238e+00,-9.24158252e+00,6.75645241e-03,-5.99504347e+00,-3.86845109e+00,5.37384830e+00,-7.47332921e-03,-2.12659238e+00,-9.24158252e+00,6.75645241e-03,-9.34174474e-01,1.19241790e+00,1.04352984e+01,-8.05446784e-03,-2.12659238e+00,-9.24158252e+00,6.75645241e-03
7.46000000e+00,-1.14161221e+01,-9.28456340e+00,0.00000000e+00,0.00000000e+00,-2.13155869e+00,-9.29130175e+00,6.73835074e-03,-6.04361424e+00,-3.91205555e+00,5.37996841e+00,-7.46056286e-03,-2.13155869e+00,-9.29130175e+00,6.73835074e-03,-9.76341099e-01,1.15521759e+00,1.04478188e+01,-8.03779157e-03,-2.13155869e+00,-9.29130175e+00,6.73835074e-03
7.47000000e+00,-1.14710293e+01,-9.33450100e+00,0.00000000e+00,0.00000000e+00,-2.13652828e+00,-9.34122132e+00,6.72032172e-03,-6.09238755e+00,-3.95585927e+00,5.38608948e+00,-7.44775062e-03,-2.13652828e+00,-9.34122132e+00,6.72032172e-03,-1.01871008e+00,1.11781820e+00,1.04603404e+01,-8.02123895e-03,-2.13652828e+00,-9.34122132e+00,6.72032172e-03
7.48000000e+00,-1.15261406e+01,-9.38463942e+00,0.00000000e+00,0.00000000e+00,-2.14150116e+00,-9.39134178e+00,6.70236495e-03,-6.14136393e+00,-3.99986277e+00,5.39221153e+00,-7.43489331e-03,-2.14150116e+00,-9.39134178e+00,6.70236495e-03,-1.06128196e+00,1.08021920e+00,1.04728634e+01,-8.00480919e-03,-2.14150116e+00,-9.39134178e+00,6.70236495e-03
7.49000000e+00,-1.15814565e+01,-9.43497918e+00,0.00000000e+00,0.00000000e+00,-2.14647730e+00,-9.44166366e+00,6.68448006e-03,-6.19054392e+00,-4.04406662e+00,5.39833455e+00,-7.42199173e-03,-2.14647730e+00,-9.44166366e+00,6.68448006e-03,-1.10405725e+00,1.04242004e+00,1.04853877e+01,-7.98850148e-03,-2.14647730e+00,-9.44166366e+00,6.68448006e-03
7.50000000e+00,-1.16369775e+01,-9.48552083e+00,0.00000000e+00,0.00000000e+00,-2.15145670e+00,-9.49218750e+00,6.66666667e-03,-6.23992804e+00,-4.08847134e+00,5.40445854e+00,-7.40904669e-03,-2.15145670e+00,-9.49218750e+00,6.66666667e-03,-1.14703651e+00,1.00442019e+00,1.04979133e+01,-7.97231502e-03,-2.15145670e+00,-9.49218750e+00,6.66666667e-03
7.51000000e+00,-1.16927043e+01,-9.53626492e+00,0.00000000e+00,0.00000000e+00,-2.15643935e+00,-9.54291384e+00,6.64892438e-03,-6.28951684e+00,-4.13307749e+00,5.41058348e+00,-7.39605900e-03,-2.15643935e+00,-9.54291384e+00,6.64892438e-03,-1.19022026e+00,9.66219090e-01,1.05104403e+01,-7.95624900e-03,-2.15643935e+00,-9.54291384e+00,6.64892438e-03
7.52000000e+00,-1.17486372e+01,-9.58721197e+00,0.00000000e+00,0.00000000e+00,-2.16142524e+00,-9.59384322e+00,6.63125283e-03,-6.33931085e+00,-4.17788561e+00,5.41670939e+00,-7.38302945e-03,-2.16142524e+00,-9.59384322e+00,6.63125283e-03,-1.23360904e+00,9.27816203e-01,1.05229685e+01,-7.94030263e-03,-2.16142524e+00,-9.59384322e+00,6.63125283e-03
7.53000000e+00,-1.18047769e+01,-9.63836253e+00,0.00000000e+00,0.00000000e+00,-2.16641437e+00,-9.64497618e+00,6.61365164e-03,-6.38931061e+00,-4.22289624e+00,5.42283625e+00,-7.36995886e-03,-2.16641437e+00,-9.64497618e+00,6.61365164e-03,-1.27720339e+00,8.89210983e-01,1.05354980e+01,-7.92447510e-03,-2.16641437e+00,-9.64497618e+00,6.61365164e-03
7.54000000e+00,-1.18611239e+01,-9.68971715e+00,0.00000000e+00,0.00000000e+00,-2.17140672e+00,-9.69631327e+00,6.59612043e-03,-6.43951666e+00,-4.26810993e+00,5.42896406e+00,-7.35684803e-03,-2.17140672e+00,-9.69631327e+00,6.59612043e-03,-1.32100384e+00,8.50402884e-01,1.05480288e+01,-7.90876561e-03,-2.17140672e+00,-9.69631327e+00,6.59612043e-03
7.55000000e+00,-1.19176787e+01,-9.74127636e+00,0.00000000e+00,0.00000000e+00,-2.17640229e+00,-9.74785502e+00,6.57865883e-03,-6.48992952e+00,-4.31352723e+00,5.43509282e+00,-7.34369777e-03,-2.17640229e+00,-9.74785502e+00,6.57865883e-03,-1.36501093e+00,8.11391359e-01,1.05605609e+01,-7.89317335e-03,-2.17640229e+00,-9.74785502e+00,6.57865883e-03
7.56000000e+00,-1.19744418e+01,-9.79304071e+00,0.00000000e+00,0.00000000e+00,-2.18140106e+00,-9.79960198e+00,6.56126648e-03,-6.54054975e+00,-4.35914869e+00,5.44122253e+00,-7.33050889e-03,-2.18140106e+00,-9.79960198e+00,6.56126648e-03,-1.40922520e+00,7.72175860e-01,1.05730943e+01,-7.87769752e-03,-2.18140106e+00,-9.79960198e+00,6.56126648e-03
7.57000000e+00,-1.20314138e+01,-9.84501075e+00,0.00000000e+00,0.00000000e+00,-2.18640304e+00,-9.85155469e+00,6.54394301e-03,-6.59137789e+00,-4.40497485e+00,5.44735318e+00,-7.31728218e-03,-2.18640304e+00,-9.85155469e+00,6.54394301e-03,-1.45364720e+00,7.32755839e-01,1.05856289e+01,-7.86233732e-03,-2.18640304e+00,-9.85155469e+00,6.54394301e-03
7.58000000e+00,-1.20885952e+01,-9.89718701e+00,0.00000000e+00,0.00000000e+00,-2.19140820e+00,-9.90371370e+00,6.52668806e-03,-6.64241446e+00,-4.45100626e+00,5.45348477e+00,-7.30401847e-03,-2.19140820e+00,-9.90371370e+00,6.52668806e-03,-1.49827745e+00,6.93130747e-01,1.05981649e+01,-7.84709195e-03,-2.19140820e+00,-9.90371370e+00,6.52668806e-03
7.59000000e+00,-1.21459866e+01,-9.94957006e+00,0.00000000e+00,0.00000000e+00,-2.19641654e+00,-9.95607956e+00,6.50950127e-03,-6.69366002e+00,-4.49724348e+00,5.45961729e+00,-7.29071855e-03,-2.19641654e+00,-9.95607956e+00,6.50950127e-03,-1.54311650e+00,6.53300035e-01,1.06107021e+01,-7.83196060e-03,-2.19641654e+00,-9.95607956e+00,6.50950127e-03
7.60000000e+00,-1.22035885e+01,-1.00021604e+01,0.00000000e+00,0.00000000e+00,-2.20142805e+00,-1.00086528e+01,6.49238227e-03,-6.74511510e+00,-4.54368705e+00,5.46575075e+00,-7.27738323e-03,-2.20142805e+00,-1.00086528e+01,6.49238227e-03,-1.58816490e+00,6.13263152e-01,1.06232405e+01,-7.81694247e-03,-2.20142805e+00,-1.00086528e+01,6.49238227e-03
7.61000000e+00,-1.22614014e+01,-1.00549586e+01,0.00000000e+00,0.00000000e+00,-2.20644272e+00,-1.00614340e+01,6.47533072e-03,-6.79678024e+00,-4.59033752e+00,5.47188514e+00,-7.26401332e-03,-2.20644272e+00,-1.00614340e+01,6.47533072e-03,-1.63342317e+00,5.73019548e-01,1.06357802e+01,-7.80203675e-03,-2.20644272e+00,-1.00614340e+01,6.47533072e-03
7.62000000e+00,-1.23194258e+01,-1.01079653e+01,0.00000000e+00,0.00000000e+00,-2.21146055e+00,-1.01144236e+01,6.45834625e-03,-6.84865600e+00,-4.63719545e+00,5.47802045e+00,-7.25060962e-03,-2.21146055e+00,-1.01144236e+01,6.45834625e-03,-1.67889188e+00,5.32568671e-01,1.06483212e+01,-7.78724265e-03,-2.21146055e+00,-1.01144236e+01,6.45834625e-03
7.63000000e+00,-1.23776624e+01,-1.01611809e+01,0.00000000e+00,0.00000000e+00,-2.21648152e+00,-1.01676223e+01,6.44142852e-03,-6.90074292e+00,-4.68426139e+00,5.48415669e+00,-7.23717294e-03,-2.21648152e+00,-1.01676223e+01,6.44142852e-03,-1.72457156e+00,4.91909967e-01,1.06608634e+01,-7.77255936e-03,-2.21648152e+00,-1.01676223e+01,6.44142852e-03
7.64000000e+00,-1.24361117e+01,-1.02146060e+01,0.00000000e+00,0.00000000e+00,-2.22150563e+00,-1.02210306e+01,6.42457718e-03,-6.95304153e+00,-4.73153589e+00,5.49029385e+00,-7.22370408e-03,-2.22150563e+00,-1.02210306e+01,6.42457718e-03,-1.77046275e+00,4.51042886e-01,1.06734069e+01,-7.75798608e-03,-2.22150563e+00,-1.02210306e+01,6.42457718e-03
7.65000000e+00,-1.24947741e+01,-1.02682412e+01,0.00000000e+00,0.00000000e+00,-2.22653287e+00,-1.02746490e+01,6.40779187e-03,-7.00555238e+00,-4.77901951e+00,5.49643192e+00,-7.21020386e-03,-2.22653287e+00,-1.02746490e+01,6.40779187e-03,-1.81656600e+00,4.09966871e-01,1.06859516e+01,-7.74352200e-03,-2.22653287e+00,-1.02746490e+01,6.40779187e-03
7.66000000e+00,-1.25536503e+01,-1.03220870e+01,0.00000000e+00,0.00000000e+00,-2.23156322e+00,-1.03284781e+01,6.39107227e-03,-7.05827602e+00,-4.82671280e+00,5.50257091e+00,-7.19667307e-03,-2.23156322e+00,-1.03284781e+01,6.39107227e-03,-1.86288185e+00,3.68681370e-01,1.06984976e+01,-7.72916633e-03,-2.23156322e+00,-1.03284781e+01,6.39107227e-03
7.67000000e+00,-1.26127407e+01,-1.03761440e+01,0.00000000e+00,0.00000000e+00,-2.23659669e+00,-1.03825184e+01,6.37441802e-03,-7.11121301e+00,-4.87461631e+00,5.50871081e+00,-7.18311254e-03,-2.23659669e+00,-1.03825184e+01,6.37441802e-03,-1.90941086e+00,3.27185827e-01,1.07110448e+01,-7.71491825e-03,-2.23659669e+00,-1.03825184e+01,6.37441802e-03
7.68000000e+00,-1.26720460e+01,-1.04304127e+01,0.00000000e+00,0.00000000e+00,-2.24163326e+00,-1.04367705e+01,6.35782878e-03,-7.16436387e+00,-4.92273061e+00,5.51485161e+00,-7.16952305e-03,-2.24163326e+00,-1.04367705e+01,6.35782878e-03,-1.95615357e+00,2.85479686e-01,1.07235932e+01,-7.70077697e-03,-2.24163326e+00,-1.04367705e+01,6.35782878e-03
7.69000000e+00,-1.27315666e+01,-1.04848937e+01,0.00000000e+00,0.00000000e+00,-2.24667292e+00,-1.04912350e+01,6.34130421e-03,-7.21772917e+00,-4.97105625e+00,5.52099332e+00,-7.15590542e-03,-2.24667292e+00,-1.04912350e+01,6.34130421e-03,-2.00311053e+00,2.43562390e-01,1.07361428e+01,-7.68674168e-03,-2.24667292e+00,-1.04912350e+01,6.34130421e-03
7.70000000e+00,-1.27913031e+01,-1.05395875e+01,0.00000000e+00,0.00000000e+00,-2.25171566e+00,-1.05459123e+01,6.32484399e-03,-7.27130945e+00,-5.01959378e+00,5.52713593e+00,-7.14226045e-03,-2.25171566e+00,-1.05459123e+01,6.32484399e-03,-2.05028228e+00,2.01433383e-01,1.07486937e+01,-7.67281158e-03,-2.25171566e+00,-1.05459123e+01,6.32484399e-03
7.71000000e+00,-1.28512561e+01,-1.05944946e+01,0.00000000e+00,0.00000000e+00,-2.25676149e+00,-1.06008031e+01,6.30844777e-03,-7.32510526e+00,-5.06834377e+00,5.53327944e+00,-7.12858895e-03,-2.25676149e+00,-1.06008031e+01,6.30844777e-03,-2.09766938e+00,1.59092106e-01,1.07612457e+01,-7.65898587e-03,-2.25676149e+00,-1.06008031e+01,6.30844777e-03
7.72000000e+00,-1.29114261e+01,-1.06496157e+01,0.00000000e+00,0.00000000e+00,-2.26181037e+00,-1.06559078e+01,6.29211522e-03,-7.37911715e+00,-5.11730677e+00,5.53942385e+00,-7.11489173e-03,-2.26181037e+00,-1.06559078e+01,6.29211522e-03,-2.14527237e+00,1.16538001e-01,1.07737990e+01,-7.64526374e-03,-2.26181037e+00,-1.06559078e+01,6.29211522e-03
7.73000000e+00,-1.29718136e+01,-1.07049513e+01,0.00000000e+00,0.00000000e+00,-2.26686232e+00,-1.07112272e+01,6.27584603e-03,-7.43334567e+00,-5.16648335e+00,5.54556915e+00,-7.10116959e-03,-2.26686232e+00,-1.07112272e+01,6.27584603e-03,-2.19309181e+00,7.37705079e-02,1.07863535e+01,-7.63164439e-03,-2.26686232e+00,-1.07112272e+01,6.27584603e-03
7.74000000e+00,-1.30324193e+01,-1.07605020e+01,0.00000000e+00,0.00000000e+00,-2.27191732e+00,-1.07667616e+01,6.25963985e-03,-7.48779138e+00,-5.21587406e+00,5.55171534e+00,-7.08742334e-03,-2.27191732e+00,-1.07667616e+01,6.25963985e-03,-2.24112825e+00,3.07890674e-02,1.07989092e+01,-7.61812702e-03,-2.27191732e+00,-1.07667616e+01,6.25963985e-03
7.75000000e+00,-1.30932436e+01,-1.08162682e+01,0.00000000e+00,0.00000000e+00,-2.27697535e+00,-1.08225117e+01,6.24349636e-03,-7.54245482e+00,-5.26547946e+00,5.55786241e+00,-7.07365379e-03,-2.27697535e+00,-1.08225117e+01,6.24349636e-03,-2.28938224e+00,-1.24068813e-02,1.08114661e+01,-7.60471083e-03,-2.27697535e+00,-1.08225117e+01,6.24349636e-03
7.76000000e+00,-1.31542871e+01,-1.08722506e+01,0.00000000e+00,0.00000000e+00,-2.28203643e+00,-1.08784780e+01,6.22741524e-03,-7.59733655e+00,-5.31530013e+00,5.56401037e+00,-7.05986174e-03,-2.28203643e+00,-1.08784780e+01,6.22741524e-03,-2.33785433e+00,-5.58178999e-02,1.08240241e+01,-7.59139500e-03,-2.28203643e+00,-1.08784780e+01,6.22741524e-03
7.77000000e+00,-1.32155503e+01,-1.09284498e+01,0.00000000e+00,0.00000000e+00,-2.28710052e+00,-1.09346612e+01,6.21139617e-03,-7.65243713e+00,-5.36533661e+00,5.57015921e+00,-7.04604799e-03,-2.28710052e+00,-1.09346612e+01,6.21139617e-03,-2.38654507e+00,-9.94445504e-02,1.08365834e+01,-7.57817875e-03,-2.28710052e+00,-1.09346612e+01,6.21139617e-03
7.78000000e+00,-1.32770338e+01,-1.09848662e+01,0.00000000e+00,0.00000000e+00,-2.29216763e+00,-1.09910616e+01,6.19543884e-03,-7.70775710e+00,-5.41558947e+00,5.57630892e+00,-7.03221336e-03,-2.29216763e+00,-1.09910616e+01,6.19543884e-03,-2.43545503e+00,-1.43287396e-01,1.08491438e+01,-7.56506126e-03,-2.29216763e+00,-1.09910616e+01,6.19543884e-03
7.79000000e+00,-1.33387382e+01,-1.10415004e+01,0.00000000e+00,0.00000000e+00,-2.29723775e+00,-1.10476800e+01,6.17954291e-03,-7.76329703e+00,-5.46605928e+00,5.58245952e+00,-7.01835865e-03,-2.29723775e+00,-1.10476800e+01,6.17954291e-03,-2.48458475e+00,-1.87346999e-01,1.08617055e+01,-7.55204174e-03,-2.29723775e+00,-1.10476800e+01,6.17954291e-03
7.80000000e+00,-1.34006640e+01,-1.10983531e+01,0.00000000e+00,0.00000000e+00,-2.30231087e+00,-1.11045168e+01,6.16370809e-03,-7.81905747e+00,-5.51674660e+00,5.58861098e+00,-7.00448467e-03,-2.30231087e+00,-1.11045168e+01,6.16370809e-03,-2.53393479e+00,-2.31623925e-01,1.08742683e+01,-7.53911938e-03,-2.30231087e+00,-1.11045168e+01,6.16370809e-03
7.81000000e+00,-1.34628117e+01,-1.11554247e+01,0.00000000e+00,0.00000000e+00,-2.30738698e+00,-1.11615726e+01,6.14793405e-03,-7.87503897e+00,-5.56765200e+00,5.59476331e+00,-6.99059222e-03,-2.30738698e+00,-1.11615726e+01,6.14793405e-03,-2.58350572e+00,-2.76118739e-01,1.08868323e+01,-7.52629337e-03,-2.30738698e+00,-1.11615726e+01,6.14793405e-03
7.82000000e+00,-1.35251819e+01,-1.12127159e+01,0.00000000e+00,0.00000000e+00,-2.31246607e+00,-1.12188481e+01,6.13222049e-03,-7.93124210e+00,-5.61877603e+00,5.60091651e+00,-6.97668211e-03,-2.31246607e+00,-1.12188481e+01,6.13222049e-03,-2.63329807e+00,-3.20832005e-01,1.08993974e+01,-7.51356292e-03,-2.31246607e+00,-1.12188481e+01,6.13222049e-03
7.83000000e+00,-1.35877752e+01,-1.12702271e+01,0.00000000e+00,0.00000000e+00,-2.31754813e+00,-1.12763437e+01,6.11656709e-03,-7.98766741e+00,-5.67011928e+00,5.60707056e+00,-6.96275514e-03,-2.31754813e+00,-1.12763437e+01,6.11656709e-03,-2.68331242e+00,-3.65764291e-01,1.09119637e+01,-7.50092721e-03,-2.31754813e+00,-1.12763437e+01,6.11656709e-03
7.84000000e+00,-1.36505921e+01,-1.13279590e+01,0.00000000e+00,0.00000000e+00,-2.32263316e+00,-1.13340600e+01,6.10097355e-03,-8.04431546e+00,-5.72168230e+00,5.61322548e+00,-6.94881213e-03,-2.32263316e+00,-1.13340600e+01,6.10097355e-03,-2.73354932e+00,-4.10916163e-01,1.09245312e+01,-7.48838546e-03,-2.32263316e+00,-1.13340600e+01,6.10097355e-03
7.85000000e+00,-1.37136332e+01,-1.13859121e+01,0.00000000e+00,0.00000000e+00,-2.32772115e+00,-1.13919975e+01,6.08543957e-03,-8.10118682e+00,-5.77346567e+00,5.61938126e+00,-6.93485387e-03,-2.32772115e+00,-1.13919975e+01,6.08543957e-03,-2.78400934e+00,-4.56288189e-01,1.09370998e+01,-7.47593685e-03,-2.32772115e+00,-1.13919975e+01,6.08543957e-03
7.86000000e+00,-1.37768990e+01,-1.14440870e+01,0.00000000e+00,0.00000000e+00,-2.33281208e+00,-1.14501569e+01,6.06996484e-03,-8.15828203e+00,-5.82546995e+00,5.62553789e+00,-6.92088118e-03,-2.33281208e+00,-1.14501569e+01,6.06996484e-03,-2.83469302e+00,-5.01880938e-01,1.09496696e+01,-7.46358058e-03,-2.33281208e+00,-1.14501569e+01,6.06996484e-03
7.87000000e+00,-1.38403902e+01,-1.15024842e+01,0.00000000e+00,0.00000000e+00,-2.33790596e+00,-1.15085387e+01,6.05454907e-03,-8.21560167e+00,-5.87769572e+00,5.63169537e+00,-6.90689486e-03,-2.33790596e+00,-1.15085387e+01,6.05454907e-03,-2.88560093e+00,-5.47694978e-01,1.09622405e+01,-7.45131586e-03,-2.33790596e+00,-1.15085387e+01,6.05454907e-03
7.88000000e+00,-1.39041071e+01,-1.15611043e+01,0.00000000e+00,0.00000000e+00,-2.34300276e+00,-1.15671435e+01,6.03919194e-03,-8.27314630e+00,-5.93014353e+00,5.63785371e+00,-6.89289572e-03,-2.34300276e+00,-1.15671435e+01,6.03919194e-03,-2.93673364e+00,-5.93730880e-01,1.09748126e+01,-7.43914187e-03,-2.34300276e+00,-1.15671435e+01,6.03919194e-03
7.89000000e+00,-1.39680505e+01,-1.16199480e+01,0.00000000e+00,0.00000000e+00,-2.34810249e+00,-1.16259719e+01,6.02389317e-03,-8.33091647e+00,-5.98281397e+00,5.64401288e+00,-6.87888456e-03,-2.34810249e+00,-1.16259719e+01,6.02389317e-03,-2.98809171e+00,-6.39989214e-01,1.09873858e+01,-7.42705781e-03,-2.34810249e+00,-1.16259719e+01,6.02389317e-03
7.90000000e+00,-1.40322208e+01,-1.16790156e+01,0.00000000e+00,0.00000000e+00,-2.35320514e+00,-1.16850243e+01,6.00865246e-03,-8.38891275e+00,-6.03570761e+00,5.65017290e+00,-6.86486219e-03,-2.35320514e+00,-1.16850243e+01,6.00865246e-03,-3.03967569e+00,-6.86470550e-01,1.09999602e+01,-7.41506288e-03,-2.35320514e+00,-1.16850243e+01,6.00865246e-03
7.91000000e+00,-1.40966186e+01,-1.17383079e+01,0.00000000e+00,0.00000000e+00,-2.35831069e+00,-1.17443014e+01,5.99346952e-03,-8.44713570e+00,-6.08882501e+00,5.65633376e+00,-6.85082942e-03,-2.35831069e+00,-1.17443014e+01,5.99346952e-03,-3.09148615e+00,-7.33175462e-01,1.10125356e+01,-7.40315628e-03,-2.35831069e+00,-1.17443014e+01,5.99346952e-03
7.92000000e+00,-1.41612446e+01,-1.17978254e+01,0.00000000e+00,0.00000000e+00,-2.36341914e+00,-1.18038038e+01,5.97834405e-03,-8.50558590e+00,-6.14216675e+00,5.66249546e+00,-6.83678705e-03,-2.36341914e+00,-1.18038038e+01,5.97834405e-03,-3.14352367e+00,-7.80104522e-01,1.10251122e+01,-7.39133721e-03,-2.36341914e+00,-1.18038038e+01,5.97834405e-03
7.93000000e+00,-1.42260992e+01,-1.18575687e+01,0.00000000e+00,0.00000000e+00,-2.36853049e+00,-1.18635319e+01,5.96327576e-03,-8.56426390e+00,-6.19573341e+00,5.66865799e+00,-6.82273589e-03,-2.36853049e+00,-1.18635319e+01,5.96327576e-03,-3.19578879e+00,-8.27258302e-01,1.10376900e+01,-7.37960485e-03,-2.36853049e+00,-1.18635319e+01,5.96327576e-03
7.94000000e+00,-1.42911829e+01,-1.19175382e+01,0.00000000e+00,0.00000000e+00,-2.37364471e+00,-1.19234865e+01,5.94826438e-03,-8.62317027e+00,-6.24952556e+00,5.67482136e+00,-6.80867674e-03,-2.37364471e+00,-1.19234865e+01,5.94826438e-03,-3.24828209e+00,-8.74637378e-01,1.10502688e+01,-7.36795842e-03,-2.37364471e+00,-1.19234865e+01,5.94826438e-03
7.95000000e+00,-1.43564965e+01,-1.19777347e+01,0.00000000e+00,0.00000000e+00,-2.37876181e+00,-1.19836680e+01,5.93330960e-03,-8.68230558e+00,-6.30354377e+00,5.68098555e+00,-6.79461042e-03,-2.37876181e+00,-1.19836680e+01,5.93330960e-03,-3.30100413e+00,-9.22242323e-01,1.10628488e+01,-7.35639710e-03,-2.37876181e+00,-1.19836680e+01,5.93330960e-03
7.96000000e+00,-1.44220404e+01,-1.20381587e+01,0.00000000e+00,0.00000000e+00,-2.38388177e+00,-1.20440771e+01,5.91841115e-03,-8.74167039e+00,-6.35778862e+00,5.68715057e+00,-6.78053772e-03,-2.38388177e+00,-1.20440771e+01,5.91841115e-03,-3.35395548e+00,-9.70073713e-01,1.10754299e+01,-7.34492009e-03,-2.38388177e+00,-1.20440771e+01,5.91841115e-03
7.97000000e+00,-1.44878152e+01,-1.20988106e+01,0.00000000e+00,0.00000000e+00,-2.38900459e+00,-1.21047142e+01,5.90356875e-03,-8.80126528e+00,-6.41226069e+00,5.69331641e+00,-6.76645946e-03,-2.38900459e+00,-1.21047142e+01,5.90356875e-03,-3.40713672e+00,-1.01813212e+00,1.10880120e+01,-7.33352659e-03,-2.38900459e+00,-1.21047142e+01,5.90356875e-03
7.98000000e+00,-1.45538215e+01,-1.21596913e+01,0.00000000e+00,0.00000000e+00,-2.39413026e+00,-1.21655800e+01,5.88878211e-03,-8.86109082e+00,-6.46696055e+00,5.69948307e+00,-6.75237644e-03,-2.39413026e+00,-1.21655800e+01,5.88878211e-03,-3.46054840e+00,-1.06641813e+00,1.11005953e+01,-7.32221580e-03,-2.39413026e+00,-1.21655800e+01,5.88878211e-03
7.99000000e+00,-1.46200598e+01,-1.22208011e+01,0.00000000e+00,0.00000000e+00,-2.39925878e+00,-1.22266751e+01,5.87405095e-03,-8.92114756e+00,-6.52188879e+00,5.70565055e+00,-6.73828946e-03,-2.39925878e+00,-1.22266751e+01,5.87405095e-03,-3.51419110e+00,-1.11493232e+00,1.11131797e+01,-7.31098691e-03,-2.39925878e+00,-1.22266751e+01,5.87405095e-03
8.00000000e+00,-1.46865307e+01,-1.22821406e+01,0.00000000e+00,0.00000000e+00,-2.40439012e+00,-1.22880000e+01,5.85937500e-03,-8.98143609e+00,-6.57704597e+00,5.71181885e+00,-6.72419934e-03,-2.40439012e+00,-1.22880000e+01,5.85937500e-03,-3.56806538e+00,-1.16367526e+00,1.11257652e+01,-7.29983912e-03,-2.40439012e+00,-1.22880000e+01,5.85937500e-03
8.01000000e+00,-1.47532348e+01,-1.23437105e+01,0.00000000e+00,0.00000000e+00,-2.40952429e+00,-1.23495553e+01,5.84475398e-03,-9.04195698e+00,-6.63243269e+00,5.71798796e+00,-6.71010687e-03,-2.40952429e+00,-1.23495553e+01,5.84475398e-03,-3.62217182e+00,-1.21264753e+00,1.11383518e+01,-7.28877163e-03,-2.40952429e+00,-1.23495553e+01,5.84475398e-03
8.02000000e+00,-1.48201727e+01,-1.24055114e+01,0.00000000e+00,0.00000000e+00,-2.41466128e+00,-1.24113416e+01,5.83018762e-03,-9.10271079e+00,-6.68804951e+00,5.72415788e+00,-6.69601288e-03,-2.41466128e+00,-1.24113416e+01,5.83018762e-03,-3.67651099e+00,-1.26184971e+00,1.11509395e+01,-7.27778364e-03,-2.41466128e+00,-1.24113416e+01,5.83018762e-03
8.03000000e+00,-1.48873448e+01,-1.24675437e+01,0.00000000e+00,0.00000000e+00,-2.41980108e+00,-1.24733594e+01,5.81567565e-03,-9.16369811e+00,-6.74389703e+00,5.73032861e+00,-6.68191815e-03,-2.41980108e+00,-1.24733594e+01,5.81567565e-03,-3.73108347e+00,-1.31128239e+00,1.11635282e+01,-7.26687433e-03,-2.41980108e+00,-1.24733594e+01,5.81567565e-03
8.04000000e+00,-1.49547518e+01,-1.25298081e+01,0.00000000e+00,0.00000000e+00,-2.42494367e+00,-1.25356094e+01,5.80121779e-03,-9.22491949e+00,-6.79997582e+00,5.73650014e+00,-6.66782350e-03,-2.42494367e+00,-1.25356094e+01,5.80121779e-03,-3.78588982e+00,-1.36094614e+00,1.11761180e+01,-7.25604292e-03,-2.42494367e+00,-1.25356094e+01,5.80121779e-03
8.05000000e+00,-1.50223943e+01,-1.25923052e+01,0.00000000e+00,0.00000000e+00,-2.43008907e+00,-1.25980920e+01,5.78681378e-03,-9.28637553e+00,-6.85628646e+00,5.74267247e+00,-6.65372974e-03,-2.43008907e+00,-1.25980920e+01,5.78681378e-03,-3.84093061e+00,-1.41084155e+00,1.11887089e+01,-7.24528859e-03,-2.43008907e+00,-1.25980920e+01,5.78681378e-03
8.06000000e+00,-1.50902728e+01,-1.26550355e+01,0.00000000e+00,0.00000000e+00,-2.43523724e+00,-1.26608080e+01,5.77246335e-03,-9.34806678e+00,-6.91282954e+00,5.74884561e+00,-6.63963767e-03,-2.43523724e+00,-1.26608080e+01,5.77246335e-03,-3.89620643e+00,-1.46096919e+00,1.12013009e+01,-7.23461054e-03,-2.43523724e+00,-1.26608080e+01,5.77246335e-03
8.07000000e+00,-1.51583878e+01,-1.27179996e+01,0.00000000e+00,0.00000000e+00,-2.44038819e+00,-1.27237578e+01,5.75816623e-03,-9.40999384e+00,-6.96960564e+00,5.75501954e+00,-6.62554809e-03,-2.44038819e+00,-1.27237578e+01,5.75816623e-03,-3.95171785e+00,-1.51132965e+00,1.12138940e+01,-7.22400797e-03,-2.44038819e+00,-1.27237578e+01,5.75816623e-03
8.08000000e+00,-1.52267401e+01,-1.27811982e+01,0.00000000e+00,0.00000000e+00,-2.44554191e+00,-1.27869421e+01,5.74392216e-03,-9.47215727e+00,-7.02661535e+00,5.76119426e+00,-6.61146182e-03,-2.44554191e+00,-1.27869421e+01,5.74392216e-03,-4.00746544e+00,-1.56192352e+00,1.12264881e+01,-7.21348008e-03,-2.44554191e+00,-1.27869421e+01,5.74392216e-03
8.09000000e+00,-1.52953300e+01,-1.28446316e+01,0.00000000e+00,0.00000000e+00,-2.45069840e+00,-1.28503614e+01,5.72973089e-03,-9.53455765e+00,-7.08385925e+00,5.76736978e+00,-6.59737966e-03,-2.45069840e+00,-1.28503614e+01,5.72973089e-03,-4.06344978e+00,-1.61275138e+00,1.12390833e+01,-7.20302607e-03,-2.45069840e+00,-1.28503614e+01,5.72973089e-03
8.10000000e+00,-1.53641583e+01,-1.29083007e+01,0.00000000e+00,0.00000000e+00,-2.45585763e+00,-1.29140163e+01,5.71559214e-03,-9.59719556e+00,-7.14133793e+00,5.77354609e+00,-6.58330241e-03,-2.45585763e+00,-1.29140163e+01,5.71559214e-03,-4.11967145e+00,-1.66381381e+00,1.12516795e+01,-7.19264512e-03,-2.45585763e+00,-1.29140163e+01,5.71559214e-03
8.11000000e+00,-1.54332255e+01,-1.29722059e+01,0.00000000e+00,0.00000000e+00,-2.46101961e+00,-1.29779074e+01,5.70150565e-03,-9.66007158e+00,-7.19905196e+00,5.77972318e+00,-6.56923089e-03,-2.46101961e+00,-1.29779074e+01,5.70150565e-03,-4.17613102e+00,-1.71511141e+00,1.12642768e+01,-7.18233644e-03,-2.46101961e+00,-1.29779074e+01,5.70150565e-03
8.12000000e+00,-1.55025322e+01,-1.30363478e+01,0.00000000e+00,0.00000000e+00,-2.46618433e+00,-1.30420353e+01,5.68747118e-03,-9.72318628e+00,-7.25700195e+00,5.78590105e+00,-6.55516589e-03,-2.46618433e+00,-1.30420353e+01,5.68747118e-03,-4.23282908e+00,-1.76664475e+00,1.12768752e+01,-7.17209923e-03,-2.46618433e+00,-1.30420353e+01,5.68747118e-03
8.13000000e+00,-1.55720789e+01,-1.31007271e+01,0.00000000e+00,0.00000000e+00,-2.47135178e+00,-1.31064006e+01,5.67348847e-03,-9.78654026e+00,-7.31518848e+00,5.79207971e+00,-6.54110824e-03,-2.47135178e+00,-1.31064006e+01,5.67348847e-03,-4.28976620e+00,-1.81841442e+00,1.12894746e+01,-7.16193268e-03,-2.47135178e+00,-1.31064006e+01,5.67348847e-03
8.14000000e+00,-1.56418662e+01,-1.31653442e+01,0.00000000e+00,0.00000000e+00,-2.47652195e+00,-1.31710038e+01,5.65955726e-03,-9.85013408e+00,-7.37361213e+00,5.79825915e+00,-6.52705872e-03,-2.47652195e+00,-1.31710038e+01,5.65955726e-03,-4.34694296e+00,-1.87042102e+00,1.13020750e+01,-7.15183599e-03,-2.47652195e+00,-1.31710038e+01,5.65955726e-03
8.15000000e+00,-1.57118947e+01,-1.32301998e+01,0.00000000e+00,0.00000000e+00,-2.48169483e+00,-1.32358455e+01,5.64567729e-03,-9.91396833e+00,-7.43227350e+00,5.80443936e+00,-6.51301815e-03,-2.48169483e+00,-1.32358455e+01,5.64567729e-03,-4.40435995e+00,-1.92266513e+00,1.13146765e+01,-7.14180835e-03,-2.48169483e+00,-1.32358455e+01,5.64567729e-03
8.16000000e+00,-1.57821649e+01,-1.32952945e+01,0.00000000e+00,0.00000000e+00,-2.48687042e+00,-1.33009264e+01,5.63184833e-03,-9.97804359e+00,-7.49117318e+00,5.81062034e+00,-6.49898733e-03,-2.48687042e+00,-1.33009264e+01,5.63184833e-03,-4.46201775e+00,-1.97514733e+00,1.13272790e+01,-7.13184897e-03,-2.48687042e+00,-1.33009264e+01,5.63184833e-03
8.17000000e+00,-1.58526776e+01,-1.33606289e+01,0.00000000e+00,0.00000000e+00,-2.49204870e+00,-1.33662470e+01,5.61807011e-03,-1.00423605e+01,-7.55031175e+00,5.81680210e+00,-6.48496707e-03,-2.49204870e+00,-1.33662470e+01,5.61807011e-03,-4.51991694e+00,-2.02786823e+00,1.13398826e+01,-7.12195703e-03,-2.49204870e+00,-1.33662470e+01,5.61807011e-03
8.18000000e+00,-1.59234332e+01,-1.34262035e+01,0.00000000e+00,0.00000000e+00,-2.49722968e+00,-1.34318078e+01,5.60434239e-03,-1.01069195e+01,-7.60968981e+00,5.82298463e+00,-6.47095818e-03,-2.49722968e+00,-1.34318078e+01,5.60434239e-03,-4.57805809e+00,-2.08082842e+00,1.13524872e+01,-7.11213175e-03,-2.49722968e+00,-1.34318078e+01,5.60434239e-03
8.19000000e+00,-1.59944322e+01,-1.34920189e+01,0.00000000e+00,0.00000000e+00,-2.50241334e+00,-1.34976096e+01,5.59066493e-03,-1.01717213e+01,-7.66930795e+00,5.82916792e+00,-6.45696147e-03,-2.50241334e+00,-1.34976096e+01,5.59066493e-03,-4.63644180e+00,-2.13402847e+00,1.13650928e+01,-7.10237230e-03,-2.50241334e+00,-1.34976096e+01,5.59066493e-03
8.20000000e+00,-1.60656754e+01,-1.35580758e+01,0.00000000e+00,0.00000000e+00,-2.50759967e+00,-1.35636528e+01,5.57703748e-03,-1.02367664e+01,-7.72916677e+00,5.83535197e+00,-6.44297773e-03,-2.50759967e+00,-1.35636528e+01,5.57703748e-03,-4.69506866e+00,-2.18746899e+00,1.13776995e+01,-7.09267790e-03,-2.50759967e+00,-1.35636528e+01,5.57703748e-03
8.21000000e+00,-1.61371633e+01,-1.36243746e+01,0.00000000e+00,0.00000000e+00,-2.51278867e+00,-1.36299381e+01,5.56345979e-03,-1.03020555e+01,-7.78926685e+00,5.84153679e+00,-6.42900778e-03,-2.51278867e+00,-1.36299381e+01,5.56345979e-03,-4.75393924e+00,-2.24115057e+00,1.13903071e+01,-7.08304774e-03,-2.51278867e+00,-1.36299381e+01,5.56345979e-03
8.22000000e+00,-1.62088964e+01,-1.36909161e+01,0.00000000e+00,0.00000000e+00,-2.51798033e+00,-1.36964660e+01,5.54993162e-03,-1.03675891e+01,-7.84960879e+00,5.84772237e+00,-6.41505242e-03,-2.51798033e+00,-1.36964660e+01,5.54993162e-03,-4.81305412e+00,-2.29507380e+00,1.14029158e+01,-7.07348101e-03,-2.51798033e+00,-1.36964660e+01,5.54993162e-03
8.23000000e+00,-1.62808754e+01,-1.37577008e+01,0.00000000e+00,0.00000000e+00,-2.52317464e+00,-1.37632372e+01,5.53645274e-03,-1.04333678e+01,-7.91019319e+00,5.85390870e+00,-6.40111245e-03,-2.52317464e+00,-1.37632372e+01,5.53645274e-03,-4.87241391e+00,-2.34923927e+00,1.14155255e+01,-7.06397692e-03,-2.52317464e+00,-1.37632372e+01,5.53645274e-03
8.24000000e+00,-1.63531008e+01,-1.38247292e+01,0.00000000e+00,0.00000000e+00,-2.52837159e+00,-1.38302523e+01,5.52302291e-03,-1.04993922e+01,-7.97102064e+00,5.86009579e+00,-6.38718870e-03,-2.52837159e+00,-1.38302523e+01,5.52302291e-03,-4.93201918e+00,-2.40364759e+00,1.14281362e+01,-7.05453465e-03,-2.52837159e+00,-1.38302523e+01,5.52302291e-03
8.25000000e+00,-1.64255733e+01,-1.38920021e+01,0.00000000e+00,0.00000000e+00,-2.53357118e+00,-1.38975117e+01,5.50964187e-03,-1.05656629e+01,-8.03209174e+00,5.86628362e+00,-6.37328195e-03,-2.53357118e+00,-1.38975117e+01,5.50964187e-03,-4.99187053e+00,-2.45829935e+00,1.14407479e+01,-7.04515341e-03,-2.53357118e+00,-1.38975117e+01,5.50964187e-03
8.26000000e+00,-1.64982933e+01,-1.39595199e+01,0.00000000e+00,0.00000000e+00,-2.53877340e+00,-1.39650162e+01,5.49630941e-03,-1.06321805e+01,-8.09340708e+00,5.87247221e+00,-6.35939302e-03,-2.53877340e+00,-1.39650162e+01,5.49630941e-03,-5.05196854e+00,-2.51319513e+00,1.14533606e+01,-7.03583239e-03,-2.53877340e+00,-1.39650162e+01,5.49630941e-03
8.27000000e+00,-1.65712615e+01,-1.40272833e+01,0.00000000e+00,0.00000000e+00,-2.54397824e+00,-1.40327663e+01,5.48302528e-03,-1.06989455e+01,-8.15496727e+00,5.87866154e+00,-6.34552271e-03,-2.54397824e+00,-1.40327663e+01,5.48302528e-03,-5.11231380e+00,-2.56833555e+00,1.14659743e+01,-7.02657079e-03,-2.54397824e+00,-1.40327663e+01,5.48302528e-03
8.28000000e+00,-1.66444785e+01,-1.40952928e+01,0.00000000e+00,0.00000000e+00,-2.54918570e+00,-1.41007626e+01,5.46978926e-03,-1.07659586e+01,-8.21677289e+00,5.88485162e+00,-6.33167184e-03,-2.54918570e+00,-1.41007626e+01,5.46978926e-03,-5.17290690e+00,-2.62372120e+00,1.14785890e+01,-7.01736781e-03,-2.54918570e+00,-1.41007626e+01,5.46978926e-03
8.29000000e+00,-1.67179449e+01,-1.41635492e+01,0.00000000e+00,0.00000000e+00,-2.55439575e+00,-1.41690058e+01,5.45660110e-03,-1.08332203e+01,-8.27882456e+00,5.89104244e+00,-6.31784119e-03,-2.55439575e+00,-1.41690058e+01,5.45660110e-03,-5.23374843e+00,-2.67935268e+00,1.14912047e+01,-7.00822265e-03,-2.55439575e+00,-1.41690058e+01,5.45660110e-03
8.30000000e+00,-1.67916613e+01,-1.42320528e+01,0.00000000e+00,0.00000000e+00,-2.55960841e+00,-1.42374963e+01,5.44346059e-03,-1.09007313e+01,-8.34112287e+00,5.89723400e+00,-6.30403160e-03,-2.55960841e+00,-1.42374963e+01,5.44346059e-03,-5.29483899e+00,-2.73523058e+00,1.15038214e+01,-6.99913449e-03,-2.55960841e+00,-1.42374963e+01,5.44346059e-03
8.31000000e+00,-1.68656281e+01,-1.43008045e+01,0.00000000e+00,0.00000000e+00,-2.56482366e+00,-1.43062348e+01,5.43036748e-03,-1.09684921e+01,-8.40366842e+00,5.90342629e+00,-6.29024385e-03,-2.56482366e+00,-1.43062348e+01,5.43036748e-03,-5.35617917e+00,-2.79135551e+00,1.15164391e+01,-6.99010254e-03,-2.56482366e+00,-1.43062348e+01,5.43036748e-03
8.32000000e+00,-1.69398462e+01,-1.43698047e+01,0.00000000e+00,0.00000000e+00,-2.57004149e+00,-1.43752220e+01,5.41732156e-03,-1.10365033e+01,-8.46646182e+00,5.90961932e+00,-6.27647875e-03,-2.57004149e+00,-1.43752220e+01,5.41732156e-03,-5.41776956e+00,-2.84772806e+00,1.15290577e+01,-6.98112600e-03,-2.57004149e+00,-1.43752220e+01,5.41732156e-03
8.33000000e+00,-1.70143159e+01,-1.44390540e+01,0.00000000e+00,0.00000000e+00,-2.57526190e+00,-1.44444583e+01,5.40432259e-03,-1.11047656e+01,-8.52950366e+00,5.91581309e+00,-6.26273712e-03,-2.57526190e+00,-1.44444583e+01,5.40432259e-03,-5.47961075e+00,-2.90434885e+00,1.15416774e+01,-6.97220406e-03,-2.57526190e+00,-1.44444583e+01,5.40432259e-03
8.34000000e+00,-1.70890380e+01,-1.45085531e+01,0.00000000e+00,0.00000000e+00,-2.58048487e+00,-1.45139445e+01,5.39137036e-03,-1.11732794e+01,-8.59279455e+00,5.92200758e+00,-6.24901975e-03,-2.58048487e+00,-1.45139445e+01,5.39137036e-03,-5.54170334e+00,-2.96121846e+00,1.15542980e+01,-6.96333593e-03,-2.58048487e+00,-1.45139445e+01,5.39137036e-03
8.35000000e+00,-1.71640130e+01,-1.45783026e+01,0.00000000e+00,0.00000000e+00,-2.58571041e+00,-1.45836810e+01,5.37846463e-03,-1.12420455e+01,-8.65633508e+00,5.92820280e+00,-6.23532746e-03,-2.58571041e+00,-1.45836810e+01,5.37846463e-03,-5.60404792e+00,-3.01833751e+00,1.15669196e+01,-6.95452078e-03,-2.58571041e+00,-1.45836810e+01,5.37846463e-03
8.36000000e+00,-1.72392415e+01,-1.46483030e+01,0.00000000e+00,0.00000000e+00,-2.59093850e+00,-1.46536686e+01,5.36560518e-03,-1.13110644e+01,-8.72012588e+00,5.93439874e+00,-6.22166105e-03,-2.59093850e+00,-1.46536686e+01,5.36560518e-03,-5.66664510e+00,-3.07570660e+00,1.15795421e+01,-6.94575783e-03,-2.59093850e+00,-1.46536686e+01,5.36560518e-03
8.37000000e+00,-1.73147241e+01,-1.47185549e+01,0.00000000e+00,0.00000000e+00,-2.59616913e+00,-1.47239077e+01,5.35279180e-03,-1.13803367e+01,-8.78416753e+00,5.94059541e+00,-6.20802132e-03,-2.59616913e+00,-1.47239077e+01,5.35279180e-03,-5.72949546e+00,-3.13332633e+00,1.15921656e+01,-6.93704627e-03,-2.59616913e+00,-1.47239077e+01,5.35279180e-03
8.38000000e+00,-1.73904613e+01,-1.47890590e+01,0.00000000e+00,0.00000000e+00,-2.60140230e+00,-1.47943991e+01,5.34002427e-03,-1.14498630e+01,-8.84846065e+00,5.94679280e+00,-6.19440909e-03,-2.60140230e+00,-1.47943991e+01,5.34002427e-03,-5.79259960e+00,-3.19119730e+00,1.16047901e+01,-6.92838530e-03,-2.60140230e+00,-1.47943991e+01,5.34002427e-03
8.39000000e+00,-1.74664539e+01,-1.48598159e+01,0.00000000e+00,0.00000000e+00,-2.60663801e+00,-1.48651432e+01,5.32730235e-03,-1.15196438e+01,-8.91300584e+00,5.95299091e+00,-6.18082515e-03,-2.60663801e+00,-1.48651432e+01,5.32730235e-03,-5.85595813e+00,-3.24932013e+00,1.16174156e+01,-6.91977412e-03,-2.60663801e+00,-1.48651432e+01,5.32730235e-03
8.40000000e+00,-1.75427024e+01,-1.49308262e+01,0.00000000e+00,0.00000000e+00,-2.61187624e+00,-1.49361408e+01,5.31462585e-03,-1.15896799e+01,-8.97780371e+00,5.95918973e+00,-6.16727033e-03,-2.61187624e+00,-1.49361408e+01,5.31462585e-03,-5.91957165e+00,-3.30769541e+00,1.16300420e+01,-6.91121191e-03,-2.61187624e+00,-1.49361408e+01,5.31462585e-03
8.41000000e+00,-1.76192074e+01,-1.50020904e+01,0.00000000e+00,0.00000000e+00,-2.61711698e+00,-1.50073924e+01,5.30199454e-03,-1.16599718e+01,-9.04285487e+00,5.96538927e+00,-6.15374541e-03,-2.61711698e+00,-1.50073924e+01,5.30199454e-03,-5.98344074e+00,-3.36632376e+00,1.16426693e+01,-6.90269788e-03,-2.61711698e+00,-1.50073924e+01,5.30199454e-03
8.42000000e+00,-1.76959694e+01,-1.50736092e+01,0.00000000e+00,0.00000000e+00,-2.62236023e+00,-1.50788986e+01,5.28940821e-03,-1.17305202e+01,-9.10815992e+00,5.97158952e+00,-6.14025121e-03,-2.62236023e+00,-1.50788986e+01,5.28940821e-03,-6.04756601e+00,-3.42520578e+00,1.16552976e+01,-6.89423123e-03,-2.62236023e+00,-1.50788986e+01,5.28940821e-03
8.43000000e+00,-1.77729892e+01,-1.51453832e+01,0.00000000e+00,0.00000000e+00,-2.62760599e+00,-1.51506600e+01,5.27686664e-03,-1.18013255e+01,-9.17371948e+00,5.97779048e+00,-6.12678854e-03,-2.62760599e+00,-1.51506600e+01,5.27686664e-03,-6.11194807e+00,-3.48434208e+00,1.16679269e+01,-6.88581115e-03,-2.62760599e+00,-1.51506600e+01,5.27686664e-03
8.44000000e+00,-1.78502672e+01,-1.52174129e+01,0.00000000e+00,0.00000000e+00,-2.63285424e+00,-1.52226773e+01,5.26436962e-03,-1.18723884e+01,-9.23953415e+00,5.98399214e+00,-6.11335819e-03,-2.63285424e+00,-1.52226773e+01,5.26436962e-03,-6.17658751e+00,-3.54373328e+00,1.16805571e+01,-6.87743684e-03,-2.63285424e+00,-1.52226773e+01,5.26436962e-03
8.45000000e+00,-1.79278041e+01,-1.52896991e+01,0.00000000e+00,0.00000000e+00,-2.63810498e+00,-1.52949510e+01,5.25191695e-03,-1.19437095e+01,-9.30560455e+00,5.99019451e+00,-6.09996099e-03,-2.63810498e+00,-1.52949510e+01,5.25191695e-03,-6.24148495e+00,-3.60337997e+00,1.16931882e+01,-6.86910750e-03,-2.63810498e+00,-1.52949510e+01,5.25191695e-03
8.46000000e+00,-1.80056005e+01,-1.53622423e+01,0.00000000e+00,0.00000000e+00,-2.64335819e+00,-1.53674818e+01,5.23950841e-03,-1.20152895e+01,-9.37193128e+00,5.99639759e+00,-6.08659772e-03,-2.64335819e+00,-1.53674818e+01,5.23950841e-03,-6.30664097e+00,-3.66328277e+00,1.17058203e+01,-6.86082232e-03,-2.64335819e+00,-1.53674818e+01,5.23950841e-03
8.47000000e+00,-1.80836569e+01,-1.54350431e+01,0.00000000e+00,0.00000000e+00,-2.64861388e+00,-1.54402702e+01,5.22714379e-03,-1.20871288e+01,-9.43851497e+00,6.00260136e+00,-6.07326921e-03,-2.64861388e+00,-1.54402702e+01,5.22714379e-03,-6.37205618e+00,-3.72344230e+00,1.17184533e+01,-6.85258050e-03,-2.64861388e+00,-1.54402702e+01,5.22714379e-03
8.48000000e+00,-1.81619741e+01,-1.55081021e+01,0.00000000e+00,0.00000000e+00,-2.65387204e+00,-1.55133169e+01,5.21482289e-03,-1.21592282e+01,-9.50535621e+00,6.00880583e+00,-6.05997625e-03,-2.65387204e+00,-1.55133169e+01,5.21482289e-03,-6.43773120e+00,-3.78385916e+00,1.17310873e+01,-6.84438124e-03,-2.65387204e+00,-1.55133169e+01,5.21482289e-03
8.49000000e+00,-1.82405526e+01,-1.55814199e+01,0.00000000e+00,0.00000000e+00,-2.65913265e+00,-1.55866224e+01,5.20254550e-03,-1.22315883e+01,-9.57245563e+00,6.01501100e+00,-6.04671966e-03,-2.65913265e+00,-1.55866224e+01,5.20254550e-03,-6.50366662e+00,-3.84453397e+00,1.17437222e+01,-6.83622374e-03,-2.65913265e+00,-1.55866224e+01,5.20254550e-03
8.50000000e+00,-1.83193929e+01,-1.56549972e+01,0.00000000e+00,0.00000000e+00,-2.66439571e+00,-1.56601875e+01,5.19031142e-03,-1.23042095e+01,-9.63981383e+00,6.02121686e+00,-6.03350023e-03,-2.66439571e+00,-1.56601875e+01,5.19031142e-03,-6.56986305e+00,-3.90546734e+00,1.17563580e+01,-6.82810718e-03,-2.66439571e+00,-1.56601875e+01,5.19031142e-03
8.51000000e+00,-1.83984958e+01,-1.57288345e+01,0.00000000e+00,0.00000000e+00,-2.66966122e+00,-1.57340127e+01,5.17812044e-03,-1.23770927e+01,-9.70743144e+00,6.02742341e+00,-6.02031878e-03,-2.66966122e+00,-1.57340127e+01,5.17812044e-03,-6.63632111e+00,-3.96665988e+00,1.17689947e+01,-6.82003078e-03,-2.66966122e+00,-1.57340127e+01,5.17812044e-03
8.52000000e+00,-1.84778617e+01,-1.58029325e+01,0.00000000e+00,0.00000000e+00,-2.67492917e+00,-1.58080985e+01,5.16597236e-03,-1.24502382e+01,-9.77530907e+00,6.03363065e+00,-6.00717611e-03,-2.67492917e+00,-1.58080985e+01,5.16597236e-03,-6.70304138e+00,-4.02811221e+00,1.17816323e+01,-6.81199372e-03,-2.67492917e+00,-1.58080985e+01,5.16597236e-03
8.53000000e+00,-1.85574914e+01,-1.58772918e+01,0.00000000e+00,0.00000000e+00,-2.68019955e+00,-1.58824457e+01,5.15386698e-03,-1.25236469e+01,-9.84344733e+00,6.03983858e+00,-5.99407302e-03,-2.68019955e+00,-1.58824457e+01,5.15386698e-03,-6.77002450e+00,-4.08982495e+00,1.17942709e+01,-6.80399520e-03,-2.68019955e+00,-1.58824457e+01,5.15386698e-03
8.54000000e+00,-1.86373854e+01,-1.59519130e+01,0.00000000e+00,0.00000000e+00,-2.68547234e+00,-1.59570548e+01,5.14180410e-03,-1.25973192e+01,-9.91184685e+00,6.04604719e+00,-5.98101033e-03,-2.68547234e+00,-1.59570548e+01,5.14180410e-03,-6.83727105e+00,-4.15179871e+00,1.18069104e+01,-6.79603443e-03,-2.68547234e+00,-1.59570548e+01,5.14180410e-03
8.55000000e+00,-1.87175443e+01,-1.60267967e+01,0.00000000e+00,0.00000000e+00,-2.69074756e+00,-1.60319265e+01,5.12978352e-03,-1.26712558e+01,-9.98050823e+00,6.05225649e+00,-5.96798884e-03,-2.69074756e+00,-1.60319265e+01,5.12978352e-03,-6.90478166e+00,-4.21403410e+00,1.18195507e+01,-6.78811059e-03,-2.69074756e+00,-1.60319265e+01,5.12978352e-03
8.56000000e+00,-1.87979687e+01,-1.61019436e+01,0.00000000e+00,0.00000000e+00,-2.69602518e+00,-1.61070614e+01,5.11780505e-03,-1.27454573e+01,-1.00494321e+01,6.05846647e+00,-5.95500936e-03,-2.69602518e+00,-1.61070614e+01,5.11780505e-03,-6.97255693e+00,-4.27653175e+00,1.18321920e+01,-6.78022288e-03,-2.69602518e+00,-1.61070614e+01,5.11780505e-03
8.57000000e+00,-1.88786593e+01,-1.61773541e+01,0.00000000e+00,0.00000000e+00,-2.70130521e+00,-1.61824600e+01,5.10586848e-03,-1.28199243e+01,-1.01186191e+01,6.06467712e+00,-5.94207269e-03,-2.70130521e+00,-1.61824600e+01,5.10586848e-03,-7.04059748e+00,-4.33929227e+00,1.18448342e+01,-6.77237050e-03,-2.70130521e+00,-1.61824600e+01,5.10586848e-03
8.58000000e+00,-1.89596167e+01,-1.62530291e+01,0.00000000e+00,0.00000000e+00,-2.70658763e+00,-1.62581230e+01,5.09397363e-03,-1.28946574e+01,-1.01880698e+01,6.07088845e+00,-5.92917964e-03,-2.70658763e+00,-1.62581230e+01,5.09397363e-03,-7.10890392e+00,-4.40231629e+00,1.18574773e+01,-6.76455266e-03,-2.70658763e+00,-1.62581230e+01,5.09397363e-03
8.59000000e+00,-1.90408414e+01,-1.63289690e+01,0.00000000e+00,0.00000000e+00,-2.71187243e+00,-1.63340511e+01,5.08212029e-03,-1.29696573e+01,-1.02577849e+01,6.07710046e+00,-5.91633101e-03,-2.71187243e+00,-1.63340511e+01,5.08212029e-03,-7.17747685e+00,-4.46560442e+00,1.18701213e+01,-6.75676854e-03,-2.71187243e+00,-1.63340511e+01,5.08212029e-03
8.60000000e+00,-1.91223341e+01,-1.64051745e+01,0.00000000e+00,0.00000000e+00,-2.71715962e+00,-1.64102448e+01,5.07030827e-03,-1.30449245e+01,-1.03277649e+01,6.08331314e+00,-5.90352762e-03,-2.71715962e+00,-1.64102448e+01,5.07030827e-03,-7.24631690e+00,-4.52915728e+00,1.18827662e+01,-6.74901734e-03,-2.71715962e+00,-1.64102448e+01,5.07030827e-03
8.61000000e+00,-1.92040954e+01,-1.64816462e+01,0.00000000e+00,0.00000000e+00,-2.72244919e+00,-1.64867048e+01,5.05853739e-03,-1.31204597e+01,-1.03980105e+01,6.08952649e+00,-5.89077026e-03,-2.72244919e+00,-1.64867048e+01,5.05853739e-03,-7.31542468e+00,-4.59297550e+00,1.18954120e+01,-6.74129825e-03,-2.72244919e+00,-1.64867048e+01,5.05853739e-03
8.62000000e+00,-1.92861259e+01,-1.65583848e+01,0.00000000e+00,0.00000000e+00,-2.72774112e+00,-1.65634316e+01,5.04680746e-03,-1.31962634e+01,-1.04685223e+01,6.09574050e+00,-5.87805975e-03,-2.72774112e+00,-1.65634316e+01,5.04680746e-03,-7.38480080e+00,-4.65705969e+00,1.19080587e+01,-6.73361049e-03,-2.72774112e+00,-1.65634316e+01,5.04680746e-03
8.63000000e+00,-1.93684262e+01,-1.66353908e+01,0.00000000e+00,0.00000000e+00,-2.73303541e+00,-1.66404259e+01,5.03511827e-03,-1.32723364e+01,-1.05393010e+01,6.10195519e+00,-5.86539689e-03,-2.73303541e+00,-1.66404259e+01,5.03511827e-03,-7.45444588e+00,-4.72141048e+00,1.19207063e+01,-6.72595324e-03,-2.73303541e+00,-1.66404259e+01,5.03511827e-03
8.64000000e+00,-1.94509969e+01,-1.67126649e+01,0.00000000e+00,0.00000000e+00,-2.73833205e+00,-1.67176883e+01,5.02346965e-03,-1.33486792e+01,-1.06103471e+01,6.10817053e+00,-5.85278248e-03,-2.73833205e+00,-1.67176883e+01,5.02346965e-03,-7.52436054e+00,-4.78602849e+00,1.19333547e+01,-6.71832570e-03,-2.73833205e+00,-1.67176883e+01,5.02346965e-03
8.65000000e+00,-1.95338387e+01,-1.67902077e+01,0.00000000e+00,0.00000000e+00,-2.74363104e+00,-1.67952195e+01,5.01186141e-03,-1.34252924e+01,-1.06816613e+01,6.11438654e+00,-5.84021734e-03,-2.74363104e+00,-1.67952195e+01,5.01186141e-03,-7.59454538e+00,-4.85091434e+00,1.19460040e+01,-6.71072706e-03,-2.74363104e+00,-1.67952195e+01,5.01186141e-03
8.66000000e+00,-1.96169521e+01,-1.68680198e+01,0.00000000e+00,0.00000000e+00,-2.74893237e+00,-1.68730201e+01,5.00029335e-03,-1.35021766e+01,-1.07532443e+01,6.12060321e+00,-5.82770227e-03,-2.74893237e+00,-1.68730201e+01,5.00029335e-03,-7.66500104e+00,-4.91606867e+00,1.19586542e+01,-6.70315653e-03,-2.74893237e+00,-1.68730201e+01,5.00029335e-03
8.67000000e+00,-1.97003378e+01,-1.69461018e+01,0.00000000e+00,0.00000000e+00,-2.75423603e+00,-1.69510906e+01,4.98876530e-03,-1.35793326e+01,-1.08250965e+01,6.12682053e+00,-5.81523807e-03,-2.75423603e+00,-1.69510906e+01,4.98876530e-03,-7.73572813e+00,-4.98149209e+00,1.19713053e+01,-6.69561330e-03,-2.75423603e+00,-1.69510906e+01,4.98876530e-03
8.68000000e+00,-1.97839965e+01,-1.70244544e+01,0.00000000e+00,0.00000000e+00,-2.75954202e+00,-1.70294317e+01,4.97727707e-03,-1.36567608e+01,-1.08972187e+01,6.13303851e+00,-5.80282556e-03,-2.75954202e+00,-1.70294317e+01,4.97727707e-03,-7.80672726e+00,-5.04718524e+00,1.19839573e+01,-6.68809657e-03,-2.75954202e+00,-1.70294317e+01,4.97727707e-03
8.69000000e+00,-1.98679286e+01,-1.71030782e+01,0.00000000e+00,0.00000000e+00,-2.76485033e+00,-1.71080441e+01,4.96582848e-03,-1.37344619e+01,-1.09696116e+01,6.13925715e+00,-5.79046553e-03,-2.76485033e+00,-1.71080441e+01,4.96582848e-03,-7.87799906e+00,-5.11314873e+00,1.19966101e+01,-6.68060553e-03,-2.76485033e+00,-1.71080441e+01,4.96582848e-03
8.70000000e+00,-1.99521348e+01,-1.71819739e+01,0.00000000e+00,0.00000000e+00,-2.77016095e+00,-1.71869283e+01,4.95441934e-03,-1.38124366e+01,-1.10422756e+01,6.14547643e+00,-5.77815880e-03,-2.77016095e+00,-1.71869283e+01,4.95441934e-03,-7.94954415e+00,-5.17938320e+00,1.20092638e+01,-6.67313939e-03,-2.77016095e+00,-1.71869283e+01,4.95441934e-03
8.71000000e+00,-2.00366158e+01,-1.72611420e+01,0.00000000e+00,0.00000000e+00,-2.77547388e+00,-1.72660850e+01,4.94304948e-03,-1.38906854e+01,-1.11152115e+01,6.15169637e+00,-5.76590617e-03,-2.77547388e+00,-1.72660850e+01,4.94304948e-03,-8.02136315e+00,-5.24588927e+00,1.20219184e+01,-6.66569734e-03,-2.77547388e+00,-1.72660850e+01,4.94304948e-03
8.72000000e+00,-2.01213722e+01,-1.73405831e+01,0.00000000e+00,0.00000000e+00,-2.78078910e+00,-1.73455148e+01,4.93171871e-03,-1.39692090e+01,-1.11884199e+01,6.15791695e+00,-5.75370845e-03,-2.78078910e+00,-1.73455148e+01,4.93171871e-03,-8.09345668e+00,-5.31266758e+00,1.20345738e+01,-6.65827857e-03,-2.78078910e+00,-1.73455148e+01,4.93171871e-03
8.73000000e+00,-2.02064046e+01,-1.74202980e+01,0.00000000e+00,0.00000000e+00,-2.78610662e+00,-1.74252184e+01,4.92042686e-03,-1.40480080e+01,-1.12619013e+01,6.16413818e+00,-5.74156644e-03,-2.78610662e+00,-1.74252184e+01,4.92042686e-03,-8.16582537e+00,-5.37971875e+00,1.20472301e+01,-6.65088228e-03,-2.78610662e+00,-1.74252184e+01,4.92042686e-03
8.74000000e+00,-2.02917136e+01,-1.75002871e+01,0.00000000e+00,0.00000000e+00,-2.79142643e+00,-1.75051963e+01,4.90917374e-03,-1.41270830e+01,-1.13356566e+01,6.17036005e+00,-5.72948095e-03,-2.79142643e+00,-1.75051963e+01,4.90917374e-03,-8.23846984e+00,-5.44704341e+00,1.20598872e+01,-6.64350768e-03,-2.79142643e+00,-1.75051963e+01,4.90917374e-03
8.75000000e+00,-2.03772998e+01,-1.75805513e+01,0.00000000e+00,0.00000000e+00,-2.79674851e+00,-1.75854492e+01,4.89795918e-03,-1.42064347e+01,-1.14096861e+01,6.17658256e+00,-5.71745279e-03,-2.79674851e+00,-1.75854492e+01,4.89795918e-03,-8.31139071e+00,-5.51464220e+00,1.20725452e+01,-6.63615395e-03,-2.79674851e+00,-1.75854492e+01,4.89795918e-03
8.76000000e+00,-2.04631638e+01,-1.76610910e+01,0.00000000e+00,0.00000000e+00,-2.80207287e+00,-1.76659778e+01,4.88678301e-03,-1.42860636e+01,-1.14839907e+01,6.18280572e+00,-5.70548276e-03,-2.80207287e+00,-1.76659778e+01,4.88678301e-03,-8.38458861e+00,-5.58251574e+00,1.20852041e+01,-6.62882030e-03,-2.80207287e+00,-1.76659778e+01,4.88678301e-03
8.77000000e+00,-2.05493064e+01,-1.77419069e+01,0.00000000e+00,0.00000000e+00,-2.80739949e+00,-1.77467826e+01,4.87564505e-03,-1.43659705e+01,-1.15585710e+01,6.18902951e+00,-5.69357167e-03,-2.80739949e+00,-1.77467826e+01,4.87564505e-03,-8.45806416e+00,-5.65066467e+00,1.20978638e+01,-6.62150592e-03,-2.80739949e+00,-1.77467826e+01,4.87564505e-03
8.78000000e+00,-2.06357281e+01,-1.78229997e+01,0.00000000e+00,0.00000000e+00,-2.81272838e+00,-1.78278642e+01,4.86454512e-03,-1.44461559e+01,-1.16334275e+01,6.19525393e+00,-5.68172032e-03,-2.81272838e+00,-1.78278642e+01,4.86454512e-03,-8.53181800e+00,-5.71908962e+00,1.21105243e+01,-6.61421001e-03,-2.81272838e+00,-1.78278642e+01,4.86454512e-03
8.79000000e+00,-2.07224295e+01,-1.79043700e+01,0.00000000e+00,0.00000000e+00,-2.81805951e+00,-1.79092234e+01,4.85348305e-03,-1.45266204e+01,-1.17085609e+01,6.20147899e+00,-5.66992953e-03,-2.81805951e+00,-1.79092234e+01,4.85348305e-03,-8.60585074e+00,-5.78779123e+00,1.21231857e+01,-6.60693176e-03,-2.81805951e+00,-1.79092234e+01,4.85348305e-03
8.80000000e+00,-2.08094112e+01,-1.79860183e+01,0.00000000e+00,0.00000000e+00,-2.82339290e+00,-1.79908608e+01,4.84245868e-03,-1.46073648e+01,-1.17839719e+01,6.20770468e+00,-5.65820009e-03,-2.82339290e+00,-1.79908608e+01,4.84245868e-03,-8.68016302e+00,-5.85677013e+00,1.21358479e+01,-6.59967037e-03,-2.82339290e+00,-1.79908608e+01,4.84245868e-03
8.81000000e+00,-2.08966740e+01,-1.80679455e+01,0.00000000e+00,0.00000000e+00,-2.82872852e+00,-1.80727769e+01,4.83147182e-03,-1.46883895e+01,-1.18596610e+01,6.21393100e+00,-5.64653282e-03,-2.82872852e+00,-1.80727769e+01,4.83147182e-03,-8.75475547e+00,-5.92602695e+00,1.21485109e+01,-6.59242505e-03,-2.82872852e+00,-1.80727769e+01,4.83147182e-03
8.82000000e+00,-2.09842183e+01,-1.81501520e+01,0.00000000e+00,0.00000000e+00,-2.83406638e+00,-1.81549725e+01,4.82052231e-03,-1.47696953e+01,-1.19356289e+01,6.22015795e+00,-5.63492851e-03,-2.83406638e+00,-1.81549725e+01,4.82052231e-03,-8.82962871e+00,-5.99556233e+00,1.21611748e+01,-6.58519498e-03,-2.83406638e+00,-1.81549725e+01,4.82052231e-03
8.83000000e+00,-2.10720450e+01,-1.82326385e+01,0.00000000e+00,0.00000000e+00,-2.83940646e+00,-1.82374481e+01,4.80960999e-03,-1.48512828e+01,-1.20118764e+01,6.22638552e+00,-5.62338778e-03,-2.83940646e+00,-1.82374481e+01,4.80960999e-03,-8.90478337e+00,-6.06537691e+00,1.21738396e+01,-6.57797937e-03,-2.83940646e+00,-1.82374481e+01,4.80960999e-03
8.84000000e+00,-2.11601544e+01,-1.83154057e+01,0.00000000e+00,0.00000000e+00,-2.84474877e+00,-1.83202044e+01,4.79873467e-03,-1.49331526e+01,-1.20884039e+01,6.23261372e+00,-5.61191052e-03,-2.84474877e+00,-1.83202044e+01,4.79873467e-03,-8.98022010e+00,-6.13547133e+00,1.21865051e+01,-6.57077740e-03,-2.84474877e+00,-1.83202044e+01,4.79873467e-03
8.85000000e+00,-2.12485474e+01,-1.83984541e+01,0.00000000e+00,0.00000000e+00,-2.85009329e+00,-1.84032420e+01,4.78789620e-03,-1.50153054e+01,-1.21652121e+01,6.23884254e+00,-5.60049646e-03,-2.85009329e+00,-1.84032420e+01,4.78789620e-03,-9.05593951e+00,-6.20584622e+00,1.21991715e+01,-6.56358828e-03,-2.85009329e+00,-1.84032420e+01,4.78789620e-03
8.86000000e+00,-2.13372245e+01,-1.84817845e+01,0.00000000e+00,0.00000000e+00,-2.85544002e+00,-1.84865616e+01,4.77709441e-03,-1.50977417e+01,-1.22423017e+01,6.24507198e+00,-5.58914537e-03,-2.85544002e+00,-1.84865616e+01,4.77709441e-03,-9.13194224e+00,-6.27650222e+00,1.22118387e+01,-6.55641121e-03,-2.85544002e+00,-1.84865616e+01,4.77709441e-03
8.87000000e+00,-2.14261864e+01,-1.85653975e+01,0.00000000e+00,0.00000000e+00,-2.86078895e+00,-1.85701638e+01,4.76632913e-03,-1.51804622e+01,-1.23196733e+01,6.25130204e+00,-5.57785698e-03,-2.86078895e+00,-1.85701638e+01,4.76632913e-03,-9.20822892e+00,-6.34743998e+00,1.22245067e+01,-6.54924538e-03,-2.86078895e+00,-1.85701638e+01,4.76632913e-03
8.88000000e+00,-2.15154337e+01,-1.86492936e+01,0.00000000e+00,0.00000000e+00,-2.86614007e+00,-1.86540492e+01,4.75560019e-03,-1.52634676e+01,-1.23973275e+01,6.25753271e+00,-5.56663104e-03,-2.86614007e+00,-1.86540492e+01,4.75560019e-03,-9.28480020e+00,-6.41866012e+00,1.22371756e+01,-6.54208999e-03,-2.86614007e+00,-1.86540492e+01,4.75560019e-03
8.89000000e+00,-2.16049670e+01,-1.87334736e+01,0.00000000e+00,0.00000000e+00,-2.87149339e+00,-1.87382185e+01,4.74490745e-03,-1.53467584e+01,-1.24752650e+01,6.26376400e+00,-5.55546731e-03,-2.87149339e+00,-1.87382185e+01,4.74490745e-03,-9.36165669e+00,-6.49016330e+00,1.22498452e+01,-6.53494423e-03,-2.87149339e+00,-1.87382185e+01,4.74490745e-03
8.90000000e+00,-2.16947869e+01,-1.88179380e+01,0.00000000e+00,0.00000000e+00,-2.87684889e+00,-1.88226723e+01,4.73425073e-03,-1.54303354e+01,-1.25534865e+01,6.26999590e+00,-5.54436552e-03,-2.87684889e+00,-1.88226723e+01,4.73425073e-03,-9.43879905e+00,-6.56195016e+00,1.22625157e+01,-6.52780731e-03,-2.87684889e+00,-1.88226723e+01,4.73425073e-03
8.91000000e+00,-2.17848942e+01,-1.89026876e+01,0.00000000e+00,0.00000000e+00,-2.88220656e+00,-1.89074113e+01,4.72362986e-03,-1.55141991e+01,-1.26319925e+01,6.27622842e+00,-5.53332543e-03,-2.88220656e+00,-1.89074113e+01,4.72362986e-03,-9.51622789e+00,-6.63402133e+00,1.22751870e+01,-6.52067842e-03,-2.88220656e+00,-1.89074113e+01,4.72362986e-03
8.92000000e+00,-2.18752894e+01,-1.89877230e+01,0.00000000e+00,0.00000000e+00,-2.88756641e+00,-1.89924360e+01,4.71304470e-03,-1.55983502e+01,-1.27107838e+01,6.28246154e+00,-5.52234678e-03,-2.88756641e+00,-1.89924360e+01,4.71304470e-03,-9.59394387e+00,-6.70637746e+00,1.22878591e+01,-6.51355675e-03,-2.88756641e+00,-1.89924360e+01,4.71304470e-03
8.93000000e+00,-2.19659732e+01,-1.90730447e+01,0.00000000e+00,0.00000000e+00,-2.89292842e+00,-1.90777472e+01,4.70249508e-03,-1.56827893e+01,-1.27898609e+01,6.28869526e+00,-5.51142932e-03,-2.89292842e+00,-1.90777472e+01,4.70249508e-03,-9.67194761e+00,-6.77901919e+00,1.23005320e+01,-6.50644151e-03,-2.89292842e+00,-1.90777472e+01,4.70249508e-03
8.94000000e+00,-2.20569461e+01,-1.91586535e+01,0.00000000e+00,0.00000000e+00,-2.89829259e+00,-1.91633455e+01,4.69198084e-03,-1.57675171e+01,-1.28692245e+01,6.29492960e+00,-5.50057280e-03,-2.89829259e+00,-1.91633455e+01,4.69198084e-03,-9.75023977e+00,-6.85194718e+00,1.23132057e+01,-6.49933188e-03,-2.89829259e+00,-1.91633455e+01,4.69198084e-03
8.95000000e+00,-2.21482089e+01,-1.92445500e+01,0.00000000e+00,0.00000000e+00,-2.90365891e+00,-1.92492315e+01,4.68150183e-03,-1.58525342e+01,-1.29488753e+01,6.30116453e+00,-5.48977695e-03,-2.90365891e+00,-1.92492315e+01,4.68150183e-03,-9.82882096e+00,-6.92516205e+00,1.23258802e+01,-6.49222708e-03,-2.90365891e+00,-1.92492315e+01,4.68150183e-03
8.96000000e+00,-2.22397622e+01,-1.93307348e+01,0.00000000e+00,0.00000000e+00,-2.90902738e+00,-1.93354059e+01,4.67105788e-03,-1.59378412e+01,-1.30288138e+01,6.30740007e+00,-5.47904154e-03,-2.90902738e+00,-1.93354059e+01,4.67105788e-03,-9.90769185e+00,-6.99866447e+00,1.23385555e+01,-6.48512629e-03,-2.90902738e+00,-1.93354059e+01,4.67105788e-03
8.97000000e+00,-2.23316066e+01,-1.94172086e+01,0.00000000e+00,0.00000000e+00,-2.91439798e+00,-1.94218693e+01,4.66064884e-03,-1.60234388e+01,-1.31090408e+01,6.31363621e+00,-5.46836631e-03,-2.91439798e+00,-1.94218693e+01,4.66064884e-03,-9.98685305e+00,-7.07245507e+00,1.23512316e+01,-6.47802871e-03,-2.91439798e+00,-1.94218693e+01,4.66064884e-03
8.98000000e+00,-2.24237428e+01,-1.95039721e+01,0.00000000e+00,0.00000000e+00,-2.91977072e+00,-1.95086223e+01,4.65027455e-03,-1.61093276e+01,-1.31895569e+01,6.31987294e+00,-5.45775100e-03,-2.91977072e+00,-1.95086223e+01,4.65027455e-03,-1.00663052e+01,-7.14653451e+00,1.23639085e+01,-6.47093354e-03,-2.91977072e+00,-1.95086223e+01,4.65027455e-03
8.99000000e+00,-2.25161713e+01,-1.95910258e+01,0.00000000e+00,0.00000000e+00,-2.92514559e+00,-1.95956657e+01,4.63993487e-03,-1.61955083e+01,-1.32703627e+01,6.32611027e+00,-5.44719536e-03,-2.92514559e+00,-1.95956657e+01,4.63993487e-03,-1.01460490e+01,-7.22090342e+00,1.23765862e+01,-6.46383998e-03,-2.92514559e+00,-1.95956657e+01,4.63993487e-03
9.00000000e+00,-2.26088930e+01,-1.96783704e+01,0.00000000e+00,0.00000000e+00,-2.93052258e+00,-1.96830000e+01,4.62962963e-03,-1.62819815e+01,-1.33514589e+01,6.33234820e+00,-5.43669914e-03,-2.93052258e+00,-1.96830000e+01,4.62962963e-03,-1.02260851e+01,-7.29556247e+00,1.23892646e+01,-6.45674722e-03,-2.93052258e+00,-1.96830000e+01,4.62962963e-03
9.01000000e+00,-2.27019082e+01,-1.97660065e+01,0.00000000e+00,0.00000000e+00,-2.93590169e+00,-1.97706259e+01,4.61935869e-03,-1.63687478e+01,-1.34328461e+01,6.33858672e+00,-5.42626209e-03,-2.93590169e+00,-1.97706259e+01,4.61935869e-03,-1.03064211e+01,-7.37051939e+00,1.24019439e+01,-6.45674722e-03,-2.93590169e+00,-1.97706259e+01,4.61935869e-03
9.02000000e+00,-2.27952178e+01,-1.98539349e+01,0.00000000e+00,0.00000000e+00,-2.94128290e+00,-1.98585441e+01,4.60912188e-03,-1.64558079e+01,-1.35145250e+01,6.34482582e+00,-5.41588395e-03,-2.94128290e+00,-1.98585441e+01,4.60912188e-03,-1.03870506e+01,-7.44576774e+00,1.24146240e+01,-6.45674722e-03,-2.94128290e+00,-1.98585441e+01,4.60912188e-03
9.03000000e+00,-2.28888224e+01,-1.99421562e+01,0.00000000e+00,0.00000000e+00,-2.94666622e+00,-1.99467551e+01,4.59891907e-03,-1.65431625e+01,-1.35964962e+01,6.35106552e+00,-5.40556447e-03,-2.94666622e+00,-1.99467551e+01,4.59891907e-03,-1.04679744e+01,-7.52130817e+00,1.24273048e+01,-6.45674722e-03,-2.94666622e+00,-1.99467551e+01,4.59891907e-03
9.04000000e+00,-2.29827226e+01,-2.00306710e+01,0.00000000e+00,0.00000000e+00,-2.95205164e+00,-2.00352597e+01,4.58875010e-03,-1.66308121e+01,-1.36787605e+01,6.35730581e+00,-5.39530339e-03,-2.95205164e+00,-2.00352597e+01,4.58875010e-03,-1.05491930e+01,-7.59714134e+00,1.24399864e+01,-6.45674722e-03,-2.95205164e+00,-2.00352597e+01,4.58875010e-03
9.05000000e+00,-2.30769191e+01,-2.01194799e+01,0.00000000e+00,0.00000000e+00,-2.95743915e+00,-2.01240585e+01,4.57861482e-03,-1.67187575e+01,-1.37613183e+01,6.36354667e+00,-5.38510048e-03,-2.95743915e+00,-2.01240585e+01,4.57861482e-03,-1.06307070e+01,-7.67326789e+00,1.24526688e+01,-6.45674722e-03,-2.95743915e+00,-2.01240585e+01,4.57861482e-03
9.06000000e+00,-2.31714124e+01,-2.02085837e+01,0.00000000e+00,0.00000000e+00,-2.96282874e+00,-2.02131522e+01,4.56851308e-03,-1.68069992e+01,-1.38441705e+01,6.36978813e+00,-5.37495546e-03,-2.96282874e+00,-2.02131522e+01,4.56851308e-03,-1.07125172e+01,-7.74968849e+00,1.24653519e+01,-6.45674722e-03,-2.96282874e+00,-2.02131522e+01,4.56851308e-03
9.07000000e+00,-2.32662033e+01,-2.02979829e+01,0.00000000e+00,0.00000000e+00,-2.96822042e+00,-2.03025413e+01,4.55844473e-03,-1.68955380e+01,-1.39273176e+01,6.37603016e+00,-5.36486809e-03,-2.96822042e+00,-2.03025413e+01,4.55844473e-03,-1.07946242e+01,-7.82640378e+00,1.24780358e+01,-6.45674722e-03,-2.96822042e+00,-2.03025413e+01,4.55844473e-03
9.08000000e+00,-2.33612924e+01,-2.03876782e+01,0.00000000e+00,0.00000000e+00,-2.97361417e+00,-2.03922266e+01,4.54840963e-03,-1.69843744e+01,-1.40107603e+01,6.38227278e+00,-5.35483811e-03,-2.97361417e+00,-2.03922266e+01,4.54840963e-03,-1.08770286e+01,-7.90341442e+00,1.24907205e+01,-6.45674722e-03,-2.97361417e+00,-2.03922266e+01,4.54840963e-03
9.09000000e+00,-2.34566803e+01,-2.04776703e+01,0.00000000e+00,0.00000000e+00,-2.97900998e+00,-2.04822087e+01,4.53840764e-03,-1.70735092e+01,-1.40944992e+01,6.38851597e+00,-5.34486528e-03,-2.97900998e+00,-2.04822087e+01,4.53840764e-03,-1.09597311e+01,-7.98072107e+00,1.25034060e+01,-6.45674722e-03,-2.97900998e+00,-2.04822087e+01,4.53840764e-03
9.10000000e+00,-2.35523677e+01,-2.05679599e+01,0.00000000e+00,0.00000000e+00,-2.98440786e+00,-2.05724883e+01,4.52843859e-03,-1.71629429e+01,-1.41785351e+01,6.39475974e+00,-5.33494933e-03,-2.98440786e+00,-2.05724883e+01,4.52843859e-03,-1.10427322e+01,-8.05832438e+00,1.25160922e+01,-6.45674722e-03,-2.98440786e+00,-2.05724883e+01,4.52843859e-03
9.11000000e+00,-2.36483553e+01,-2.06585475e+01,0.00000000e+00,0.00000000e+00,-2.98980780e+00,-2.06630660e+01,4.51850236e-03,-1.72526763e+01,-1.42628685e+01,6.40100408e+00,-5.32509003e-03,-2.98980780e+00,-2.06630660e+01,4.51850236e-03,-1.11260328e+01,-8.13622502e+00,1.25287792e+01,-6.45674722e-03,-2.98980780e+00,-2.06630660e+01,4.51850236e-03
9.12000000e+00,-2.37446436e+01,-2.07494338e+01,0.00000000e+00,0.00000000e+00,-2.99520979e+00,-2.07539424e+01,4.50859880e-03,-1.73427099e+01,-1.43475001e+01,6.40724900e+00,-5.31528710e-03,-2.99520979e+00,-2.07539424e+01,4.50859880e-03,-1.12096334e+01,-8.21442363e+00,1.25414670e+01,-6.45674722e-03,-2.99520979e+00,-2.07539424e+01,4.50859880e-03
9.13000000e+00,-2.38412334e+01,-2.08406196e+01,0.00000000e+00,0.00000000e+00,-3.00061382e+00,-2.08451183e+01,4.49872776e-03,-1.74330445e+01,-1.44324307e+01,6.41349449e+00,-5.30554031e-03,-3.00061382e+00,-2.08451183e+01,4.49872776e-03,-1.12935347e+01,-8.29292088e+00,1.25541555e+01,-6.45674722e-03,-3.00061382e+00,-2.08451183e+01,4.49872776e-03
9.14000000e+00,-2.39381253e+01,-2.09321054e+01,0.00000000e+00,0.00000000e+00,-3.00601990e+00,-2.09365943e+01,4.48888910e-03,-1.75236806e+01,-1.45176607e+01,6.41974054e+00,-5.29584939e-03,-3.00601990e+00,-2.09365943e+01,4.48888910e-03,-1.13777373e+01,-8.37171743e+00,1.25668447e+01,-6.45674722e-03,-3.00601990e+00,-2.09365943e+01,4.48888910e-03
9.15000000e+00,-2.40353199e+01,-2.10238919e+01,0.00000000e+00,0.00000000e+00,-3.01142801e+00,-2.10283710e+01,4.47908268e-03,-1.76146190e+01,-1.46031910e+01,6.42598717e+00,-5.28621410e-03,-3.01142801e+00,-2.10283710e+01,4.47908268e-03,-1.14622419e+01,-8.45081394e+00,1.25795347e+01,-6.45674722e-03,-3.01142801e+00,-2.10283710e+01,4.47908268e-03
9.16000000e+00,-2.41328180e+01,-2.11159798e+01,0.00000000e+00,0.00000000e+00,-3.01683814e+00,-2.11204491e+01,4.46930837e-03,-1.77058602e+01,-1.46890221e+01,6.43223436e+00,-5.27663418e-03,-3.01683814e+00,-2.11204491e+01,4.46930837e-03,-1.15470492e+01,-8.53021107e+00,1.25922255e+01,-6.45674722e-03,-3.01683814e+00,-2.11204491e+01,4.46930837e-03
9.17000000e+00,-2.42306200e+01,-2.12083697e+01,0.00000000e+00,0.00000000e+00,-3.02225030e+00,-2.12128293e+01,4.45956601e-03,-1.77974050e+01,-1.47751547e+01,6.43848212e+00,-5.26710938e-03,-3.02225030e+00,-2.12128293e+01,4.45956601e-03,-1.16321598e+01,-8.60990947e+00,1.26049170e+01,-6.45674722e-03,-3.02225030e+00,-2.12128293e+01,4.45956601e-03
9.18000000e+00,-2.43287268e+01,-2.13010623e+01,0.00000000e+00,0.00000000e+00,-3.02766448e+00,-2.13055122e+01,4.44985547e-03,-1.78892540e+01,-1.48615896e+01,6.44473044e+00,-5.25763945e-03,-3.02766448e+00,-2.13055122e+01,4.44985547e-03,-1.17175743e+01,-8.68990982e+00,1.26176093e+01,-6.45674722e-03,-3.02766448e+00,-2.13055122e+01,4.44985547e-03
9.19000000e+00,-2.44271390e+01,-2.13940583e+01,0.00000000e+00,0.00000000e+00,-3.03308067e+00,-2.13984985e+01,4.44017661e-03,-1.79814079e+01,-1.49483272e+01,6.45097932e+00,-5.24822413e-03,-3.03308067e+00,-2.13984985e+01,4.44017661e-03,-1.18032934e+01,-8.77021277e+00,1.26303023e+01,-6.45674722e-03,-3.03308067e+00,-2.13984985e+01,4.44017661e-03
9.20000000e+00,-2.45258571e+01,-2.14873583e+01,0.00000000e+00,0.00000000e+00,-3.03849886e+00,-2.14917888e+01,4.43052930e-03,-1.80738672e+01,-1.50353684e+01,6.45722876e+00,-5.23886317e-03,-3.03849886e+00,-2.14917888e+01,4.43052930e-03,-1.18893179e+01,-8.85081899e+00,1.26429960e+01,-6.45674722e-03,-3.03849886e+00,-2.14917888e+01,4.43052930e-03
9.21000000e+00,-2.46248820e+01,-2.15809629e+01,0.00000000e+00,0.00000000e+00,-3.04391906e+00,-2.15853838e+01,4.42091340e-03,-1.81666328e+01,-1.51227137e+01,6.46347876e+00,-5.22955631e-03,-3.04391906e+00,-2.15853838e+01,4.42091340e-03,-1.19756482e+01,-8.93172915e+00,1.26556905e+01,-6.45674722e-03,-3.04391906e+00,-2.15853838e+01,4.42091340e-03
9.22000000e+00,-2.47242141e+01,-2.16748729e+01,0.00000000e+00,0.00000000e+00,-3.04934125e+00,-2.16792842e+01,4.41132876e-03,-1.82597051e+01,-1.52103639e+01,6.46972931e+00,-5.22030331e-03,-3.04934125e+00,-2.16792842e+01,4.41132876e-03,-1.20622852e+01,-9.01294390e+00,1.26683857e+01,-6.45674722e-03,-3.04934125e+00,-2.16792842e+01,4.41132876e-03
9.23000000e+00,-2.48238543e+01,-2.17690889e+01,0.00000000e+00,0.00000000e+00,-3.05476543e+00,-2.17734906e+01,4.40177527e-03,-1.83530850e+01,-1.52983195e+01,6.47598042e+00,-5.21110392e-03,-3.05476543e+00,-2.17734906e+01,4.40177527e-03,-1.21492293e+01,-9.09446392e+00,1.26810817e+01,-6.45674722e-03,-3.05476543e+00,-2.17734906e+01,4.40177527e-03
9.24000000e+00,-2.49238031e+01,-2.18636115e+01,0.00000000e+00,0.00000000e+00,-3.06019159e+00,-2.18680037e+01,4.39225277e-03,-1.84467730e+01,-1.53865814e+01,6.48223208e+00,-5.20195787e-03,-3.06019159e+00,-2.18680037e+01,4.39225277e-03,-1.22364815e+01,-9.17628987e+00,1.26937784e+01,-6.45674722e-03,-3.06019159e+00,-2.18680037e+01,4.39225277e-03
9.25000000e+00,-2.50240612e+01,-2.19584415e+01,0.00000000e+00,0.00000000e+00,-3.06561974e+00,-2.19628242e+01,4.38276114e-03,-1.85407698e+01,-1.54751500e+01,6.48848429e+00,-5.19286491e-03,-3.06561974e+00,-2.19628242e+01,4.38276114e-03,-1.23240422e+01,-9.25842242e+00,1.27064758e+01,-6.45674722e-03,-3.06561974e+00,-2.19628242e+01,4.38276114e-03
9.26000000e+00,-2.51246293e+01,-2.20535794e+01,0.00000000e+00,0.00000000e+00,-3.07104985e+00,-2.20579527e+01,4.37330024e-03,-1.86350760e+01,-1.55640262e+01,6.49473706e+00,-5.18382480e-03,-3.07104985e+00,-2.20579527e+01,4.37330024e-03,-1.24119121e+01,-9.34086224e+00,1.27191739e+01,-6.45674722e-03,-3.07104985e+00,-2.20579527e+01,4.37330024e-03
9.27000000e+00,-2.52255080e+01,-2.21490260e+01,0.00000000e+00,0.00000000e+00,-3.07648194e+00,-2.21533899e+01,4.36386995e-03,-1.87296924e+01,-1.56532105e+01,6.50099037e+00,-5.17483728e-03,-3.07648194e+00,-2.21533899e+01,4.36386995e-03,-1.25000919e+01,-9.42360999e+00,1.27318728e+01,-6.45674722e-03,-3.07648194e+00,-2.21533899e+01,4.36386995e-03
9.28000000e+00,-2.53266980e+01,-2.22447820e+01,0.00000000e+00,0.00000000e+00,-3.08191598e+00,-2.22491365e+01,4.35447012e-03,-1.88246196e+01,-1.57427037e+01,6.50724422e+00,-5.16590210e-03,-3.08191598e+00,-2.22491365e+01,4.35447012e-03,-1.25885823e+01,-9.50666634e+00,1.27445724e+01,-6.45674722e-03,-3.08191598e+00,-2.22491365e+01,4.35447012e-03
9.29000000e+00,-2.54281999e+01,-2.23408479e+01,0.00000000e+00,0.00000000e+00,-3.08735199e+00,-2.23451930e+01,4.34510064e-03,-1.89198583e+01,-1.58325063e+01,6.51349863e+00,-5.15701899e-03,-3.08735199e+00,-2.23451930e+01,4.34510064e-03,-1.26773840e+01,-9.59003197e+00,1.27572727e+01,-6.45674722e-03,-3.08735199e+00,-2.23451930e+01,4.34510064e-03
9.30000000e+00,-2.55300145e+01,-2.24372245e+01,0.00000000e+00,0.00000000e+00,-3.09278995e+00,-2.24415603e+01,4.33576136e-03,-1.90154091e+01,-1.59226192e+01,6.51975357e+00,-5.14818772e-03,-3.09278995e+00,-2.24415603e+01,4.33576136e-03,-1.27664975e+01,-9.67370754e+00,1.27699737e+01,-6.45674722e-03,-3.09278995e+00,-2.24415603e+01,4.33576136e-03
9.31000000e+00,-2.56321423e+01,-2.25339125e+01,0.00000000e+00,0.00000000e+00,-3.09822985e+00,-2.25382389e+01,4.32645216e-03,-1.91112727e+01,-1.60130428e+01,6.52600906e+00,-5.13940803e-03,-3.09822985e+00,-2.25382389e+01,4.32645216e-03,-1.28559236e+01,-9.75769373e+00,1.27826755e+01,-6.45674722e-03,-3.09822985e+00,-2.25382389e+01,4.32645216e-03
9.32000000e+00,-2.57345841e+01,-2.26309124e+01,0.00000000e+00,0.00000000e+00,-3.10367170e+00,-2.26352296e+01,4.31717291e-03,-1.92074497e+01,-1.61037780e+01,6.53226508e+00,-5.13067967e-03,-3.10367170e+00,-2.26352296e+01,4.31717291e-03,-1.29456629e+01,-9.84199122e+00,1.27953780e+01,-6.45674722e-03,-3.10367170e+00,-2.26352296e+01,4.31717291e-03
9.33000000e+00,-2.58373405e+01,-2.27282251e+01,0.00000000e+00,0.00000000e+00,-3.10911548e+00,-2.27325330e+01,4.30792348e-03,-1.93039409e+01,-1.61948254e+01,6.53852165e+00,-5.12200237e-03,-3.10911548e+00,-2.27325330e+01,4.30792348e-03,-1.30357161e+01,-9.92660066e+00,1.28080811e+01,-6.45674722e-03,-3.10911548e+00,-2.27325330e+01,4.30792348e-03
9.34000000e+00,-2.59404122e+01,-2.28258510e+01,0.00000000e+00,0.00000000e+00,-3.11456119e+00,-2.28301497e+01,4.29870374e-03,-1.94007468e+01,-1.62861856e+01,6.54477875e+00,-5.11337590e-03,-3.11456119e+00,-2.28301497e+01,4.29870374e-03,-1.31260839e+01,-1.00115227e+01,1.28207850e+01,-6.45674722e-03,-3.11456119e+00,-2.28301497e+01,4.29870374e-03
9.35000000e+00,-2.60437998e+01,-2.29237910e+01,0.00000000e+00,0.00000000e+00,-3.12000883e+00,-2.29280805e+01,4.28951357e-03,-1.94978682e+01,-1.63778594e+01,6.55103639e+00,-5.10479999e-03,-3.12000883e+00,-2.29280805e+01,4.28951357e-03,-1.32167670e+01,-1.00967581e+01,1.28334896e+01,-6.45674722e-03,-3.12000883e+00,-2.29280805e+01,4.28951357e-03
9.36000000e+00,-2.61475041e+01,-2.30220457e+01,0.00000000e+00,0.00000000e+00,-3.12545839e+00,-2.30263260e+01,4.28035284e-03,-1.95953058e+01,-1.64698474e+01,6.55729456e+00,-5.09627439e-03,-3.12545839e+00,-2.30263260e+01,4.28035284e-03,-1.33077659e+01,-1.01823075e+01,1.28461949e+01,-6.45674722e-03,-3.12545839e+00,-2.30263260e+01,4.28035284e-03
9.37000000e+00,-2.62515256e+01,-2.31206157e+01,0.00000000e+00,0.00000000e+00,-3.13090987e+00,-2.31248869e+01,4.27122142e-03,-1.96930601e+01,-1.65621503e+01,6.56355326e+00,-5.08779886e-03,-3.13090987e+00,-2.31248869e+01,4.27122142e-03,-1.33990814e+01,-1.02681715e+01,1.28589009e+01,-6.45674722e-03,-3.13090987e+00,-2.31248869e+01,4.27122142e-03
9.38000000e+00,-2.63558651e+01,-2.32195018e+01,0.00000000e+00,0.00000000e+00,-3.13636326e+00,-2.32237639e+01,4.26211919e-03,-1.97911319e+01,-1.66547687e+01,6.56981249e+00,-5.07937313e-03,-3.13636326e+00,-2.32237639e+01,4.26211919e-03,-1.34907142e+01,-1.03543509e+01,1.28716076e+01,-6.45674722e-03,-3.13636326e+00,-2.32237639e+01,4.26211919e-03
9.39000000e+00,-2.64605232e+01,-2.33187046e+01,0.00000000e+00,0.00000000e+00,-3.14181855e+00,-2.33229577e+01,4.25304603e-03,-1.98895219e+01,-1.67477033e+01,6.57607226e+00,-5.07099696e-03,-3.14181855e+00,-2.33229577e+01,4.25304603e-03,-1.35826648e+01,-1.04408463e+01,1.28843151e+01,-6.45674722e-03,-3.14181855e+00,-2.33229577e+01,4.25304603e-03
9.40000000e+00,-2.65655005e+01,-2.34182248e+01,0.00000000e+00,0.00000000e+00,-3.14727574e+00,-2.34224688e+01,4.24400181e-03,-1.99882307e+01,-1.68409549e+01,6.58233255e+00,-5.06267009e-03,-3.14727574e+00,-2.34224688e+01,4.24400181e-03,-1.36749341e+01,-1.05276584e+01,1.28970232e+01,-6.45674722e-03,-3.14727574e+00,-2.34224688e+01,4.24400181e-03
9.41000000e+00,-2.66707979e+01,-2.35180631e+01,0.00000000e+00,0.00000000e+00,-3.15273483e+00,-2.35222980e+01,4.23498641e-03,-2.00872589e+01,-1.69345241e+01,6.58859336e+00,-5.05439226e-03,-3.15273483e+00,-2.35222980e+01,4.23498641e-03,-1.37675227e+01,-1.06147878e+01,1.29097320e+01,-6.45674722e-03,-3.15273483e+00,-2.35222980e+01,4.23498641e-03
9.42000000e+00,-2.67764159e+01,-2.36182201e+01,0.00000000e+00,0.00000000e+00,-3.15819581e+00,-2.36224461e+01,4.22599970e-03,-2.01866073e+01,-1.70284115e+01,6.59485470e+00,-5.04616324e-03,-3.15819581e+00,-2.36224461e+01,4.22599970e-03,-1.38604311e+01,-1.07022353e+01,1.29224415e+01,-6.45674722e-03,-3.15819581e+00,-2.36224461e+01,4.22599970e-03
9.43000000e+00,-2.68823552e+01,-2.37186965e+01,0.00000000e+00,0.00000000e+00,-3.16365868e+00,-2.37229135e+01,4.21704157e-03,-2.02862766e+01,-1.71226179e+01,6.60111657e+00,-5.03798275e-03,-3.16365868e+00,-2.37229135e+01,4.21704157e-03,-1.39536602e+01,-1.07900016e+01,1.29351517e+01,-6.45674722e-03,-3.16365868e+00,-2.37229135e+01,4.21704157e-03
9.44000000e+00,-2.69886164e+01,-2.38194930e+01,0.00000000e+00,0.00000000e+00,-3.16912342e+00,-2.38237011e+01,4.20811189e-03,-2.03862673e+01,-1.72171439e+01,6.60737895e+00,-5.02985056e-03,-3.16912342e+00,-2.38237011e+01,4.20811189e-03,-1.40472106e+01,-1.08780872e+01,1.29478625e+01,-6.45674722e-03,-3.16912342e+00,-2.38237011e+01,4.20811189e-03
9.45000000e+00,-2.70952004e+01,-2.39206103e+01,0.00000000e+00,0.00000000e+00,-3.17459005e+00,-2.39248095e+01,4.19921055e-03,-2.04865803e+01,-1.73119902e+01,6.61364185e+00,-5.02176640e-03,-3.17459005e+00,-2.39248095e+01,4.19921055e-03,-1.41410830e+01,-1.09664930e+01,1.29605741e+01,-6.45674722e-03,-3.17459005e+00,-2.39248095e+01,4.19921055e-03
9.46000000e+00,-2.72021076e+01,-2.40220491e+01,0.00000000e+00,0.00000000e+00,-3.18005854e+00,-2.40262394e+01,4.19033742e-03,-2.05872161e+01,-1.74071575e+01,6.61990528e+00,-5.01373003e-03,-3.18005854e+00,-2.40262394e+01,4.19033742e-03,-1.42352780e+01,-1.10552195e+01,1.29732863e+01,-6.45674722e-03,-3.18005854e+00,-2.40262394e+01,4.19033742e-03
9.47000000e+00,-2.73093389e+01,-2.41238100e+01,0.00000000e+00,0.00000000e+00,-3.18552890e+00,-2.41279915e+01,4.18149238e-03,-2.06881754e+01,-1.75026465e+01,6.62616921e+00,-5.00574119e-03,-3.18552890e+00,-2.41279915e+01,4.18149238e-03,-1.43297963e+01,-1.11442674e+01,1.29859993e+01,-6.45674722e-03,-3.18552890e+00,-2.41279915e+01,4.18149238e-03
9.48000000e+00,-2.74168948e+01,-2.42258937e+01,0.00000000e+00,0.00000000e+00,-3.19100112e+00,-2.42300664e+01,4.17267532e-03,-2.07894590e+01,-1.75984578e+01,6.63243367e+00,-4.99779963e-03,-3.19100112e+00,-2.42300664e+01,4.17267532e-03,-1.44246387e+01,-1.12336376e+01,1.29987129e+01,-6.45674722e-03,-3.19100112e+00,-2.42300664e+01,4.17267532e-03
9.49000000e+00,-2.75247761e+01,-2.43283009e+01,0.00000000e+00,0.00000000e+00,-3.19647520e+00,-2.43324648e+01,4.16388612e-03,-2.08910674e+01,-1.76945922e+01,6.63869864e+00,-4.98990509e-03,-3.19647520e+00,-2.43324648e+01,4.16388612e-03,-1.45198057e+01,-1.13233305e+01,1.30114272e+01,-6.45674722e-03,-3.19647520e+00,-2.43324648e+01,4.16388612e-03
9.50000000e+00,-2.76329835e+01,-2.44310324e+01,0.00000000e+00,0.00000000e+00,-3.20195113e+00,-2.44351875e+01,4.15512465e-03,-2.09930014e+01,-1.77910503e+01,6.64496412e+00,-4.98205733e-03,-3.20195113e+00,-2.44351875e+01,4.15512465e-03,-1.46152981e+01,-1.14133470e+01,1.30241422e+01,-6.45674722e-03,-3.20195113e+00,-2.44351875e+01,4.15512465e-03
9.51000000e+00,-2.77415176e+01,-2.45340887e+01,0.00000000e+00,0.00000000e+00,-3.20742890e+00,-2.45382351e+01,4.14639082e-03,-2.10952617e+01,-1.78878328e+01,6.65123011e+00,-4.97425608e-03,-3.20742890e+00,-2.45382351e+01,4.14639082e-03,-1.47111165e+01,-1.15036876e+01,1.30368578e+01,-6.45674722e-03,-3.20742890e+00,-2.45382351e+01,4.14639082e-03
9.52000000e+00,-2.78503791e+01,-2.46374705e+01,0.00000000e+00,0.00000000e+00,-3.21290852e+00,-2.46416082e+01,4.13768449e-03,-2.11978489e+01,-1.79849404e+01,6.65749661e+00,-4.96650110e-03,-3.21290852e+00,-2.46416082e+01,4.13768449e-03,-1.48072617e+01,-1.15943531e+01,1.30495741e+01,-6.45674722e-03,-3.21290852e+00,-2.46416082e+01,4.13768449e-03
9.53000000e+00,-2.79595686e+01,-2.47411786e+01,0.00000000e+00,0.00000000e+00,-3.21838998e+00,-2.47453076e+01,4.12900555e-03,-2.13007638e+01,-1.80823738e+01,6.66376362e+00,-4.95879214e-03,-3.21838998e+00,-2.47453076e+01,4.12900555e-03,-1.49037342e+01,-1.16853442e+01,1.30622911e+01,-6.45674722e-03,-3.21838998e+00,-2.47453076e+01,4.12900555e-03
9.54000000e+00,-2.80690869e+01,-2.48452136e+01,0.00000000e+00,0.00000000e+00,-3.22387327e+00,-2.48493340e+01,4.12035389e-03,-2.14040069e+01,-1.81801336e+01,6.67003113e+00,-4.95112893e-03,-3.22387327e+00,-2.48493340e+01,4.12035389e-03,-1.50005349e+01,-1.17766616e+01,1.30750088e+01,-6.45674722e-03,-3.22387327e+00,-2.48493340e+01,4.12035389e-03
9.55000000e+00,-2.81789347e+01,-2.49495763e+01,0.00000000e+00,0.00000000e+00,-3.22935839e+00,-2.49536880e+01,4.11172939e-03,-2.15075790e+01,-1.82782206e+01,6.67629915e+00,-4.94351124e-03,-3.22935839e+00,-2.49536880e+01,4.11172939e-03,-1.50976643e+01,-1.18683059e+01,1.30877271e+01,-6.45674722e-03,-3.22935839e+00,-2.49536880e+01,4.11172939e-03
9.56000000e+00,-2.82891126e+01,-2.50542672e+01,0.00000000e+00,0.00000000e+00,-3.23484533e+00,-2.50583704e+01,4.10313195e-03,-2.16114808e+01,-1.83766355e+01,6.68256768e+00,-4.93593880e-03,-3.23484533e+00,-2.50583704e+01,4.10313195e-03,-1.51951232e+01,-1.19602779e+01,1.31004461e+01,-6.45674722e-03,-3.23484533e+00,-2.50583704e+01,4.10313195e-03
9.57000000e+00,-2.83996213e+01,-2.51592872e+01,0.00000000e+00,0.00000000e+00,-3.24033409e+00,-2.51633817e+01,4.09456144e-03,-2.17157130e+01,-1.84753789e+01,6.68883670e+00,-4.92841136e-03,-3.24033409e+00,-2.51633817e+01,4.09456144e-03,-1.52929122e+01,-1.20525781e+01,1.31131658e+01,-6.45674722e-03,-3.24033409e+00,-2.51633817e+01,4.09456144e-03
9.58000000e+00,-2.85104614e+01,-2.52646368e+01,0.00000000e+00,0.00000000e+00,-3.24582466e+00,-2.52687228e+01,4.08601776e-03,-2.18202761e+01,-1.85744515e+01,6.69510623e+00,-4.92092867e-03,-3.24582466e+00,-2.52687228e+01,4.08601776e-03,-1.53910321e+01,-1.21452074e+01,1.31258861e+01,-6.45674722e-03,-3.24582466e+00,-2.52687228e+01,4.08601776e-03
9.59000000e+00,-2.86216338e+01,-2.53703168e+01,0.00000000e+00,0.00000000e+00,-3.25131705e+00,-2.53743943e+01,4.07750079e-03,-2.19251710e+01,-1.86738540e+01,6.70137625e+00,-4.91349048e-03,-3.25131705e+00,-2.53743943e+01,4.07750079e-03,-1.54894835e+01,-1.22381664e+01,1.31386071e+01,-6.45674722e-03,-3.25131705e+00,-2.53743943e+01,4.07750079e-03
9.60000000e+00,-2.87331390e+01,-2.54763278e+01,0.00000000e+00,0.00000000e+00,-3.25681124e+00,-2.54803968e+01,4.06901042e-03,-2.20303984e+01,-1.87735871e+01,6.70764677e+00,-4.90609653e-03,-3.25681124e+00,-2.54803968e+01,4.06901042e-03,-1.55882671e+01,-1.23314558e+01,1.31513287e+01,-6.45674722e-03,-3.25681124e+00,-2.54803968e+01,4.06901042e-03
9.61000000e+00,-2.88449778e+01,-2.55826706e+01,0.00000000e+00,0.00000000e+00,-3.26230723e+00,-2.55867311e+01,4.06054654e-03,-2.21359588e+01,-1.88736515e+01,6.71391779e+00,-4.89874657e-03,-3.26230723e+00,-2.55867311e+01,4.06054654e-03,-1.56873836e+01,-1.24250763e+01,1.31640510e+01,-6.45674722e-03,-3.26230723e+00,-2.55867311e+01,4.06054654e-03
9.62000000e+00,-2.89571508e+01,-2.56893458e+01,0.00000000e+00,0.00000000e+00,-3.26780502e+00,-2.56933979e+01,4.05210904e-03,-2.22418530e+01,-1.89740479e+01,6.72018931e+00,-4.89144034e-03,-3.26780502e+00,-2.56933979e+01,4.05210904e-03,-1.57868336e+01,-1.25190286e+01,1.31767739e+01,-6.45674722e-03,-3.26780502e+00,-2.56933979e+01,4.05210904e-03
9.63000000e+00,-2.90696588e+01,-2.57963542e+01,0.00000000e+00,0.00000000e+00,-3.27330460e+00,-2.58003979e+01,4.04369782e-03,-2.23480816e+01,-1.90747770e+01,6.72646131e+00,-4.88417761e-03,-3.27330460e+00,-2.58003979e+01,4.04369782e-03,-1.58866180e+01,-1.26133134e+01,1.31894975e+01,-6.45674722e-03,-3.27330460e+00,-2.58003979e+01,4.04369782e-03
9.64000000e+00,-2.91825023e+01,-2.59036964e+01,0.00000000e+00,0.00000000e+00,-3.27880597e+00,-2.59077317e+01,4.03531275e-03,-2.24546455e+01,-1.91758395e+01,6.73273381e+00,-4.87695810e-03,-3.27880597e+00,-2.59077317e+01,4.03531275e-03,-1.59867373e+01,-1.27079313e+01,1.32022218e+01,-6.45674722e-03,-3.27880597e+00,-2.59077317e+01,4.03531275e-03
9.65000000e+00,-2.92956822e+01,-2.60113731e+01,0.00000000e+00,0.00000000e+00,-3.28430912e+00,-2.60154000e+01,4.02695374e-03,-2.25615452e+01,-1.92772360e+01,6.73900680e+00,-4.86978157e-03,-3.28430912e+00,-2.60154000e+01,4.02695374e-03,-1.60871923e+01,-1.28028831e+01,1.32149467e+01,-6.45674722e-03,-3.28430912e+00,-2.60154000e+01,4.02695374e-03
9.66000000e+00,-2.94091990e+01,-2.61193850e+01,0.00000000e+00,0.00000000e+00,-3.28981405e+00,-2.61234036e+01,4.01862068e-03,-2.26687814e+01,-1.93789674e+01,6.74528028e+00,-4.86264777e-03,-3.28981405e+00,-2.61234036e+01,4.01862068e-03,-1.61879836e+01,-1.28981695e+01,1.32276722e+01,-6.45674722e-03,-3.28981405e+00,-2.61234036e+01,4.01862068e-03
9.67000000e+00,-2.95230536e+01,-2.62277328e+01,0.00000000e+00,0.00000000e+00,-3.29532076e+00,-2.62317431e+01,4.01031346e-03,-2.27763549e+01,-1.94810341e+01,6.75155425e+00,-4.85555644e-03,-3.29532076e+00,-2.62317431e+01,4.01031346e-03,-1.62891119e+01,-1.29937912e+01,1.32403984e+01,-6.45674722e-03,-3.29532076e+00,-2.62317431e+01,4.01031346e-03
9.68000000e+00,-2.96372465e+01,-2.63364173e+01,0.00000000e+00,0.00000000e+00,-3.30082924e+00,-2.63404193e+01,4.00203197e-03,-2.28842663e+01,-1.95834371e+01,6.75782870e+00,-4.84850733e-03,-3.30082924e+00,-2.63404193e+01,4.00203197e-03,-1.63905780e+01,-1.30897488e+01,1.32531252e+01,-6.45674722e-03,-3.30082924e+00,-2.63404193e+01,4.00203197e-03
9.69000000e+00,-2.97517785e+01,-2.64454390e+01,0.00000000e+00,0.00000000e+00,-3.30633948e+00,-2.64494328e+01,3.99377610e-03,-2.29925163e+01,-1.96861769e+01,6.76410364e+00,-4.84150019e-03,-3.30633948e+00,-2.64494328e+01,3.99377610e-03,-1.64923825e+01,-1.31860431e+01,1.32658527e+01,-6.45674722e-03,-3.30633948e+00,-2.64494328e+01,3.99377610e-03
9.70000000e+00,-2.98666502e+01,-2.65547988e+01,0.00000000e+00,0.00000000e+00,-3.31185148e+00,-2.65587843e+01,3.98554575e-03,-2.31011057e+01,-1.97892542e+01,6.77037906e+00,-4.83453476e-03,-3.31185148e+00,-2.65587843e+01,3.98554575e-03,-1.65945262e+01,-1.32826747e+01,1.32785808e+01,-6.45674722e-03,-3.31185148e+00,-2.65587843e+01,3.98554575e-03
9.71000000e+00,-2.99818624e+01,-2.66644972e+01,0.00000000e+00,0.00000000e+00,-3.31736525e+00,-2.66684745e+01,3.97734082e-03,-2.32100351e+01,-1.98926698e+01,6.77665497e+00,-4.82761080e-03,-3.31736525e+00,-2.66684745e+01,3.97734082e-03,-1.66970096e+01,-1.33796444e+01,1.32913096e+01,-6.45674722e-03,-3.31736525e+00,-2.66684745e+01,3.97734082e-03
9.72000000e+00,-3.00974158e+01,-2.67745350e+01,0.00000000e+00,0.00000000e+00,-3.32288076e+00,-2.67785042e+01,3.96916121e-03,-2.33193052e+01,-1.99964244e+01,6.78293135e+00,-4.82072804e-03,-3.32288076e+00,-2.67785042e+01,3.96916121e-03,-1.67998336e+01,-1.34769529e+01,1.33040389e+01,-6.45674722e-03,-3.32288076e+00,-2.67785042e+01,3.96916121e-03
9.73000000e+00,-3.02133110e+01,-2.68849130e+01,0.00000000e+00,0.00000000e+00,-3.32839803e+00,-2.68888740e+01,3.96100679e-03,-2.34289167e+01,-2.01005186e+01,6.78920822e+00,-4.81388623e-03,-3.32839803e+00,-2.68888740e+01,3.96100679e-03,-1.69029988e+01,-1.35746008e+01,1.33167689e+01,-6.45674722e-03,-3.32839803e+00,-2.68888740e+01,3.96100679e-03
9.74000000e+00,-3.03295488e+01,-2.69956317e+01,0.00000000e+00,0.00000000e+00,-3.33391704e+00,-2.69995846e+01,3.95287748e-03,-2.35388703e+01,-2.02049532e+01,6.79548556e+00,-4.80708513e-03,-3.33391704e+00,-2.69995846e+01,3.95287748e-03,-1.70065059e+01,-1.36725889e+01,1.33294996e+01,-6.45674722e-03,-3.33391704e+00,-2.69995846e+01,3.95287748e-03
9.75000000e+00,-3.04461297e+01,-2.71066919e+01,0.00000000e+00,0.00000000e+00,-3.33943779e+00,-2.71106367e+01,3.94477318e-03,-2.36491667e+01,-2.03097289e+01,6.80176338e+00,-4.80032448e-03,-3.33943779e+00,-2.71106367e+01,3.94477318e-03,-1.71103556e+01,-1.37709178e+01,1.33422309e+01,-6.45674722e-03,-3.33943779e+00,-2.71106367e+01,3.94477318e-03
9.76000000e+00,-3.05630547e+01,-2.72180944e+01,0.00000000e+00,0.00000000e+00,-3.34496028e+00,-2.72220311e+01,3.93669377e-03,-2.37598066e+01,-2.04148463e+01,6.80804168e+00,-4.79360403e-03,-3.34496028e+00,-2.72220311e+01,3.93669377e-03,-1.72145486e+01,-1.38695884e+01,1.33549628e+01,-6.45674722e-03,-3.34496028e+00,-2.72220311e+01,3.93669377e-03
9.77000000e+00,-3.06803242e+01,-2.73298397e+01,0.00000000e+00,0.00000000e+00,-3.35048451e+00,-2.73337684e+01,3.92863915e-03,-2.38707907e+01,-2.05203062e+01,6.81432045e+00,-4.78692352e-03,-3.35048451e+00,-2.73337684e+01,3.92863915e-03,-1.73190857e+01,-1.39686012e+01,1.33676953e+01,-6.45674722e-03,-3.35048451e+00,-2.73337684e+01,3.92863915e-03
9.78000000e+00,-3.07979391e+01,-2.74419287e+01,0.00000000e+00,0.00000000e+00,-3.35601046e+00,-2.74458493e+01,3.92060923e-03,-2.39821197e+01,-2.06261093e+01,6.82059969e+00,-4.78028270e-03,-3.35601046e+00,-2.74458493e+01,3.92060923e-03,-1.74239674e+01,-1.40679570e+01,1.33804284e+01,-6.45674722e-03,-3.35601046e+00,-2.74458493e+01,3.92060923e-03
9.79000000e+00,-3.09159000e+01,-2.75543619e+01,0.00000000e+00,0.00000000e+00,-3.36153814e+00,-2.75582745e+01,3.91260391e-03,-2.40937943e+01,-2.07322562e+01,6.82687940e+00,-4.77368131e-03,-3.36153814e+00,-2.75582745e+01,3.91260391e-03,-1.75291946e+01,-1.41676564e+01,1.33931622e+01,-6.45674722e-03,-3.36153814e+00,-2.75582745e+01,3.91260391e-03
9.80000000e+00,-3.10342077e+01,-2.76671402e+01,0.00000000e+00,0.00000000e+00,-3.36706754e+00,-2.76710448e+01,3.90462307e-03,-2.42058152e+01,-2.08387477e+01,6.83315959e+00,-4.76711912e-03,-3.36706754e+00,-2.76710448e+01,3.90462307e-03,-1.76347679e+01,-1.42677003e+01,1.34058966e+01,-6.45674722e-03,-3.36706754e+00,-2.76710448e+01,3.90462307e-03
9.81000000e+00,-3.11528628e+01,-2.77802642e+01,0.00000000e+00,0.00000000e+00,-3.37259865e+00,-2.77841608e+01,3.89666664e-03,-2.43181832e+01,-2.09455845e+01,6.83944024e+00,-4.76059585e-03,-3.37259865e+00,-2.77841608e+01,3.89666664e-03,-1.77406879e+01,-1.43680893e+01,1.34186316e+01,-6.45674722e-03,-3.37259865e+00,-2.77841608e+01,3.89666664e-03
9.82000000e+00,-3.12718661e+01,-2.78937346e+01,0.00000000e+00,0.00000000e+00,-3.37813148e+00,-2.78976233e+01,3.88873449e-03,-2.44308988e+01,-2.10527673e+01,6.84572136e+00,-4.75411126e-03,-3.37813148e+00,-2.78976233e+01,3.88873449e-03,-1.78469556e+01,-1.44688241e+01,1.34313672e+01,-6.45674722e-03,-3.37813148e+00,-2.78976233e+01,3.88873449e-03
9.83000000e+00,-3.13912181e+01,-2.80075521e+01,0.00000000e+00,0.00000000e+00,-3.38366602e+00,-2.80114329e+01,3.88082654e-03,-2.45439629e+01,-2.11602968e+01,6.85200295e+00,-4.74766510e-03,-3.38366602e+00,-2.80114329e+01,3.88082654e-03,-1.79535714e+01,-1.45699054e+01,1.34441035e+01,-6.45674722e-03,-3.38366602e+00,-2.80114329e+01,3.88082654e-03
9.84000000e+00,-3.15109198e+01,-2.81217175e+01,0.00000000e+00,0.00000000e+00,-3.38920227e+00,-2.81255904e+01,3.87294269e-03,-2.46573760e+01,-2.12681738e+01,6.85828500e+00,-4.74125712e-03,-3.38920227e+00,-2.81255904e+01,3.87294269e-03,-1.80605362e+01,-1.46713339e+01,1.34568404e+01,-6.45674722e-03,-3.38920227e+00,-2.81255904e+01,3.87294269e-03
9.85000000e+00,-3.16309717e+01,-2.82362314e+01,0.00000000e+00,0.00000000e+00,-3.39474022e+00,-2.82400965e+01,3.86508284e-03,-2.47711390e+01,-2.13763988e+01,6.86456751e+00,-4.73488705e-03,-3.39474022e+00,-2.82400965e+01,3.86508284e-03,-1.81678506e+01,-1.47731104e+01,1.34695778e+01,-6.45674722e-03,-3.39474022e+00,-2.82400965e+01,3.86508284e-03
9.86000000e+00,-3.17513745e+01,-2.83510946e+01,0.00000000e+00,0.00000000e+00,-3.40027986e+00,-2.83549519e+01,3.85724689e-03,-2.48852526e+01,-2.14849727e+01,6.87085049e+00,-4.72855465e-03,-3.40027986e+00,-2.83549519e+01,3.85724689e-03,-1.82755153e+01,-1.48752355e+01,1.34823159e+01,-6.45674722e-03,-3.40027986e+00,-2.83549519e+01,3.85724689e-03
9.87000000e+00,-3.18721290e+01,-2.84663078e+01,0.00000000e+00,0.00000000e+00,-3.40582120e+00,-2.84701572e+01,3.84943475e-03,-2.49997173e+01,-2.15938961e+01,6.87713393e+00,-4.72225966e-03,-3.40582120e+00,-2.84701572e+01,3.84943475e-03,-1.83835311e+01,-1.49777099e+01,1.34950546e+01,-6.45674722e-03,-3.40582120e+00,-2.84701572e+01,3.84943475e-03
9.88000000e+00,-3.19932358e+01,-2.85818716e+01,0.00000000e+00,0.00000000e+00,-3.41136423e+00,-2.85857133e+01,3.84164631e-03,-2.51145340e+01,-2.17031698e+01,6.88341783e+00,-4.71600184e-03,-3.41136423e+00,-2.85857133e+01,3.84164631e-03,-1.84918987e+01,-1.50805345e+01,1.35077939e+01,-6.45674722e-03,-3.41136423e+00,-2.85857133e+01,3.84164631e-03
9.89000000e+00,-3.21146958e+01,-2.86977868e+01,0.00000000e+00,0.00000000e+00,-3.41690895e+00,-2.87016207e+01,3.83388149e-03,-2.52297034e+01,-2.18127944e+01,6.88970218e+00,-4.70978092e-03,-3.41690895e+00,-2.87016207e+01,3.83388149e-03,-1.86006188e+01,-1.51837098e+01,1.35205338e+01,-6.45674722e-03,-3.41690895e+00,-2.87016207e+01,3.83388149e-03
9.90000000e+00,-3.22365095e+01,-2.88140542e+01,0.00000000e+00,0.00000000e+00,-3.42245535e+00,-2.88178803e+01,3.82614019e-03,-2.53452261e+01,-2.19227708e+01,6.89598700e+00,-4.70359666e-03,-3.42245535e+00,-2.88178803e+01,3.82614019e-03,-1.87096920e+01,-1.52872366e+01,1.35332743e+01,-6.45674722e-03,-3.42245535e+00,-2.88178803e+01,3.82614019e-03
9.91000000e+00,-3.23586777e+01,-2.89306743e+01,0.00000000e+00,0.00000000e+00,-3.42800343e+00,-2.89344927e+01,3.81842231e-03,-2.54611029e+01,-2.20330995e+01,6.90227226e+00,-4.69744881e-03,-3.42800343e+00,-2.89344927e+01,3.81842231e-03,-1.88191191e+01,-1.53911157e+01,1.35460154e+01,-6.45674722e-03,-3.42800343e+00,-2.89344927e+01,3.81842231e-03
9.92000000e+00,-3.24812011e+01,-2.90476480e+01,0.00000000e+00,0.00000000e+00,-3.43355319e+00,-2.90514587e+01,3.81072776e-03,-2.55773345e+01,-2.21437813e+01,6.90855799e+00,-4.69133710e-03,-3.43355319e+00,-2.90514587e+01,3.81072776e-03,-1.89289008e+01,-1.54953476e+01,1.35587571e+01,-6.45674722e-03,-3.43355319e+00,-2.90514587e+01,3.81072776e-03
9.93000000e+00,-3.26040805e+01,-2.91649759e+01,0.00000000e+00,0.00000000e+00,-3.43910462e+00,-2.91687789e+01,3.80305644e-03,-2.56939216e+01,-2.22548170e+01,6.91484416e+00,-4.68526129e-03,-3.43910462e+00,-2.91687789e+01,3.80305644e-03,-1.90390378e+01,-1.55999332e+01,1.35714994e+01,-6.45674722e-03,-3.43910462e+00,-2.91687789e+01,3.80305644e-03
9.94000000e+00,-3.27273164e+01,-2.92826587e+01,0.00000000e+00,0.00000000e+00,-3.44465772e+00,-2.92864541e+01,3.79540826e-03,-2.58108649e+01,-2.23662071e+01,6.92113079e+00,-4.67922112e-03,-3.44465772e+00,-2.92864541e+01,3.79540826e-03,-1.91495309e+01,-1.57048732e+01,1.35842423e+01,-6.45674722e-03,-3.44465772e+00,-2.92864541e+01,3.79540826e-03
9.95000000e+00,-3.28509097e+01,-2.94006972e+01,0.00000000e+00,0.00000000e+00,-3.45021248e+00,-2.94044850e+01,3.78778314e-03,-2.59281651e+01,-2.24779526e+01,6.92741787e+00,-4.67321635e-03,-3.45021248e+00,-2.94044850e+01,3.78778314e-03,-1.92603807e+01,-1.58101682e+01,1.35969858e+01,-6.45674722e-03,-3.45021248e+00,-2.94044850e+01,3.78778314e-03
9.96000000e+00,-3.29748611e+01,-2.95190921e+01,0.00000000e+00,0.00000000e+00,-3.45576891e+00,-2.95228723e+01,3.78018096e-03,-2.60458229e+01,-2.25900540e+01,6.93370540e+00,-4.66724671e-03,-3.45576891e+00,-2.95228723e+01,3.78018096e-03,-1.93715880e+01,-1.59158190e+01,1.36097298e+01,-6.45674722e-03,-3.45576891e+00,-2.95228723e+01,3.78018096e-03
9.97000000e+00,-3.30991712e+01,-2.96378442e+01,0.00000000e+00,0.00000000e+00,-3.46132699e+00,-2.96416168e+01,3.77260166e-03,-2.61638391e+01,-2.27025121e+01,6.93999338e+00,-4.66131196e-03,-3.46132699e+00,-2.96416168e+01,3.77260166e-03,-1.94831534e+01,-1.60218264e+01,1.36224745e+01,-6.45674722e-03,-3.46132699e+00,-2.96416168e+01,3.77260166e-03
9.98000000e+00,-3.32238407e+01,-2.97569540e+01,0.00000000e+00,0.00000000e+00,-3.46688673e+00,-2.97607190e+01,3.76504512e-03,-2.62822143e+01,-2.28153276e+01,6.94628180e+00,-4.65541184e-03,-3.46688673e+00,-2.97607190e+01,3.76504512e-03,-1.95950777e+01,-1.61281910e+01,1.36352198e+01,-6.45674722e-03,-3.46688673e+00,-2.97607190e+01,3.76504512e-03
9.99000000e+00,-3.33488705e+01,-2.98764224e+01,0.00000000e+00,0.00000000e+00,-3.47244812e+00,-2.98801799e+01,3.75751127e-03,-2.64009494e+01,-2.29285012e+01,6.95257067e+00,-4.64954610e-03,-3.47244812e+00,-2.98801799e+01,3.75751127e-03,-1.97073616e+01,-1.62349135e+01,1.36479656e+01,-6.45674722e-03,-3.47244812e+00,-2.98801799e+01,3.75751127e-03
1.00000000e+01,-3.34742612e+01,-2.99962500e+01,0.00000000e+00,0.00000000e+00,-3.47801116e+00,-3.00000000e+01,3.75000000e-03,-2.65200449e+01,-2.30420337e+01,6.95885999e+00,-4.64371448e-03,-3.47801116e+00,-3.00000000e+01,3.75000000e-03,-1.98200058e+01,-1.63419947e+01,1.36607121e+01,-6.45674722e-03,-3.47801116e+00,-3.00000000e+01,3.75000000e-03
1.00100000e+01,-3.36000135e+01,-3.01164376e+01,0.00000000e+00,0.00000000e+00,-3.48357584e+00,-3.01201801e+01,3.74251124e-03,-2.66395016e+01,-2.31559258e+01,6.96514974e+00,-4.63791674e-03,-3.48357584e+00,-3.01201801e+01,3.74251124e-03,-1.99330111e+01,-1.64494353e+01,1.36734591e+01,-6.45674722e-03,-3.48357584e+00,-3.01201801e+01,3.74251124e-03
1.00200000e+01,-3.37261281e+01,-3.02369859e+01,0.00000000e+00,0.00000000e+00,-3.48914217e+00,-3.02407210e+01,3.73504488e-03,-2.67593203e+01,-2.32701781e+01,6.97143994e+00,-4.63215262e-03,-3.48914217e+00,-3.02407210e+01,3.73504488e-03,-2.00463781e+01,-1.65572360e+01,1.36862067e+01,-6.45674722e-03,-3.48914217e+00,-3.02407210e+01,3.73504488e-03
1.00300000e+01,-3.38526058e+01,-3.03578956e+01,0.00000000e+00,0.00000000e+00,-3.49471013e+00,-3.03616232e+01,3.72760085e-03,-2.68795016e+01,-2.33847915e+01,6.97773059e+00,-4.62642187e-03,-3.49471013e+00,-3.03616232e+01,3.72760085e-03,-2.01601076e+01,-1.66653975e+01,1.36989549e+01,-6.45674722e-03,-3.49471013e+00,-3.03616232e+01,3.72760085e-03
1.00400000e+01,-3.39794472e+01,-3.04791675e+01,0.00000000e+00,0.00000000e+00,-3.50027973e+00,-3.04828877e+01,3.72017904e-03,-2.70000463e+01,-2.34997666e+01,6.98402167e+00,-4.62072423e-03,-3.50027973e+00,-3.04828877e+01,3.72017904e-03,-2.02742003e+01,-1.67739206e+01,1.37117036e+01,-6.45674722e-03,-3.50027973e+00,-3.04828877e+01,3.72017904e-03
1.00500000e+01,-3.41066532e+01,-3.06008022e+01,0.00000000e+00,0.00000000e+00,-3.50585096e+00,-3.06045150e+01,3.71277939e-03,-2.71209551e+01,-2.36151041e+01,6.99031318e+00,-4.61505946e-03,-3.50585096e+00,-3.06045150e+01,3.71277939e-03,-2.03886570e+01,-1.68828060e+01,1.37244530e+01,-6.45674722e-03,-3.50585096e+00,-3.06045150e+01,3.71277939e-03
1.00600000e+01,-3.42342244e+01,-3.07228006e+01,0.00000000e+00,0.00000000e+00,-3.51142382e+00,-3.07265060e+01,3.70540178e-03,-2.72422287e+01,-2.37308048e+01,6.99660514e+00,-4.60942729e-03,-3.51142382e+00,-3.07265060e+01,3.70540178e-03,-2.05034782e+01,-1.69920544e+01,1.37372029e+01,-6.45674722e-03,-3.51142382e+00,-3.07265060e+01,3.70540178e-03
1.00700000e+01,-3.43621615e+01,-3.08451632e+01,0.00000000e+00,0.00000000e+00,-3.51699830e+00,-3.08488612e+01,3.69804615e-03,-2.73638678e+01,-2.38468695e+01,7.00289753e+00,-4.60382748e-03,-3.51699830e+00,-3.08488612e+01,3.69804615e-03,-2.06186648e+01,-1.71016665e+01,1.37499534e+01,-6.45674722e-03,-3.51699830e+00,-3.08488612e+01,3.69804615e-03
1.00800000e+01,-3.44904653e+01,-3.09678909e+01,0.00000000e+00,0.00000000e+00,-3.52257441e+00,-3.09715816e+01,3.69071240e-03,-2.74858732e+01,-2.39632988e+01,7.00919036e+00,-4.59825977e-03,-3.52257441e+00,-3.09715816e+01,3.69071240e-03,-2.07342175e+01,-1.72116431e+01,1.37627045e+01,-6.45674722e-03,-3.52257441e+00,-3.09715816e+01,3.69071240e-03
1.00900000e+01,-3.46191364e+01,-3.10909843e+01,0.00000000e+00,0.00000000e+00,-3.52815213e+00,-3.10946677e+01,3.68340044e-03,-2.76082455e+01,-2.40800934e+01,7.01548362e+00,-4.59272392e-03,-3.52815213e+00,-3.10946677e+01,3.68340044e-03,-2.08501370e+01,-1.73219849e+01,1.37754561e+01,-6.45674722e-03,-3.52815213e+00,-3.10946677e+01,3.68340044e-03
1.01000000e+01,-3.47481757e+01,-3.12144442e+01,0.00000000e+00,0.00000000e+00,-3.53373148e+00,-3.12181203e+01,3.67611019e-03,-2.77309856e+01,-2.41972541e+01,7.02177731e+00,-4.58721966e-03,-3.53373148e+00,-3.12181203e+01,3.67611019e-03,-2.09664241e+01,-1.74326926e+01,1.37882083e+01,-6.45674722e-03,-3.53373148e+00,-3.12181203e+01,3.67611019e-03
1.01100000e+01,-3.48775837e+01,-3.13382713e+01,0.00000000e+00,0.00000000e+00,-3.53931243e+00,-3.13419402e+01,3.66884156e-03,-2.78540941e+01,-2.43147816e+01,7.02807143e+00,-4.58174674e-03,-3.53931243e+00,-3.13419402e+01,3.66884156e-03,-2.10830794e+01,-1.75437670e+01,1.38009611e+01,-6.45674722e-03,-3.53931243e+00,-3.13419402e+01,3.66884156e-03
1.01200000e+01,-3.50073614e+01,-3.14624664e+01,0.00000000e+00,0.00000000e+00,-3.54489499e+00,-3.14661280e+01,3.66159446e-03,-2.79775717e+01,-2.44326767e+01,7.03436599e+00,-4.57630492e-03,-3.54489499e+00,-3.14661280e+01,3.66159446e-03,-2.12001037e+01,-1.76552087e+01,1.38137144e+01,-6.45674722e-03,-3.54489499e+00,-3.14661280e+01,3.66159446e-03
1.01300000e+01,-3.51375093e+01,-3.15870301e+01,0.00000000e+00,0.00000000e+00,-3.55047917e+00,-3.15906845e+01,3.65436882e-03,-2.81014192e+01,-2.45509401e+01,7.04066097e+00,-4.57089393e-03,-3.55047917e+00,-3.15906845e+01,3.65436882e-03,-2.13174977e+01,-1.77670185e+01,1.38264683e+01,-6.45674722e-03,-3.55047917e+00,-3.15906845e+01,3.65436882e-03
1.01400000e+01,-3.52680282e+01,-3.17119633e+01,0.00000000e+00,0.00000000e+00,-3.55606494e+00,-3.17156104e+01,3.64716455e-03,-2.82256373e+01,-2.46695724e+01,7.04695638e+00,-4.56551353e-03,-3.55606494e+00,-3.17156104e+01,3.64716455e-03,-2.14352621e+01,-1.78791972e+01,1.38392228e+01,-6.45674722e-03,-3.55606494e+00,-3.17156104e+01,3.64716455e-03
1.01500000e+01,-3.53989189e+01,-3.18372665e+01,0.00000000e+00,0.00000000e+00,-3.56165232e+00,-3.18409065e+01,3.63998156e-03,-2.83502268e+01,-2.47885745e+01,7.05325222e+00,-4.56016346e-03,-3.56165232e+00,-3.18409065e+01,3.63998156e-03,-2.15533978e+01,-1.79917454e+01,1.38519778e+01,-6.45674722e-03,-3.56165232e+00,-3.18409065e+01,3.63998156e-03
1.01600000e+01,-3.55301820e+01,-3.19629407e+01,0.00000000e+00,0.00000000e+00,-3.56724129e+00,-3.19665735e+01,3.63281977e-03,-2.84751883e+01,-2.49079470e+01,7.05954848e+00,-4.55484347e-03,-3.56724129e+00,-3.19665735e+01,3.63281977e-03,-2.16719053e+01,-1.81046640e+01,1.38647334e+01,-6.45674722e-03,-3.56724129e+00,-3.19665735e+01,3.63281977e-03
1.01700000e+01,-3.56618182e+01,-3.20889864e+01,0.00000000e+00,0.00000000e+00,-3.57283186e+00,-3.20926121e+01,3.62567909e-03,-2.86005226e+01,-2.50276908e+01,7.06584517e+00,-4.54955331e-03,-3.57283186e+00,-3.20926121e+01,3.62567909e-03,-2.17907854e+01,-1.82179535e+01,1.38774896e+01,-6.45674722e-03,-3.57283186e+00,-3.20926121e+01,3.62567909e-03
1.01800000e+01,-3.57938285e+01,-3.22154044e+01,0.00000000e+00,0.00000000e+00,-3.57842402e+00,-3.22190230e+01,3.61855945e-03,-2.87262305e+01,-2.51478064e+01,7.07214227e+00,-4.54429272e-03,-3.57842402e+00,-3.22190230e+01,3.61855945e-03,-2.19100389e+01,-1.83316149e+01,1.38902463e+01,-6.45674722e-03,-3.57842402e+00,-3.22190230e+01,3.61855945e-03
1.01900000e+01,-3.59262133e+01,-3.23421955e+01,0.00000000e+00,0.00000000e+00,-3.58401777e+00,-3.23458070e+01,3.61146075e-03,-2.88523126e+01,-2.52682948e+01,7.07843981e+00,-4.53906146e-03,-3.58401777e+00,-3.23458070e+01,3.61146075e-03,-2.20296665e+01,-1.84456487e+01,1.39030036e+01,-6.45674722e-03,-3.58401777e+00,-3.23458070e+01,3.61146075e-03
1.02000000e+01,-3.60589735e+01,-3.24693604e+01,0.00000000e+00,0.00000000e+00,-3.58961311e+00,-3.24729648e+01,3.60438293e-03,-2.89787696e+01,-2.53891565e+01,7.08473776e+00,-4.53385926e-03,-3.58961311e+00,-3.24729648e+01,3.60438293e-03,-2.21496689e+01,-1.85600558e+01,1.39157614e+01,-6.45674722e-03,-3.58961311e+00,-3.24729648e+01,3.60438293e-03
1.02100000e+01,-3.61921099e+01,-3.25968998e+01,0.00000000e+00,0.00000000e+00,-3.59521003e+00,-3.26004972e+01,3.59732589e-03,-2.91056024e+01,-2.55103924e+01,7.09103613e+00,-4.52868587e-03,-3.59521003e+00,-3.26004972e+01,3.59732589e-03,-2.22700468e+01,-1.86748368e+01,1.39285198e+01,-6.45674722e-03,-3.59521003e+00,-3.26004972e+01,3.59732589e-03
1.02200000e+01,-3.63256230e+01,-3.27248145e+01,0.00000000e+00,0.00000000e+00,-3.60080854e+00,-3.27284048e+01,3.59028956e-03,-2.92328117e+01,-2.56320031e+01,7.09733492e+00,-4.52354105e-03,-3.60080854e+00,-3.27284048e+01,3.59028956e-03,-2.23908011e+01,-1.87899926e+01,1.39412787e+01,-6.45674722e-03,-3.60080854e+00,-3.27284048e+01,3.59028956e-03
1.02300000e+01,-3.64595138e+01,-3.28531052e+01,0.00000000e+00,0.00000000e+00,-3.60640862e+00,-3.28566884e+01,3.58327385e-03,-2.93603981e+01,-2.57539895e+01,7.10363412e+00,-4.51842454e-03,-3.60640862e+00,-3.28566884e+01,3.58327385e-03,-2.25119324e+01,-1.89055237e+01,1.39540382e+01,-6.45674722e-03,-3.60640862e+00,-3.28566884e+01,3.58327385e-03
1.02400000e+01,-3.65937828e+01,-3.29817726e+01,0.00000000e+00,0.00000000e+00,-3.61201028e+00,-3.29853488e+01,3.57627869e-03,-2.94883624e+01,-2.58763521e+01,7.10993375e+00,-4.51333609e-03,-3.61201028e+00,-3.29853488e+01,3.57627869e-03,-2.26334414e+01,-1.90214311e+01,1.39667982e+01,-6.45674722e-03,-3.61201028e+00,-3.29853488e+01,3.57627869e-03
1.02500000e+01,-3.67284309e+01,-3.31108174e+01,0.00000000e+00,0.00000000e+00,-3.61761351e+00,-3.31143867e+01,3.56930399e-03,-2.96167054e+01,-2.59990919e+01,7.11623379e+00,-4.50827543e-03,-3.61761351e+00,-3.31143867e+01,3.56930399e-03,-2.27553289e+01,-1.91377154e+01,1.39795588e+01,-6.45674722e-03,-3.61761351e+00,-3.31143867e+01,3.56930399e-03
1.02600000e+01,-3.68634588e+01,-3.32402405e+01,0.00000000e+00,0.00000000e+00,-3.62321831e+00,-3.32438028e+01,3.56234967e-03,-2.97454278e+01,-2.61222095e+01,7.12253424e+00,-4.50324233e-03,-3.62321831e+00,-3.32438028e+01,3.56234967e-03,-2.28775957e+01,-1.92543774e+01,1.39923199e+01,-6.45674722e-03,-3.62321831e+00,-3.32438028e+01,3.56234967e-03
1.02700000e+01,-3.69988672e+01,-3.33700425e+01,0.00000000e+00,0.00000000e+00,-3.62882468e+00,-3.33735979e+01,3.55541566e-03,-2.98745303e+01,-2.62457056e+01,7.12883510e+00,-4.49823653e-03,-3.62882468e+00,-3.33735979e+01,3.55541566e-03,-2.30002424e+01,-1.93714177e+01,1.40050815e+01,-6.45674722e-03,-3.62882468e+00,-3.33735979e+01,3.55541566e-03
1.02800000e+01,-3.71346568e+01,-3.35002242e+01,0.00000000e+00,0.00000000e+00,-3.63443261e+00,-3.35037727e+01,3.54850187e-03,-3.00040137e+01,-2.63695811e+01,7.13513638e+00,-4.49325777e-03,-3.63443261e+00,-3.35037727e+01,3.54850187e-03,-2.31232698e+01,-1.94888372e+01,1.40178437e+01,-6.45674722e-03,-3.63443261e+00,-3.35037727e+01,3.54850187e-03
1.02900000e+01,-3.72708284e+01,-3.36307863e+01,0.00000000e+00,0.00000000e+00,-3.64004211e+00,-3.36343279e+01,3.54160823e-03,-3.01338786e+01,-2.64938365e+01,7.14143807e+00,-4.48830580e-03,-3.64004211e+00,-3.36343279e+01,3.54160823e-03,-2.32466787e+01,-1.96066366e+01,1.40306065e+01,-6.45674722e-03,-3.64004211e+00,-3.36343279e+01,3.54160823e-03
1.03000000e+01,-3.74073827e+01,-3.37617296e+01,0.00000000e+00,0.00000000e+00,-3.64565317e+00,-3.37652643e+01,3.53473466e-03,-3.02641260e+01,-2.66184728e+01,7.14774016e+00,-4.48338037e-03,-3.64565317e+00,-3.37652643e+01,3.53473466e-03,-2.33704697e+01,-1.97248166e+01,1.40433697e+01,-6.45674722e-03,-3.64565317e+00,-3.37652643e+01,3.53473466e-03
1.03100000e+01,-3.75443205e+01,-3.38930547e+01,0.00000000e+00,0.00000000e+00,-3.65126579e+00,-3.38965826e+01,3.52788108e-03,-3.03947563e+01,-2.67434906e+01,7.15404267e+00,-4.47848123e-03,-3.65126579e+00,-3.38965826e+01,3.52788108e-03,-2.34946437e+01,-1.98433779e+01,1.40561336e+01,-6.45674722e-03,-3.65126579e+00,-3.38965826e+01,3.52788108e-03
1.03200000e+01,-3.76816425e+01,-3.40247626e+01,0.00000000e+00,0.00000000e+00,-3.65687996e+00,-3.40282836e+01,3.52104741e-03,-3.05257706e+01,-2.68688906e+01,7.16034558e+00,-4.47360811e-03,-3.65687996e+00,-3.40282836e+01,3.52104741e-03,-2.36192014e+01,-1.99623214e+01,1.40688979e+01,-6.45674722e-03,-3.65687996e+00,-3.40282836e+01,3.52104741e-03
1.03300000e+01,-3.78193495e+01,-3.41568538e+01,0.00000000e+00,0.00000000e+00,-3.66249568e+00,-3.41603680e+01,3.51423358e-03,-3.06571693e+01,-2.69946736e+01,7.16664890e+00,-4.46876078e-03,-3.66249568e+00,-3.41603680e+01,3.51423358e-03,-2.37441434e+01,-2.00816477e+01,1.40816628e+01,-6.45674722e-03,-3.66249568e+00,-3.41603680e+01,3.51423358e-03
1.03400000e+01,-3.79574421e+01,-3.42893291e+01,0.00000000e+00,0.00000000e+00,-3.66811296e+00,-3.42928366e+01,3.50743951e-03,-3.07889534e+01,-2.71208405e+01,7.17295262e+00,-4.46393898e-03,-3.66811296e+00,-3.42928366e+01,3.50743951e-03,-2.38694706e+01,-2.02013577e+01,1.40944282e+01,-6.45674722e-03,-3.66811296e+00,-3.42928366e+01,3.50743951e-03
1.03500000e+01,-3.80959211e+01,-3.44221894e+01,0.00000000e+00,0.00000000e+00,-3.67373178e+00,-3.44256900e+01,3.50066513e-03,-3.09211235e+01,-2.72473918e+01,7.17925674e+00,-4.45914245e-03,-3.67373178e+00,-3.44256900e+01,3.50066513e-03,-2.39951837e+01,-2.03214519e+01,1.41071942e+01,-6.45674722e-03,-3.67373178e+00,-3.44256900e+01,3.50066513e-03
1.03600000e+01,-3.82347874e+01,-3.45554352e+01,0.00000000e+00,0.00000000e+00,-3.67935215e+00,-3.45589291e+01,3.49391035e-03,-3.10536804e+01,-2.73743283e+01,7.18556127e+00,-4.45437094e-03,-3.67935215e+00,-3.45589291e+01,3.49391035e-03,-2.41212834e+01,-2.04419313e+01,1.41199607e+01,-6.45674722e-03,-3.67935215e+00,-3.45589291e+01,3.49391035e-03
1.03700000e+01,-3.83740415e+01,-3.46890674e+01,0.00000000e+00,0.00000000e+00,-3.68497407e+00,-3.46925546e+01,3.48717510e-03,-3.11866249e+01,-2.75016508e+01,7.19186621e+00,-4.44962420e-03,-3.68497407e+00,-3.46925546e+01,3.48717510e-03,-2.42477706e+01,-2.05627965e+01,1.41327277e+01,-6.45674722e-03,-3.68497407e+00,-3.46925546e+01,3.48717510e-03
1.03800000e+01,-3.85136843e+01,-3.48230867e+01,0.00000000e+00,0.00000000e+00,-3.69059752e+00,-3.48265672e+01,3.48045931e-03,-3.13199576e+01,-2.76293601e+01,7.19817154e+00,-4.44490198e-03,-3.69059752e+00,-3.48265672e+01,3.48045931e-03,-2.43746458e+01,-2.06840483e+01,1.41454952e+01,-6.45674722e-03,-3.69059752e+00,-3.48265672e+01,3.48045931e-03
1.03900000e+01,-3.86537164e+01,-3.49574939e+01,0.00000000e+00,0.00000000e+00,-3.69622252e+00,-3.49609677e+01,3.47376290e-03,-3.14536794e+01,-2.77574569e+01,7.20447727e+00,-4.44020402e-03,-3.69622252e+00,-3.49609677e+01,3.47376290e-03,-2.45019099e+01,-2.08056874e+01,1.41582633e+01,-6.45674722e-03,-3.69622252e+00,-3.49609677e+01,3.47376290e-03
1.04000000e+01,-3.87941388e+01,-3.50922897e+01,0.00000000e+00,0.00000000e+00,-3.70184905e+00,-3.50957568e+01,3.46708580e-03,-3.15877909e+01,-2.78859418e+01,7.21078340e+00,-4.43553007e-03,-3.70184905e+00,-3.50957568e+01,3.46708580e-03,-2.46295636e+01,-2.09277146e+01,1.41710319e+01,-6.45674722e-03,-3.70184905e+00,-3.50957568e+01,3.46708580e-03
1.04100000e+01,-3.89349520e+01,-3.52274749e+01,0.00000000e+00,0.00000000e+00,-3.70747712e+00,-3.52309353e+01,3.46042793e-03,-3.17222929e+01,-2.80148158e+01,7.21708993e+00,-4.43087987e-03,-3.70747712e+00,-3.52309353e+01,3.46042793e-03,-2.47576078e+01,-2.10501306e+01,1.41838010e+01,-6.45674722e-03,-3.70747712e+00,-3.52309353e+01,3.46042793e-03
1.04200000e+01,-3.90761568e+01,-3.53630501e+01,0.00000000e+00,0.00000000e+00,-3.71310672e+00,-3.53665039e+01,3.45378922e-03,-3.18571862e+01,-2.81440795e+01,7.22339685e+00,-4.42625318e-03,-3.71310672e+00,-3.53665039e+01,3.45378922e-03,-2.48860430e+01,-2.11729363e+01,1.41965706e+01,-6.45674722e-03,-3.71310672e+00,-3.53665039e+01,3.45378922e-03
1.04300000e+01,-3.92177541e+01,-3.54990162e+01,0.00000000e+00,0.00000000e+00,-3.71873785e+00,-3.55024634e+01,3.44716960e-03,-3.19924716e+01,-2.82737337e+01,7.22970417e+00,-4.42164974e-03,-3.71873785e+00,-3.55024634e+01,3.44716960e-03,-2.50148701e+01,-2.12961322e+01,1.42093408e+01,-6.45674722e-03,-3.71873785e+00,-3.55024634e+01,3.44716960e-03
1.04400000e+01,-3.93597445e+01,-3.56353740e+01,0.00000000e+00,0.00000000e+00,-3.72437051e+00,-3.56388145e+01,3.44056899e-03,-3.21281496e+01,-2.84037791e+01,7.23601188e+00,-4.41706929e-03,-3.72437051e+00,-3.56388145e+01,3.44056899e-03,-2.51440898e+01,-2.14197193e+01,1.42221114e+01,-6.45674722e-03,-3.72437051e+00,-3.56388145e+01,3.44056899e-03
1.04500000e+01,-3.95021287e+01,-3.57721240e+01,0.00000000e+00,0.00000000e+00,-3.73000469e+00,-3.57755580e+01,3.43398732e-03,-3.22642212e+01,-2.85342166e+01,7.24231999e+00,-4.41251160e-03,-3.73000469e+00,-3.57755580e+01,3.43398732e-03,-2.52737028e+01,-2.15436981e+01,1.42348826e+01,-6.45674722e-03,-3.73000469e+00,-3.57755580e+01,3.43398732e-03
1.04600000e+01,-3.96449076e+01,-3.59092672e+01,0.00000000e+00,0.00000000e+00,-3.73564041e+00,-3.59126946e+01,3.42742451e-03,-3.24006871e+01,-2.86650467e+01,7.24862849e+00,-4.40797639e-03,-3.73564041e+00,-3.59126946e+01,3.42742451e-03,-2.54037100e+01,-2.16680696e+01,1.42476543e+01,-6.45674722e-03,-3.73564041e+00,-3.59126946e+01,3.42742451e-03
1.04700000e+01,-3.97880819e+01,-3.60468043e+01,0.00000000e+00,0.00000000e+00,-3.74127764e+00,-3.60502252e+01,3.42088051e-03,-3.25375480e+01,-2.87962704e+01,7.25493738e+00,-4.40346342e-03,-3.74127764e+00,-3.60502252e+01,3.42088051e-03,-2.55341121e+01,-2.17928345e+01,1.42604266e+01,-6.45674722e-03,-3.74127764e+00,-3.60502252e+01,3.42088051e-03
1.04800000e+01,-3.99316523e+01,-3.61847359e+01,0.00000000e+00,0.00000000e+00,-3.74691639e+00,-3.61881503e+01,3.41435522e-03,-3.26748046e+01,-2.89278883e+01,7.26124666e+00,-4.39897244e-03,-3.74691639e+00,-3.61881503e+01,3.41435522e-03,-2.56649098e+01,-2.19179934e+01,1.42731993e+01,-6.45674722e-03,-3.74691639e+00,-3.61881503e+01,3.41435522e-03
1.04900000e+01,-4.00756196e+01,-3.63230630e+01,0.00000000e+00,0.00000000e+00,-3.75255667e+00,-3.63264708e+01,3.40784859e-03,-3.28124578e+01,-2.90599011e+01,7.26755633e+00,-4.39450320e-03,-3.75255667e+00,-3.63264708e+01,3.40784859e-03,-2.57961038e+01,-2.20435472e+01,1.42859726e+01,-6.45674722e-03,-3.75255667e+00,-3.63264708e+01,3.40784859e-03
1.05000000e+01,-4.02199846e+01,-3.64617861e+01,0.00000000e+00,0.00000000e+00,-3.75819846e+00,-3.64651875e+01,3.40136054e-03,-3.29505083e+01,-2.91923098e+01,7.27386639e+00,-4.39005543e-03,-3.75819846e+00,-3.64651875e+01,3.40136054e-03,-2.59276950e+01,-2.21694966e+01,1.42987463e+01,-6.45674722e-03,-3.75819846e+00,-3.64651875e+01,3.40136054e-03
1.05100000e+01,-4.03647479e+01,-3.66009062e+01,0.00000000e+00,0.00000000e+00,-3.76384176e+00,-3.66043011e+01,3.39489101e-03,-3.30889567e+01,-2.93251150e+01,7.28017683e+00,-4.38562889e-03,-3.76384176e+00,-3.66043011e+01,3.39489101e-03,-2.60596841e+01,-2.22958423e+01,1.43115206e+01,-6.45674722e-03,-3.76384176e+00,-3.66043011e+01,3.39489101e-03
1.05200000e+01,-4.05099105e+01,-3.67404239e+01,0.00000000e+00,0.00000000e+00,-3.76948658e+00,-3.67438123e+01,3.38843991e-03,-3.32278040e+01,-2.94583174e+01,7.28648766e+00,-4.38122332e-03,-3.76948658e+00,-3.67438123e+01,3.38843991e-03,-2.61920718e+01,-2.24225853e+01,1.43242954e+01,-6.45674722e-03,-3.76948658e+00,-3.67438123e+01,3.38843991e-03
1.05300000e+01,-4.06554729e+01,-3.68803399e+01,0.00000000e+00,0.00000000e+00,-3.77513291e+00,-3.68837220e+01,3.38200718e-03,-3.33670508e+01,-2.95919179e+01,7.29279888e+00,-4.37683848e-03,-3.77513291e+00,-3.68837220e+01,3.38200718e-03,-2.63248590e+01,-2.25497261e+01,1.43370706e+01,-6.45674722e-03,-3.77513291e+00,-3.68837220e+01,3.38200718e-03
1.05400000e+01,-4.08014359e+01,-3.70206552e+01,0.00000000e+00,0.00000000e+00,-3.78078075e+00,-3.70240308e+01,3.37559275e-03,-3.35066979e+01,-2.97259172e+01,7.29911047e+00,-4.37247410e-03,-3.78078075e+00,-3.70240308e+01,3.37559275e-03,-2.64580462e+01,-2.26772655e+01,1.43498464e+01,-6.45674722e-03,-3.78078075e+00,-3.70240308e+01,3.37559275e-03
1.05500000e+01,-4.09478004e+01,-3.71613703e+01,0.00000000e+00,0.00000000e+00,-3.78643010e+00,-3.71647395e+01,3.36919656e-03,-3.36467461e+01,-2.98603160e+01,7.30542246e+00,-4.36812995e-03,-3.78643010e+00,-3.71647395e+01,3.36919656e-03,-2.65916344e+01,-2.28052043e+01,1.43626227e+01,-6.45674722e-03,-3.78643010e+00,-3.71647395e+01,3.36919656e-03
1.05600000e+01,-4.10945671e+01,-3.73024861e+01,0.00000000e+00,0.00000000e+00,-3.79208096e+00,-3.73058490e+01,3.36281853e-03,-3.37871961e+01,-2.99951151e+01,7.31173482e+00,-4.36380575e-03,-3.79208096e+00,-3.73058490e+01,3.36281853e-03,-2.67256243e+01,-2.29335434e+01,1.43753995e+01,-6.45674722e-03,-3.79208096e+00,-3.73058490e+01,3.36281853e-03
1.05700000e+01,-4.12417367e+01,-3.74440034e+01,0.00000000e+00,0.00000000e+00,-3.79773332e+00,-3.74473598e+01,3.35645859e-03,-3.39280486e+01,-3.01303153e+01,7.31804756e+00,-4.35950126e-03,-3.79773332e+00,-3.74473598e+01,3.35645859e-03,-2.68600166e+01,-2.30622833e+01,1.43881768e+01,-6.45674722e-03,-3.79773332e+00,-3.74473598e+01,3.35645859e-03
1.05800000e+01,-4.13893100e+01,-3.75859228e+01,0.00000000e+00,0.00000000e+00,-3.80338718e+00,-3.75892729e+01,3.35011667e-03,-3.40693045e+01,-3.02659173e+01,7.32436069e+00,-4.35521623e-03,-3.80338718e+00,-3.75892729e+01,3.35011667e-03,-2.69948121e+01,-2.31914250e+01,1.44009546e+01,-6.45674722e-03,-3.80338718e+00,-3.75892729e+01,3.35011667e-03
1.05900000e+01,-4.15372878e+01,-3.77282452e+01,0.00000000e+00,0.00000000e+00,-3.80904254e+00,-3.77315890e+01,3.34379272e-03,-3.42109645e+01,-3.04019220e+01,7.33067419e+00,-4.35095041e-03,-3.80904254e+00,-3.77315890e+01,3.34379272e-03,-2.71300116e+01,-2.33209690e+01,1.44137329e+01,-6.45674722e-03,-3.80904254e+00,-3.77315890e+01,3.34379272e-03
1.06000000e+01,-4.16856707e+01,-3.78709713e+01,0.00000000e+00,0.00000000e+00,-3.81469941e+00,-3.78743088e+01,3.33748665e-03,-3.43530293e+01,-3.05383299e+01,7.33698807e+00,-4.34670353e-03,-3.81469941e+00,-3.78743088e+01,3.33748665e-03,-2.72656158e+01,-2.34509164e+01,1.44265117e+01,-6.45674722e-03,-3.81469941e+00,-3.78743088e+01,3.33748665e-03
1.06100000e+01,-4.18344597e+01,-3.80141019e+01,0.00000000e+00,0.00000000e+00,-3.82035777e+00,-3.80174331e+01,3.33119841e-03,-3.44954998e+01,-3.06751420e+01,7.34330233e+00,-4.34247536e-03,-3.82035777e+00,-3.80174331e+01,3.33119841e-03,-2.74016254e+01,-2.35812677e+01,1.44392910e+01,-6.45674722e-03,-3.82035777e+00,-3.80174331e+01,3.33119841e-03
1.06200000e+01,-4.19836554e+01,-3.81576377e+01,0.00000000e+00,0.00000000e+00,-3.82601763e+00,-3.81609627e+01,3.32492792e-03,-3.46383766e+01,-3.08123590e+01,7.34961697e+00,-4.33826563e-03,-3.82601763e+00,-3.81609627e+01,3.32492792e-03,-2.75380413e+01,-2.37120237e+01,1.44520708e+01,-6.45674722e-03,-3.82601763e+00,-3.81609627e+01,3.32492792e-03
1.06300000e+01,-4.21332585e+01,-3.83015796e+01,0.00000000e+00,0.00000000e+00,-3.83167898e+00,-3.83048982e+01,3.31867511e-03,-3.47816606e+01,-3.09499817e+01,7.35593197e+00,-4.33407409e-03,-3.83167898e+00,-3.83048982e+01,3.31867511e-03,-2.76748642e+01,-2.38431853e+01,1.44648510e+01,-6.45674722e-03,-3.83167898e+00,-3.83048982e+01,3.31867511e-03
1.06400000e+01,-4.22832700e+01,-3.84459282e+01,0.00000000e+00,0.00000000e+00,-3.83734183e+00,-3.84492406e+01,3.31243993e-03,-3.49253525e+01,-3.10880107e+01,7.36224736e+00,-4.32990049e-03,-3.83734183e+00,-3.84492406e+01,3.31243993e-03,-2.78120949e+01,-2.39747531e+01,1.44776318e+01,-6.45674722e-03,-3.83734183e+00,-3.84492406e+01,3.31243993e-03
1.06500000e+01,-4.24336905e+01,-3.85906843e+01,0.00000000e+00,0.00000000e+00,-3.84300617e+00,-3.85939905e+01,3.30622231e-03,-3.50694531e+01,-3.12264469e+01,7.36856311e+00,-4.32574458e-03,-3.84300617e+00,-3.85939905e+01,3.30622231e-03,-2.79497341e+01,-2.41067280e+01,1.44904131e+01,-6.45674722e-03,-3.84300617e+00,-3.85939905e+01,3.30622231e-03
1.06600000e+01,-4.25845207e+01,-3.87358487e+01,0.00000000e+00,0.00000000e+00,-3.84867200e+00,-3.87391488e+01,3.30002218e-03,-3.52139631e+01,-3.13652911e+01,7.37487924e+00,-4.32160610e-03,-3.84867200e+00,-3.87391488e+01,3.30002218e-03,-2.80877827e+01,-2.42391107e+01,1.45031948e+01,-6.45674722e-03,-3.84867200e+00,-3.87391488e+01,3.30002218e-03
1.06700000e+01,-4.27357616e+01,-3.88814223e+01,0.00000000e+00,0.00000000e+00,-3.85433933e+00,-3.88847161e+01,3.29383947e-03,-3.53588833e+01,-3.15045440e+01,7.38119574e+00,-4.31748480e-03,-3.85433933e+00,-3.88847161e+01,3.29383947e-03,-2.82262413e+01,-2.43719019e+01,1.45159771e+01,-6.45674722e-03,-3.85433933e+00,-3.88847161e+01,3.29383947e-03
1.06800000e+01,-4.28874137e+01,-3.90274056e+01,0.00000000e+00,0.00000000e+00,-3.86000814e+00,-3.90306933e+01,3.28767412e-03,-3.55042145e+01,-3.16442064e+01,7.38751261e+00,-4.31338043e-03,-3.86000814e+00,-3.90306933e+01,3.28767412e-03,-2.83651107e+01,-2.45051026e+01,1.45287598e+01,-6.45674722e-03,-3.86000814e+00,-3.90306933e+01,3.28767412e-03
1.06900000e+01,-4.30394780e+01,-3.91737996e+01,0.00000000e+00,0.00000000e+00,-3.86567844e+00,-3.91770811e+01,3.28152606e-03,-3.56499574e+01,-3.17842790e+01,7.39382985e+00,-4.30929274e-03,-3.86567844e+00,-3.91770811e+01,3.28152606e-03,-2.85043918e+01,-2.46387133e+01,1.45415430e+01,-6.45674722e-03,-3.86567844e+00,-3.91770811e+01,3.28152606e-03
1.07000000e+01,-4.31919551e+01,-3.93206049e+01,0.00000000e+00,0.00000000e+00,-3.87135022e+00,-3.93238803e+01,3.27539523e-03,-3.57961129e+01,-3.19247627e+01,7.40014745e+00,-4.30522146e-03,-3.87135022e+00,-3.93238803e+01,3.27539523e-03,-2.86440852e+01,-2.47727350e+01,1.45543267e+01,-6.45674722e-03,-3.87135022e+00,-3.93238803e+01,3.27539523e-03
1.07100000e+01,-4.33448459e+01,-3.94678224e+01,0.00000000e+00,0.00000000e+00,-3.87702349e+00,-3.94710917e+01,3.26928157e-03,-3.59426816e+01,-3.20656581e+01,7.40646543e+00,-4.30116636e-03,-3.87702349e+00,-3.94710917e+01,3.26928157e-03,-2.87841918e+01,-2.49071683e+01,1.45671109e+01,-6.45674722e-03,-3.87702349e+00,-3.94710917e+01,3.26928157e-03
1.07200000e+01,-4.34981510e+01,-3.96154528e+01,0.00000000e+00,0.00000000e+00,-3.88269824e+00,-3.96187160e+01,3.26318501e-03,-3.60896644e+01,-3.22069662e+01,7.41278376e+00,-4.29712717e-03,-3.88269824e+00,-3.96187160e+01,3.26318501e-03,-2.89247123e+01,-2.50420140e+01,1.45798955e+01,-6.45674722e-03,-3.88269824e+00,-3.96187160e+01,3.26318501e-03
1.07300000e+01,-4.36518714e+01,-3.97634969e+01,0.00000000e+00,0.00000000e+00,-3.88837447e+00,-3.97667540e+01,3.25710548e-03,-3.62370620e+01,-3.23486875e+01,7.41910247e+00,-4.29310364e-03,-3.88837447e+00,-3.97667540e+01,3.25710548e-03,-2.90656475e+01,-2.51772730e+01,1.45926807e+01,-6.45674722e-03,-3.88837447e+00,-3.97667540e+01,3.25710548e-03
1.07400000e+01,-4.38060076e+01,-3.99119554e+01,0.00000000e+00,0.00000000e+00,-3.89405219e+00,-3.99152065e+01,3.25104293e-03,-3.63848752e+01,-3.24908230e+01,7.42542154e+00,-4.28909553e-03,-3.89405219e+00,-3.99152065e+01,3.25104293e-03,-2.92069981e+01,-2.53129459e+01,1.46054663e+01,-6.45674722e-03,-3.89405219e+00,-3.99152065e+01,3.25104293e-03
1.07500000e+01,-4.39605606e+01,-4.00608292e+01,0.00000000e+00,0.00000000e+00,-3.89973139e+00,-4.00640742e+01,3.24499730e-03,-3.65331047e+01,-3.26333734e+01,7.43174097e+00,-4.28510257e-03,-3.89973139e+00,-4.00640742e+01,3.24499730e-03,-2.93487650e+01,-2.54490336e+01,1.46182524e+01,-6.45674722e-03,-3.89973139e+00,-4.00640742e+01,3.24499730e-03
1.07600000e+01,-4.41155311e+01,-4.02101190e+01,0.00000000e+00,0.00000000e+00,-3.90541206e+00,-4.02133580e+01,3.23896851e-03,-3.66817514e+01,-3.27763394e+01,7.43806076e+00,-4.28112452e-03,-3.90541206e+00,-4.02133580e+01,3.23896851e-03,-2.94909489e+01,-2.55855368e+01,1.46310389e+01,-6.45674722e-03,-3.90541206e+00,-4.02133580e+01,3.23896851e-03
1.07700000e+01,-4.42709198e+01,-4.03598256e+01,0.00000000e+00,0.00000000e+00,-3.91109422e+00,-4.03630586e+01,3.23295650e-03,-3.68308161e+01,-3.29197218e+01,7.44438092e+00,-4.27716112e-03,-3.91109422e+00,-4.03630586e+01,3.23295650e-03,-2.96335506e+01,-2.57224564e+01,1.46438260e+01,-6.45674722e-03,-3.91109422e+00,-4.03630586e+01,3.23295650e-03
1.07800000e+01,-4.44267276e+01,-4.05099497e+01,0.00000000e+00,0.00000000e+00,-3.91677785e+00,-4.05131767e+01,3.22696122e-03,-3.69802994e+01,-3.30635215e+01,7.45070143e+00,-4.27321211e-03,-3.91677785e+00,-4.05131767e+01,3.22696122e-03,-2.97765708e+01,-2.58597930e+01,1.46566135e+01,-6.45674722e-03,-3.91677785e+00,-4.05131767e+01,3.22696122e-03
1.07900000e+01,-4.45829552e+01,-4.06604922e+01,0.00000000e+00,0.00000000e+00,-3.92246295e+00,-4.06637132e+01,3.22098260e-03,-3.71302021e+01,-3.32077392e+01,7.45702231e+00,-4.26927726e-03,-3.92246295e+00,-4.06637132e+01,3.22098260e-03,-2.99200104e+01,-2.59975475e+01,1.46694015e+01,-6.45674722e-03,-3.92246295e+00,-4.06637132e+01,3.22098260e-03
1.08000000e+01,-4.47396033e+01,-4.08114538e+01,0.00000000e+00,0.00000000e+00,-3.92814954e+00,-4.08146688e+01,3.21502058e-03,-3.72805251e+01,-3.33523756e+01,7.46334354e+00,-4.26535629e-03,-3.92814954e+00,-4.08146688e+01,3.21502058e-03,-3.00638701e+01,-2.61357206e+01,1.46821900e+01,-6.45674722e-03,-3.92814954e+00,-4.08146688e+01,3.21502058e-03
1.08100000e+01,-4.48966728e+01,-4.09628352e+01,0.00000000e+00,0.00000000e+00,-3.93383759e+00,-4.09660443e+01,3.20907509e-03,-3.74312692e+01,-3.34974316e+01,7.46966514e+00,-4.26144897e-03,-3.93383759e+00,-4.09660443e+01,3.20907509e-03,-3.02081507e+01,-2.62743131e+01,1.46949789e+01,-6.45674722e-03,-3.93383759e+00,-4.09660443e+01,3.20907509e-03
1.08200000e+01,-4.50541645e+01,-4.11146374e+01,0.00000000e+00,0.00000000e+00,-3.93952712e+00,-4.11178405e+01,3.20314609e-03,-3.75824350e+01,-3.36429078e+01,7.47598709e+00,-4.25755503e-03,-3.93952712e+00,-4.11178405e+01,3.20314609e-03,-3.03528529e+01,-2.64133258e+01,1.47077683e+01,-6.45674722e-03,-3.93952712e+00,-4.11178405e+01,3.20314609e-03
1.08300000e+01,-4.52120791e+01,-4.12668610e+01,0.00000000e+00,0.00000000e+00,-3.94521813e+00,-4.12700582e+01,3.19723350e-03,-3.77340234e+01,-3.37888052e+01,7.48230939e+00,-4.25367422e-03,-3.94521813e+00,-4.12700582e+01,3.19723350e-03,-3.04979777e+01,-2.65527595e+01,1.47205582e+01,-6.45674722e-03,-3.94521813e+00,-4.12700582e+01,3.19723350e-03
1.08400000e+01,-4.53704174e+01,-4.14195068e+01,0.00000000e+00,0.00000000e+00,-3.95091060e+00,-4.14226981e+01,3.19133726e-03,-3.78860351e+01,-3.39351245e+01,7.48863205e+00,-4.24980630e-03,-3.95091060e+00,-4.14226981e+01,3.19133726e-03,-3.06435256e+01,-2.66926150e+01,1.47333485e+01,-6.45674722e-03,-3.95091060e+00,-4.14226981e+01,3.19133726e-03
1.08500000e+01,-4.55291801e+01,-4.15725756e+01,0.00000000e+00,0.00000000e+00,-3.95660455e+00,-4.15757610e+01,3.18545733e-03,-3.80384710e+01,-3.40818665e+01,7.49495506e+00,-4.24595101e-03,-3.95660455e+00,-4.15757610e+01,3.18545733e-03,-3.07894975e+01,-2.68328930e+01,1.47461393e+01,-6.45674722e-03,-3.95660455e+00,-4.15757610e+01,3.18545733e-03
1.08600000e+01,-4.56883681e+01,-4.17260682e+01,0.00000000e+00,0.00000000e+00,-3.96229996e+00,-4.17292477e+01,3.17959362e-03,-3.81913318e+01,-3.42290318e+01,7.50127843e+00,-4.24210809e-03,-3.96229996e+00,-4.17292477e+01,3.17959362e-03,-3.09358943e+01,-2.69735943e+01,1.47589306e+01,-6.45674722e-03,-3.96229996e+00,-4.17292477e+01,3.17959362e-03
1.08700000e+01,-4.58479822e+01,-4.18799853e+01,0.00000000e+00,0.00000000e+00,-3.96799685e+00,-4.18831591e+01,3.17374610e-03,-3.83446183e+01,-3.43766214e+01,7.50760215e+00,-4.23827729e-03,-3.96799685e+00,-4.18831591e+01,3.17374610e-03,-3.10827166e+01,-2.71147197e+01,1.47717223e+01,-6.45674722e-03,-3.96799685e+00,-4.18831591e+01,3.17374610e-03
1.08800000e+01,-4.60080230e+01,-4.20343278e+01,0.00000000e+00,0.00000000e+00,-3.97369520e+00,-4.20374957e+01,3.16791468e-03,-3.84983313e+01,-3.45246361e+01,7.51392622e+00,-4.23445836e-03,-3.97369520e+00,-4.20374957e+01,3.16791468e-03,-3.12299652e+01,-2.72562700e+01,1.47845145e+01,-6.45674722e-03,-3.97369520e+00,-4.20374957e+01,3.16791468e-03
1.08900000e+01,-4.61684915e+01,-4.21890964e+01,0.00000000e+00,0.00000000e+00,-3.97939503e+00,-4.21922585e+01,3.16209933e-03,-3.86524715e+01,-3.46730765e+01,7.52025064e+00,-4.23065105e-03,-3.97939503e+00,-4.21922585e+01,3.16209933e-03,-3.13776410e+01,-2.73982460e+01,1.47973072e+01,-6.45674722e-03,-3.97939503e+00,-4.21922585e+01,3.16209933e-03
1.09000000e+01,-4.63293883e+01,-4.23442920e+01,0.00000000e+00,0.00000000e+00,-3.98509632e+00,-4.23474483e+01,3.15629997e-03,-3.88070398e+01,-3.48219434e+01,7.52657541e+00,-4.22685510e-03,-3.98509632e+00,-4.23474483e+01,3.15629997e-03,-3.15257448e+01,-2.75406485e+01,1.48101003e+01,-6.45674722e-03,-3.98509632e+00,-4.23474483e+01,3.15629997e-03
1.09100000e+01,-4.64907143e+01,-4.24999153e+01,0.00000000e+00,0.00000000e+00,-3.99079908e+00,-4.25030658e+01,3.15051656e-03,-3.89620369e+01,-3.49712378e+01,7.53290053e+00,-4.22307026e-03,-3.99079908e+00,-4.25030658e+01,3.15051656e-03,-3.16742772e+01,-2.76834781e+01,1.48228939e+01,-6.45674722e-03,-3.99079908e+00,-4.25030658e+01,3.15051656e-03
1.09200000e+01,-4.66524703e+01,-4.26559670e+01,0.00000000e+00,0.00000000e+00,-3.99650330e+00,-4.26591117e+01,3.14474902e-03,-3.91174636e+01,-3.51209603e+01,7.53922599e+00,-4.21929628e-03,-3.99650330e+00,-4.26591117e+01,3.14474902e-03,-3.18232391e+01,-2.78267358e+01,1.48356879e+01,-6.45674722e-03,-3.99650330e+00,-4.26591117e+01,3.14474902e-03
1.09300000e+01,-4.68146570e+01,-4.28124480e+01,0.00000000e+00,0.00000000e+00,-4.00220899e+00,-4.28155870e+01,3.13899731e-03,-3.92733207e+01,-3.52711117e+01,7.54555180e+00,-4.21553291e-03,-4.00220899e+00,-4.28155870e+01,3.13899731e-03,-3.19726314e+01,-2.79704224e+01,1.48484824e+01,-6.45674722e-03,-4.00220899e+00,-4.28155870e+01,3.13899731e-03
1.09400000e+01,-4.69772752e+01,-4.29693591e+01,0.00000000e+00,0.00000000e+00,-4.00791615e+00,-4.29724923e+01,3.13326137e-03,-3.94296090e+01,-3.54216929e+01,7.55187796e+00,-4.21177988e-03,-4.00791615e+00,-4.29724923e+01,3.13326137e-03,-3.21224546e+01,-2.81145385e+01,1.48612773e+01,-6.45674722e-03,-4.00791615e+00,-4.29724923e+01,3.13326137e-03
1.09500000e+01,-4.71403257e+01,-4.31267010e+01,0.00000000e+00,0.00000000e+00,-4.01362477e+00,-4.31298285e+01,3.12754113e-03,-3.95863293e+01,-3.55727045e+01,7.55820447e+00,-4.20803696e-03,-4.01362477e+00,-4.31298285e+01,3.12754113e-03,-3.22727098e+01,-2.82590850e+01,1.48740727e+01,-6.45674722e-03,-4.01362477e+00,-4.31298285e+01,3.12754113e-03
1.09600000e+01,-4.73038094e+01,-4.32844745e+01,0.00000000e+00,0.00000000e+00,-4.01933486e+00,-4.32875964e+01,3.12183654e-03,-3.97434824e+01,-3.57241475e+01,7.56453131e+00,-4.20430388e-03,-4.01933486e+00,-4.32875964e+01,3.12183654e-03,-3.24233976e+01,-2.84040627e+01,1.48868686e+01,-6.45674722e-03,-4.01933486e+00,-4.32875964e+01,3.12183654e-03
1.09700000e+01,-4.74677269e+01,-4.34426805e+01,0.00000000e+00,0.00000000e+00,-4.02504641e+00,-4.34457966e+01,3.11614754e-03,-3.99010690e+01,-3.58760226e+01,7.57085851e+00,-4.20058039e-03,-4.02504641e+00,-4.34457966e+01,3.11614754e-03,-3.25745188e+01,-2.85494724e+01,1.48996649e+01,-6.45674722e-03,-4.02504641e+00,-4.34457966e+01,3.11614754e-03
1.09800000e+01,-4.76320791e+01,-4.36013197e+01,0.00000000e+00,0.00000000e+00,-4.03075942e+00,-4.36044301e+01,3.11047409e-03,-4.00590899e+01,-3.60283305e+01,7.57718604e+00,-4.19686625e-03,-4.03075942e+00,-4.36044301e+01,3.11047409e-03,-3.27260742e+01,-2.86953148e+01,1.49124616e+01,-6.45674722e-03,-4.03075942e+00,-4.36044301e+01,3.11047409e-03
1.09900000e+01,-4.77968668e+01,-4.37603929e+01,0.00000000e+00,0.00000000e+00,-4.03647390e+00,-4.37634977e+01,3.10481611e-03,-4.02175460e+01,-3.61810721e+01,7.58351391e+00,-4.19316119e-03,-4.03647390e+00,-4.37634977e+01,3.10481611e-03,-3.28780647e+01,-2.88415908e+01,1.49252588e+01,-6.45674722e-03,-4.03647390e+00,-4.37634977e+01,3.10481611e-03
1.10000000e+01,-4.79620907e+01,-4.39199008e+01,0.00000000e+00,0.00000000e+00,-4.04218984e+00,-4.39230000e+01,3.09917355e-03,-4.03764380e+01,-3.63342482e+01,7.58984213e+00,-4.18946497e-03,-4.04218984e+00,-4.39230000e+01,3.09917355e-03,-3.30304910e+01,-2.89883011e+01,1.49380565e+01,-6.45674722e-03,-4.04218984e+00,-4.39230000e+01,3.09917355e-03
1.10100000e+01,-4.81277516e+01,-4.40798444e+01,0.00000000e+00,0.00000000e+00,-4.04790725e+00,-4.40829379e+01,3.09354637e-03,-4.05357667e+01,-3.64878595e+01,7.59617069e+00,-4.18577732e-03,-4.04790725e+00,-4.40829379e+01,3.09354637e-03,-3.31833538e+01,-2.91354466e+01,1.49508545e+01,-6.45674722e-03,-4.04790725e+00,-4.40829379e+01,3.09354637e-03
1.10200000e+01,-4.82938504e+01,-4.42402243e+01,0.00000000e+00,0.00000000e+00,-4.05362612e+00,-4.42433123e+01,3.08793449e-03,-4.06955330e+01,-3.66419068e+01,7.60249958e+00,-4.18209801e-03,-4.05362612e+00,-4.42433123e+01,3.08793449e-03,-3.33366541e+01,-2.92830280e+01,1.49636531e+01,-6.45674722e-03,-4.05362612e+00,-4.42433123e+01,3.08793449e-03
1.10300000e+01,-4.84603879e+01,-4.44010414e+01,0.00000000e+00,0.00000000e+00,-4.05934645e+00,-4.44041238e+01,3.08233788e-03,-4.08557375e+01,-3.67963910e+01,7.60882881e+00,-4.17842677e-03,-4.05934645e+00,-4.44041238e+01,3.08233788e-03,-3.34903926e+01,-2.94310461e+01,1.49764521e+01,-6.45674722e-03,-4.05934645e+00,-4.44041238e+01,3.08233788e-03
1.10400000e+01,-4.86273647e+01,-4.45622965e+01,0.00000000e+00,0.00000000e+00,-4.06506825e+00,-4.45653733e+01,3.07675646e-03,-4.10163811e+01,-3.69513129e+01,7.61515838e+00,-4.17476335e-03,-4.06506825e+00,-4.45653733e+01,3.07675646e-03,-3.36445700e+01,-2.95795018e+01,1.49892515e+01,-6.45674722e-03,-4.06506825e+00,-4.45653733e+01,3.07675646e-03
1.10500000e+01,-4.87947818e+01,-4.47239903e+01,0.00000000e+00,0.00000000e+00,-4.07079150e+00,-4.47270615e+01,3.07119019e-03,-4.11774647e+01,-3.71066731e+01,7.62148829e+00,-4.17110751e-03,-4.07079150e+00,-4.47270615e+01,3.07119019e-03,-3.37991872e+01,-2.97283957e+01,1.50020514e+01,-6.45674722e-03,-4.07079150e+00,-4.47270615e+01,3.07119019e-03
1.10600000e+01,-4.89626399e+01,-4.48861237e+01,0.00000000e+00,0.00000000e+00,-4.07651622e+00,-4.48891894e+01,3.06563901e-03,-4.13389889e+01,-3.72624726e+01,7.62781853e+00,-4.16745898e-03,-4.07651622e+00,-4.48891894e+01,3.06563901e-03,-3.39542450e+01,-2.98777288e+01,1.50148517e+01,-6.45674722e-03,-4.07651622e+00,-4.48891894e+01,3.06563901e-03
1.10700000e+01,-4.91309399e+01,-4.50486974e+01,0.00000000e+00,0.00000000e+00,-4.08224241e+00,-4.50517575e+01,3.06010287e-03,-4.15009546e+01,-3.74187122e+01,7.63414910e+00,-4.16381751e-03,-4.08224241e+00,-4.50517575e+01,3.06010287e-03,-3.41097442e+01,-3.00275018e+01,1.50276524e+01,-6.45674722e-03,-4.08224241e+00,-4.50517575e+01,3.06010287e-03
1.10800000e+01,-4.92996824e+01,-4.52117123e+01,0.00000000e+00,0.00000000e+00,-4.08797005e+00,-4.52147669e+01,3.05458171e-03,-4.16633625e+01,-3.75753925e+01,7.64048001e+00,-4.16018286e-03,-4.08797005e+00,-4.52147669e+01,3.05458171e-03,-3.42656855e+01,-3.01777155e+01,1.50404536e+01,-6.45674722e-03,-4.08797005e+00,-4.52147669e+01,3.05458171e-03
1.10900000e+01,-4.94688683e+01,-4.53751691e+01,0.00000000e+00,0.00000000e+00,-4.09369916e+00,-4.53782182e+01,3.04907548e-03,-4.18262136e+01,-3.77325144e+01,7.64681126e+00,-4.15655476e-03,-4.09369916e+00,-4.53782182e+01,3.04907548e-03,-3.44220698e+01,-3.03283707e+01,1.50532552e+01,-6.45674722e-03,-4.09369916e+00,-4.53782182e+01,3.04907548e-03
1.11000000e+01,-4.96384984e+01,-4.55390687e+01,0.00000000e+00,0.00000000e+00,-4.09942973e+00,-4.55421123e+01,3.04358412e-03,-4.19895085e+01,-3.78900788e+01,7.65314283e+00,-4.15293297e-03,-4.09942973e+00,-4.55421123e+01,3.04358412e-03,-3.45788979e+01,-3.04794682e+01,1.50660573e+01,-6.45674722e-03,-4.09942973e+00,-4.55421123e+01,3.04358412e-03
1.11100000e+01,-4.98085736e+01,-4.57034118e+01,0.00000000e+00,0.00000000e+00,-4.10516176e+00,-4.57064499e+01,3.03810759e-03,-4.21532482e+01,-3.80480864e+01,7.65947474e+00,-4.14931723e-03,-4.10516176e+00,-4.57064499e+01,3.03810759e-03,-3.47361705e+01,-3.06310088e+01,1.50788598e+01,-6.45674722e-03,-4.10516176e+00,-4.57064499e+01,3.03810759e-03
1.11200000e+01,-4.99790945e+01,-4.58681993e+01,0.00000000e+00,0.00000000e+00,-4.11089526e+00,-4.58712319e+01,3.03264583e-03,-4.23174333e+01,-3.82065380e+01,7.66580697e+00,-4.14570729e-03,-4.11089526e+00,-4.58712319e+01,3.03264583e-03,-3.48938885e+01,-3.07829933e+01,1.50916627e+01,-6.45674722e-03,-4.11089526e+00,-4.58712319e+01,3.03264583e-03
1.11300000e+01,-5.01500621e+01,-4.60334319e+01,0.00000000e+00,0.00000000e+00,-4.11663022e+00,-4.60364591e+01,3.02719878e-03,-4.24820646e+01,-3.83654344e+01,7.67213954e+00,-4.14210289e-03,-4.11663022e+00,-4.60364591e+01,3.02719878e-03,-3.50520527e+01,-3.09354225e+01,1.51044661e+01,-6.45674722e-03,-4.11663022e+00,-4.60364591e+01,3.02719878e-03
1.11400000e+01,-5.03214770e+01,-4.61991104e+01,0.00000000e+00,0.00000000e+00,-4.12236664e+00,-4.62021322e+01,3.02176639e-03,-4.26471431e+01,-3.85247765e+01,7.67847243e+00,-4.13850379e-03,-4.12236664e+00,-4.62021322e+01,3.02176639e-03,-3.52106639e+01,-3.10882972e+01,1.51172699e+01,-6.45674722e-03,-4.12236664e+00,-4.62021322e+01,3.02176639e-03
1.11500000e+01,-5.04933402e+01,-4.63652357e+01,0.00000000e+00,0.00000000e+00,-4.12810453e+00,-4.63682520e+01,3.01634861e-03,-4.28126695e+01,-3.86845649e+01,7.68480566e+00,-4.13490973e-03,-4.12810453e+00,-4.63682520e+01,3.01634861e-03,-3.53697228e+01,-3.12416183e+01,1.51300741e+01,-6.45674722e-03,-4.12810453e+00,-4.63682520e+01,3.01634861e-03
1.11600000e+01,-5.06656524e+01,-4.65318085e+01,0.00000000e+00,0.00000000e+00,-4.13384388e+00,-4.65348194e+01,3.01094539e-03,-4.29786445e+01,-3.88448006e+01,7.69113921e+00,-4.13132046e-03,-4.13384388e+00,-4.65348194e+01,3.01094539e-03,-3.55292303e+01,-3.13953865e+01,1.51428788e+01,-6.45674722e-03,-4.13384388e+00,-4.65348194e+01,3.01094539e-03
1.11700000e+01,-5.08384144e+01,-4.66988297e+01,0.00000000e+00,0.00000000e+00,-4.13958469e+00,-4.67018352e+01,3.00555667e-03,-4.31450690e+01,-3.90054843e+01,7.69747308e+00,-4.12773572e-03,-4.13958469e+00,-4.67018352e+01,3.00555667e-03,-3.56891872e+01,-3.15496025e+01,1.51556839e+01,-6.45674722e-03,-4.13958469e+00,-4.67018352e+01,3.00555667e-03
1.11800000e+01,-5.10116270e+01,-4.68663000e+01,0.00000000e+00,0.00000000e+00,-4.14532697e+00,-4.68693002e+01,3.00018241e-03,-4.33119438e+01,-3.91666169e+01,7.70380728e+00,-4.12415526e-03,-4.14532697e+00,-4.68693002e+01,3.00018241e-03,-3.58495943e+01,-3.17042674e+01,1.51684894e+01,-6.45674722e-03,-4.14532697e+00,-4.68693002e+01,3.00018241e-03
1.11900000e+01,-5.11852910e+01,-4.70342203e+01,0.00000000e+00,0.00000000e+00,-4.15107071e+00,-4.70372151e+01,2.99482255e-03,-4.34792698e+01,-3.93281990e+01,7.71014181e+00,-4.12057884e-03,-4.15107071e+00,-4.70372151e+01,2.99482255e-03,-3.60104524e+01,-3.18593817e+01,1.51812953e+01,-6.45674722e-03,-4.15107071e+00,-4.70372151e+01,2.99482255e-03
1.12000000e+01,-5.13594072e+01,-4.72025913e+01,0.00000000e+00,0.00000000e+00,-4.15681592e+00,-4.72055808e+01,2.98947704e-03,-4.36470476e+01,-3.94902317e+01,7.71647666e+00,-4.11700618e-03,-4.15681592e+00,-4.72055808e+01,2.98947704e-03,-3.61717623e+01,-3.20149464e+01,1.51941017e+01,-6.45674722e-03,-4.15681592e+00,-4.72055808e+01,2.98947704e-03
1.12100000e+01,-5.15339765e+01,-4.73714139e+01,0.00000000e+00,0.00000000e+00,-4.16256259e+00,-4.73743981e+01,2.98414583e-03,-4.38152781e+01,-3.96527155e+01,7.72281183e+00,-4.11343705e-03,-4.16256259e+00,-4.73743981e+01,2.98414583e-03,-3.63335248e+01,-3.21709622e+01,1.52069085e+01,-6.45674722e-03,-4.16256259e+00,-4.73743981e+01,2.98414583e-03
1.12200000e+01,-5.17089997e+01,-4.75406889e+01,0.00000000e+00,0.00000000e+00,-4.16831073e+00,-4.75436678e+01,2.97882887e-03,-4.39839622e+01,-3.98156515e+01,7.72914733e+00,-4.10987120e-03,-4.16831073e+00,-4.75436678e+01,2.97882887e-03,-3.64957407e+01,-3.23274300e+01,1.52197157e+01,-6.45674722e-03,-4.16831073e+00,-4.75436678e+01,2.97882887e-03
1.12300000e+01,-5.18844774e+01,-4.77104171e+01,0.00000000e+00,0.00000000e+00,-4.17406033e+00,-4.77133906e+01,2.97352610e-03,-4.41531006e+01,-3.99790403e+01,7.73548314e+00,-4.10630835e-03,-4.17406033e+00,-4.77133906e+01,2.97352610e-03,-3.66584108e+01,-3.24843505e+01,1.52325233e+01,-6.45674722e-03,-4.17406033e+00,-4.77133906e+01,2.97352610e-03
1.12400000e+01,-5.20604107e+01,-4.78805993e+01,0.00000000e+00,0.00000000e+00,-4.17981141e+00,-4.78835675e+01,2.96823748e-03,-4.43226942e+01,-4.01428828e+01,7.74181928e+00,-4.10274828e-03,-4.17981141e+00,-4.78835675e+01,2.96823748e-03,-3.68215360e+01,-3.26417246e+01,1.52453314e+01,-6.45674722e-03,-4.17981141e+00,-4.78835675e+01,2.96823748e-03
1.12500000e+01,-5.22368002e+01,-4.80512363e+01,0.00000000e+00,0.00000000e+00,-4.18556394e+00,-4.80541992e+01,2.96296296e-03,-4.44927437e+01,-4.03071797e+01,7.74815574e+00,-4.09919071e-03,-4.18556394e+00,-4.80541992e+01,2.96296296e-03,-3.69851171e+01,-3.27995531e+01,1.52581399e+01,-6.45674722e-03,-4.18556394e+00,-4.80541992e+01,2.96296296e-03
1.12600000e+01,-5.24136468e+01,-4.82223288e+01,0.00000000e+00,0.00000000e+00,-4.19131795e+00,-4.82252865e+01,2.95770249e-03,-4.46632499e+01,-4.04719320e+01,7.75449251e+00,-4.09563540e-03,-4.19131795e+00,-4.82252865e+01,2.95770249e-03,-3.71491548e+01,-3.29578368e+01,1.52709488e+01,-6.45674722e-03,-4.19131795e+00,-4.82252865e+01,2.95770249e-03
1.12700000e+01,-5.25909513e+01,-4.83938778e+01,0.00000000e+00,0.00000000e+00,-4.19707343e+00,-4.83968303e+01,2.95245601e-03,-4.48342137e+01,-4.06371403e+01,7.76082961e+00,-4.09208210e-03,-4.19707343e+00,-4.83968303e+01,2.95245601e-03,-3.73136499e+01,-3.31165765e+01,1.52837581e+01,-6.45674722e-03,-4.19707343e+00,-4.83968303e+01,2.95245601e-03
1.12800000e+01,-5.27687145e+01,-4.85658841e+01,0.00000000e+00,0.00000000e+00,-4.20283038e+00,-4.85688313e+01,2.94722348e-03,-4.50056360e+01,-4.08028056e+01,7.76716702e+00,-4.08853055e-03,-4.20283038e+00,-4.85688313e+01,2.94722348e-03,-3.74786034e+01,-3.32757730e+01,1.52965678e+01,-6.45674722e-03,-4.20283038e+00,-4.85688313e+01,2.94722348e-03
1.12900000e+01,-5.29469372e+01,-4.87383484e+01,0.00000000e+00,0.00000000e+00,-4.20858879e+00,-4.87412904e+01,2.94200485e-03,-4.51775174e+01,-4.09689286e+01,7.77350475e+00,-4.08498050e-03,-4.20858879e+00,-4.87412904e+01,2.94200485e-03,-3.76440159e+01,-3.34354271e+01,1.53093780e+01,-6.45674722e-03,-4.20858879e+00,-4.87412904e+01,2.94200485e-03
1.13000000e+01,-5.31256202e+01,-4.89112715e+01,0.00000000e+00,0.00000000e+00,-4.21434868e+00,-4.89142083e+01,2.93680006e-03,-4.53498588e+01,-4.11355101e+01,7.77984279e+00,-4.08143169e-03,-4.21434868e+00,-4.89142083e+01,2.93680006e-03,-3.78098884e+01,-3.35955397e+01,1.53221886e+01,-6.45674722e-03,-4.21434868e+00,-4.89142083e+01,2.93680006e-03
1.13100000e+01,-5.33047643e+01,-4.90846543e+01,0.00000000e+00,0.00000000e+00,-4.22011004e+00,-4.90875859e+01,2.93160908e-03,-4.55226611e+01,-4.13025510e+01,7.78618115e+00,-4.07788388e-03,-4.22011004e+00,-4.90875859e+01,2.93160908e-03,-3.79762216e+01,-3.37561115e+01,1.53349995e+01,-6.45674722e-03,-4.22011004e+00,-4.90875859e+01,2.93160908e-03
1.13200000e+01,-5.34843705e+01,-4.92584976e+01,0.00000000e+00,0.00000000e+00,-4.22587287e+00,-4.92614240e+01,2.92643184e-03,-4.56959250e+01,-4.14700521e+01,7.79251982e+00,-4.07433681e-03,-4.22587287e+00,-4.92614240e+01,2.92643184e-03,-3.81430163e+01,-3.39171434e+01,1.53478109e+01,-6.45674722e-03,-4.22587287e+00,-4.92614240e+01,2.92643184e-03
1.13300000e+01,-5.36644394e+01,-4.94328022e+01,0.00000000e+00,0.00000000e+00,-4.23163717e+00,-4.94357235e+01,2.92126831e-03,-4.58696513e+01,-4.16380142e+01,7.79885881e+00,-4.07079023e-03,-4.23163717e+00,-4.94357235e+01,2.92126831e-03,-3.83102734e+01,-3.40786362e+01,1.53606227e+01,-6.45674722e-03,-4.23163717e+00,-4.94357235e+01,2.92126831e-03
1.13400000e+01,-5.38449719e+01,-4.96075689e+01,0.00000000e+00,0.00000000e+00,-4.23740295e+00,-4.96104850e+01,2.91611844e-03,-4.60438412e+01,-4.18064383e+01,7.80519811e+00,-4.06749587e-03,-4.23740295e+00,-4.96104850e+01,2.91611844e-03,-3.84779936e+01,-3.42405907e+01,1.53734350e+01,-6.45674722e-03,-4.23740295e+00,-4.96104850e+01,2.91611844e-03
1.13500000e+01,-5.40259687e+01,-4.97827985e+01,0.00000000e+00,0.00000000e+00,-4.24317020e+00,-4.97857095e+01,2.91098217e-03,-4.62184985e+01,-4.19753283e+01,7.81153772e+00,-4.06749587e-03,-4.24317020e+00,-4.97857095e+01,2.91098217e-03,-3.86461779e+01,-3.44030077e+01,1.53862476e+01,-6.45674722e-03,-4.24317020e+00,-4.97857095e+01,2.91098217e-03
1.13600000e+01,-5.42074309e+01,-4.99584919e+01,0.00000000e+00,0.00000000e+00,-4.24893893e+00,-4.99613978e+01,2.90585945e-03,-4.63936207e+01,-4.21446818e+01,7.81787765e+00,-4.06749587e-03,-4.24893893e+00,-4.99613978e+01,2.90585945e-03,-3.88148270e+01,-3.45658880e+01,1.53990606e+01,-6.45674722e-03,-4.24893893e+00,-4.99613978e+01,2.90585945e-03
1.13700000e+01,-5.43893590e+01,-5.01346499e+01,0.00000000e+00,0.00000000e+00,-4.25470914e+00,-5.01375506e+01,2.90075025e-03,-4.65692086e+01,-4.23144995e+01,7.82421788e+00,-4.06749587e-03,-4.25470914e+00,-5.01375506e+01,2.90075025e-03,-3.89839417e+01,-3.47292326e+01,1.54118741e+01,-6.45674722e-03,-4.25470914e+00,-5.01375506e+01,2.90075025e-03
1.13800000e+01,-5.45717540e+01,-5.03112732e+01,0.00000000e+00,0.00000000e+00,-4.26048083e+00,-5.03141689e+01,2.89565451e-03,-4.67452631e+01,-4.24847823e+01,7.83055842e+00,-4.06749587e-03,-4.26048083e+00,-5.03141689e+01,2.89565451e-03,-3.91535229e+01,-3.48930420e+01,1.54246879e+01,-6.45674722e-03,-4.26048083e+00,-5.03141689e+01,2.89565451e-03
1.13900000e+01,-5.47546167e+01,-5.04883627e+01,0.00000000e+00,0.00000000e+00,-4.26625399e+00,-5.04912533e+01,2.89057219e-03,-4.69217850e+01,-4.26555310e+01,7.83689927e+00,-4.06749587e-03,-4.26625399e+00,-5.04912533e+01,2.89057219e-03,-3.93235713e+01,-3.50573173e+01,1.54375022e+01,-6.45674722e-03,-4.26625399e+00,-5.04912533e+01,2.89057219e-03
1.14000000e+01,-5.49379479e+01,-5.06659193e+01,0.00000000e+00,0.00000000e+00,-4.27202863e+00,-5.06688048e+01,2.88550323e-03,-4.70987750e+01,-4.28267464e+01,7.84324043e+00,-4.06749587e-03,-4.27202863e+00,-5.06688048e+01,2.88550323e-03,-3.94940878e+01,-3.52220592e+01,1.54503168e+01,-6.45674722e-03,-4.27202863e+00,-5.06688048e+01,2.88550323e-03
1.14100000e+01,-5.51217485e+01,-5.08439437e+01,0.00000000e+00,0.00000000e+00,-4.27780476e+00,-5.08468241e+01,2.88044760e-03,-4.72762341e+01,-4.29984293e+01,7.84958190e+00,-4.06749587e-03,-4.27780476e+00,-5.08468241e+01,2.88044760e-03,-3.96650733e+01,-3.53872685e+01,1.54631319e+01,-6.45674722e-03,-4.27780476e+00,-5.08468241e+01,2.88044760e-03
1.14200000e+01,-5.53060191e+01,-5.10224368e+01,0.00000000e+00,0.00000000e+00,-4.28358236e+00,-5.10253122e+01,2.87540524e-03,-4.74541629e+01,-4.31705806e+01,7.85592367e+00,-4.06749587e-03,-4.28358236e+00,-5.10253122e+01,2.87540524e-03,-3.98365285e+01,-3.55529461e+01,1.54759474e+01,-6.45674722e-03,-4.28358236e+00,-5.10253122e+01,2.87540524e-03
1.14300000e+01,-5.54907608e+01,-5.12013993e+01,0.00000000e+00,0.00000000e+00,-4.28936145e+00,-5.12042697e+01,2.87037611e-03,-4.76325625e+01,-4.33432011e+01,7.86226575e+00,-4.06749587e-03,-4.28936145e+00,-5.12042697e+01,2.87037611e-03,-4.00084543e+01,-3.57190928e+01,1.54887632e+01,-6.45674722e-03,-4.28936145e+00,-5.12042697e+01,2.87037611e-03
1.14400000e+01,-5.56759742e+01,-5.13808322e+01,0.00000000e+00,0.00000000e+00,-4.29514203e+00,-5.13836975e+01,2.86536016e-03,-4.78114336e+01,-4.35162915e+01,7.86860814e+00,-4.06749587e-03,-4.29514203e+00,-5.13836975e+01,2.86536016e-03,-4.01808514e+01,-3.58857094e+01,1.55015795e+01,-6.45674722e-03,-4.29514203e+00,-5.13836975e+01,2.86536016e-03
1.14500000e+01,-5.58616603e+01,-5.15607362e+01,0.00000000e+00,0.00000000e+00,-4.30092409e+00,-5.15635965e+01,2.86035735e-03,-4.79907769e+01,-4.36898528e+01,7.87495083e+00,-4.06749587e-03,-4.30092409e+00,-5.15635965e+01,2.86035735e-03,-4.03537208e+01,-3.60527967e+01,1.55143962e+01,-6.45674722e-03,-4.30092409e+00,-5.15635965e+01,2.86035735e-03
1.14600000e+01,-5.60478197e+01,-5.17411121e+01,0.00000000e+00,0.00000000e+00,-4.30670764e+00,-5.17439675e+01,2.85536763e-03,-4.81705934e+01,-4.38638858e+01,7.88129382e+00,-4.06749587e-03,-4.30670764e+00,-5.17439675e+01,2.85536763e-03,-4.05270632e+01,-3.62203556e+01,1.55272133e+01,-6.45674722e-03,-4.30670764e+00,-5.17439675e+01,2.85536763e-03
1.14700000e+01,-5.62344535e+01,-5.19219608e+01,0.00000000e+00,0.00000000e+00,-4.31249268e+00,-5.19248112e+01,2.85039096e-03,-4.83508839e+01,-4.40383912e+01,7.88763712e+00,-4.06749587e-03,-4.31249268e+00,-5.19248112e+01,2.85039096e-03,-4.07008795e+01,-3.63883869e+01,1.55400307e+01,-6.45674722e-03,-4.31249268e+00,-5.19248112e+01,2.85039096e-03
1.14800000e+01,-5.64215624e+01,-5.21032832e+01,0.00000000e+00,0.00000000e+00,-4.31827920e+00,-5.21061286e+01,2.84542728e-03,-4.85316492e+01,-4.42133700e+01,7.89398071e+00,-4.06749587e-03,-4.31827920e+00,-5.21061286e+01,2.84542728e-03,-4.08751705e+01,-3.65568913e+01,1.55528486e+01,-6.45674722e-03,-4.31827920e+00,-5.21061286e+01,2.84542728e-03
1.14900000e+01,-5.66091472e+01,-5.22850799e+01,0.00000000e+00,0.00000000e+00,-4.32406722e+00,-5.22879204e+01,2.84047656e-03,-4.87128900e+01,-4.43888228e+01,7.90032461e+00,-4.06749587e-03,-4.32406722e+00,-5.22879204e+01,2.84047656e-03,-4.10499371e+01,-3.67258698e+01,1.55656669e+01,-6.45674722e-03,-4.32406722e+00,-5.22879204e+01,2.84047656e-03
1.15000000e+01,-5.67972087e+01,-5.24673520e+01,0.00000000e+00,0.00000000e+00,-4.32985673e+00,-5.24701875e+01,2.83553875e-03,-4.88946074e+01,-4.45647506e+01,7.90666881e+00,-4.06749587e-03,-4.32985673e+00,-5.24701875e+01,2.83553875e-03,-4.12251799e+01,-3.68953232e+01,1.55784855e+01,-6.45674722e-03,-4.32985673e+00,-5.24701875e+01,2.83553875e-03
1.15100000e+01,-5.69857478e+01,-5.26501001e+01,0.00000000e+00,0.00000000e+00,-4.33564774e+00,-5.26529307e+01,2.83061381e-03,-4.90768020e+01,-4.47411543e+01,7.91301331e+00,-4.06749587e-03,-4.33564774e+00,-5.26529307e+01,2.83061381e-03,-4.14009000e+01,-3.70652523e+01,1.55913046e+01,-6.45674722e-03,-4.33564774e+00,-5.26529307e+01,2.83061381e-03
1.15200000e+01,-5.71747653e+01,-5.28333251e+01,0.00000000e+00,0.00000000e+00,-4.34144024e+00,-5.28361508e+01,2.82570168e-03,-4.92594747e+01,-4.49180345e+01,7.91935811e+00,-4.06749587e-03,-4.34144024e+00,-5.28361508e+01,2.82570168e-03,-4.15770981e+01,-3.72356578e+01,1.56041240e+01,-6.45674722e-03,-4.34144024e+00,-5.28361508e+01,2.82570168e-03
1.15300000e+01,-5.73642621e+01,-5.30170279e+01,0.00000000e+00,0.00000000e+00,-4.34723424e+00,-5.30198487e+01,2.82080233e-03,-4.94426264e+01,-4.50953922e+01,7.92570321e+00,-4.06749587e-03,-4.34723424e+00,-5.30198487e+01,2.82080233e-03,-4.17537750e+01,-3.74065408e+01,1.56169438e+01,-6.45674722e-03,-4.34723424e+00,-5.30198487e+01,2.82080233e-03
1.15400000e+01,-5.75542390e+01,-5.32012092e+01,0.00000000e+00,0.00000000e+00,-4.35302974e+00,-5.32040251e+01,2.81591571e-03,-4.96262579e+01,-4.52732281e+01,7.93204860e+00,-4.06749587e-03,-4.35302974e+00,-5.32040251e+01,2.81591571e-03,-4.19309316e+01,-3.75779019e+01,1.56297641e+01,-6.45674722e-03,-4.35302974e+00,-5.32040251e+01,2.81591571e-03
1.15500000e+01,-5.77446967e+01,-5.33858700e+01,0.00000000e+00,0.00000000e+00,-4.35882673e+00,-5.33886810e+01,2.81104177e-03,-4.98103699e+01,-4.54515432e+01,7.93839429e+00,-4.06749587e-03,-4.35882673e+00,-5.33886810e+01,2.81104177e-03,-4.21085688e+01,-3.77497420e+01,1.56425847e+01,-6.45674722e-03,-4.35882673e+00,-5.33886810e+01,2.81104177e-03
1.15600000e+01,-5.79356362e+01,-5.35710110e+01,0.00000000e+00,0.00000000e+00,-4.36462523e+00,-5.35738171e+01,2.80618048e-03,-4.99949634e+01,-4.56303382e+01,7.94474028e+00,-4.06749587e-03,-4.36462523e+00,-5.35738171e+01,2.80618048e-03,-4.22866872e+01,-3.79220620e+01,1.56554057e+01,-6.45674722e-03,-4.36462523e+00,-5.35738171e+01,2.80618048e-03
1.15700000e+01,-5.81270583e+01,-5.37566330e+01,0.00000000e+00,0.00000000e+00,-4.37042524e+00,-5.37594344e+01,2.80133179e-03,-5.01800392e+01,-4.58096140e+01,7.95108657e+00,-4.06749587e-03,-4.37042524e+00,-5.37594344e+01,2.80133179e-03,-4.24652879e+01,-3.80948627e+01,1.56682271e+01,-6.45674722e-03,-4.37042524e+00,-5.37594344e+01,2.80133179e-03
1.15800000e+01,-5.83189637e+01,-5.39427370e+01,0.00000000e+00,0.00000000e+00,-4.37622675e+00,-5.39455335e+01,2.79649566e-03,-5.03655981e+01,-4.59893713e+01,7.95743314e+00,-4.06749587e-03,-4.37622675e+00,-5.39455335e+01,2.79649566e-03,-4.26443716e+01,-3.82681448e+01,1.56810489e+01,-6.45674722e-03,-4.37622675e+00,-5.39455335e+01,2.79649566e-03
1.15900000e+01,-5.85113534e+01,-5.41293237e+01,0.00000000e+00,0.00000000e+00,-4.38202976e+00,-5.41321153e+01,2.79167203e-03,-5.05516409e+01,-4.61696112e+01,7.96378002e+00,-4.06749587e-03,-4.38202976e+00,-5.41321153e+01,2.79167203e-03,-4.28239391e+01,-3.84419094e+01,1.56938711e+01,-6.45674722e-03,-4.38202976e+00,-5.41321153e+01,2.79167203e-03
1.16000000e+01,-5.87042282e+01,-5.43163939e+01,0.00000000e+00,0.00000000e+00,-4.38783429e+00,-5.43191808e+01,2.78686088e-03,-5.07381685e+01,-4.63503343e+01,7.97012718e+00,-4.06749587e-03,-4.38783429e+00,-5.43191808e+01,2.78686088e-03,-4.30039914e+01,-3.86161571e+01,1.57066936e+01,-6.45674722e-03,-4.38783429e+00,-5.43191808e+01,2.78686088e-03
1.16100000e+01,-5.88975889e+01,-5.45039486e+01,0.00000000e+00,0.00000000e+00,-4.39364032e+00,-5.45067307e+01,2.78206215e-03,-5.09251818e+01,-4.65315415e+01,7.97647464e+00,-4.06749587e-03,-4.39364032e+00,-5.45067307e+01,2.78206215e-03,-4.31845291e+01,-3.87908888e+01,1.57195166e+01,-6.45674722e-03,-4.39364032e+00,-5.45067307e+01,2.78206215e-03
1.16200000e+01,-5.90914364e+01,-5.46919885e+01,0.00000000e+00,0.00000000e+00,-4.39944787e+00,-5.46947658e+01,2.77727581e-03,-5.11126815e+01,-4.67132336e+01,7.98282239e+00,-4.06749587e-03,-4.39944787e+00,-5.46947658e+01,2.77727581e-03,-4.33655532e+01,-3.89661054e+01,1.57323399e+01,-6.45674722e-03,-4.39944787e+00,-5.46947658e+01,2.77727581e-03
1.16300000e+01,-5.92857714e+01,-5.48805145e+01,0.00000000e+00,0.00000000e+00,-4.40525693e+00,-5.48832870e+01,2.77250181e-03,-5.13006685e+01,-4.68954116e+01,7.98917043e+00,-4.06749587e-03,-4.40525693e+00,-5.48832870e+01,2.77250181e-03,-4.35470646e+01,-3.91418077e+01,1.57451636e+01,-6.45674722e-03,-4.40525693e+00,-5.48832870e+01,2.77250181e-03
1.16400000e+01,-5.94805949e+01,-5.50695274e+01,0.00000000e+00,0.00000000e+00,-4.41106751e+00,-5.50722951e+01,2.76774011e-03,-5.14891436e+01,-4.70780761e+01,7.99551877e+00,-4.06749587e-03,-4.41106751e+00,-5.50722951e+01,2.76774011e-03,-4.37290640e+01,-3.93179965e+01,1.57579877e+01,-6.45674722e-03,-4.41106751e+00,-5.50722951e+01,2.76774011e-03
1.16500000e+01,-5.96759076e+01,-5.52590280e+01,0.00000000e+00,0.00000000e+00,-4.41687961e+00,-5.52617910e+01,2.76299066e-03,-5.16781077e+01,-4.72612281e+01,8.00186739e+00,-4.06749587e-03,-4.41687961e+00,-5.52617910e+01,2.76299066e-03,-4.39115522e+01,-3.94946726e+01,1.57708121e+01,-6.45674722e-03,-4.41687961e+00,-5.52617910e+01,2.76299066e-03
1.16600000e+01,-5.98717105e+01,-5.54490173e+01,0.00000000e+00,0.00000000e+00,-4.42269323e+00,-5.54517755e+01,2.75825343e-03,-5.18675617e+01,-4.74448685e+01,8.00821630e+00,-4.06749587e-03,-4.42269323e+00,-5.54517755e+01,2.75825343e-03,-4.40945302e+01,-3.96718370e+01,1.57836370e+01,-6.45674722e-03,-4.42269323e+00,-5.54517755e+01,2.75825343e-03
1.16700000e+01,-6.00680043e+01,-5.56394959e+01,0.00000000e+00,0.00000000e+00,-4.42850837e+00,-5.56422494e+01,2.75352837e-03,-5.20575063e+01,-4.76289979e+01,8.01456550e+00,-4.06749587e-03,-4.42850837e+00,-5.56422494e+01,2.75352837e-03,-4.42779988e+01,-3.98494904e+01,1.57964622e+01,-6.45674722e-03,-4.42850837e+00,-5.56422494e+01,2.75352837e-03
1.16800000e+01,-6.02647899e+01,-5.58304648e+01,0.00000000e+00,0.00000000e+00,-4.43432503e+00,-5.58332137e+01,2.74881544e-03,-5.22479424e+01,-4.78136174e+01,8.02091499e+00,-4.06749587e-03,-4.43432503e+00,-5.58332137e+01,2.74881544e-03,-4.44619588e+01,-4.00276338e+01,1.58092878e+01,-6.45674722e-03,-4.43432503e+00,-5.58332137e+01,2.74881544e-03
1.16900000e+01,-6.04620681e+01,-5.60219249e+01,0.00000000e+00,0.00000000e+00,-4.44014322e+00,-5.60246690e+01,2.74411461e-03,-5.24388708e+01,-4.79987276e+01,8.02726476e+00,-4.06749587e-03,-4.44014322e+00,-5.60246690e+01,2.74411461e-03,-4.46464110e+01,-4.02062678e+01,1.58221138e+01,-6.45674722e-03,-4.44014322e+00,-5.60246690e+01,2.74411461e-03
1.17000000e+01,-6.06598398e+01,-5.62138769e+01,0.00000000e+00,0.00000000e+00,-4.44596294e+00,-5.62166163e+01,2.73942582e-03,-5.26302925e+01,-4.81843295e+01,8.03361482e+00,-4.06749587e-03,-4.44596294e+00,-5.62166163e+01,2.73942582e-03,-4.48313564e+01,-4.03853934e+01,1.58349402e+01,-6.45674722e-03,-4.44596294e+00,-5.62166163e+01,2.73942582e-03
1.17100000e+01,-6.08581058e+01,-5.64063217e+01,0.00000000e+00,0.00000000e+00,-4.45178419e+00,-5.64090564e+01,2.73474903e-03,-5.28222082e+01,-4.83704240e+01,8.03996517e+00,-4.06749587e-03,-4.45178419e+00,-5.64090564e+01,2.73474903e-03,-4.50167957e+01,-4.05650115e+01,1.58477669e+01,-6.45674722e-03,-4.45178419e+00,-5.64090564e+01,2.73474903e-03
1.17200000e+01,-6.10568670e+01,-5.65992601e+01,0.00000000e+00,0.00000000e+00,-4.45760697e+00,-5.66019902e+01,2.73008422e-03,-5.30146187e+01,-4.85570118e+01,8.04631580e+00,-4.06749587e-03,-4.45760697e+00,-5.66019902e+01,2.73008422e-03,-4.52027298e+01,-4.07451228e+01,1.58605940e+01,-6.45674722e-03,-4.45760697e+00,-5.66019902e+01,2.73008422e-03
1.17300000e+01,-6.12561242e+01,-5.67926930e+01,0.00000000e+00,0.00000000e+00,-4.46343129e+00,-5.67954184e+01,2.72543133e-03,-5.32075250e+01,-4.87440937e+01,8.05266672e+00,-4.06749587e-03,-4.46343129e+00,-5.67954184e+01,2.72543133e-03,-4.53891595e+01,-4.09257282e+01,1.58734215e+01,-6.45674722e-03,-4.46343129e+00,-5.67954184e+01,2.72543133e-03
1.17400000e+01,-6.14558783e+01,-5.69866212e+01,0.00000000e+00,0.00000000e+00,-4.46925715e+00,-5.69893420e+01,2.72079032e-03,-5.34009279e+01,-4.89316708e+01,8.05901792e+00,-4.06749587e-03,-4.46925715e+00,-5.69893420e+01,2.72079032e-03,-4.55760857e+01,-4.11068285e+01,1.58862494e+01,-6.45674722e-03,-4.46925715e+00,-5.69893420e+01,2.72079032e-03
1.17500000e+01,-6.16561301e+01,-5.71810456e+01,0.00000000e+00,0.00000000e+00,-4.47508454e+00,-5.71837617e+01,2.71616116e-03,-5.35948282e+01,-4.91197437e+01,8.06536940e+00,-4.06749587e-03,-4.47508454e+00,-5.71837617e+01,2.71616116e-03,-4.57635092e+01,-4.12884247e+01,1.58990776e+01,-6.45674722e-03,-4.47508454e+00,-5.71837617e+01,2.71616116e-03
1.17600000e+01,-6.18568804e+01,-5.73759670e+01,0.00000000e+00,0.00000000e+00,-4.48091348e+00,-5.73786785e+01,2.71154380e-03,-5.37892268e+01,-4.93083133e+01,8.07172117e+00,-4.06749587e-03,-4.48091348e+00,-5.73786785e+01,2.71154380e-03,-4.59514310e+01,-4.14705175e+01,1.59119062e+01,-6.45674722e-03,-4.48091348e+00,-5.73786785e+01,2.71154380e-03
1.17700000e+01,-6.20581302e+01,-5.75713862e+01,0.00000000e+00,0.00000000e+00,-4.48674396e+00,-5.75740931e+01,2.70693821e-03,-5.39841244e+01,-4.94973805e+01,8.07807322e+00,-4.06749587e-03,-4.48674396e+00,-5.75740931e+01,2.70693821e-03,-4.61398517e+01,-4.16531078e+01,1.59247352e+01,-6.45674722e-03,-4.48674396e+00,-5.75740931e+01,2.70693821e-03
1.17800000e+01,-6.22598802e+01,-5.77673042e+01,0.00000000e+00,0.00000000e+00,-4.49257599e+00,-5.77700065e+01,2.70234434e-03,-5.41795221e+01,-4.96869461e+01,8.08442554e+00,-4.06749587e-03,-4.49257599e+00,-5.77700065e+01,2.70234434e-03,-4.63287724e+01,-4.18361964e+01,1.59375645e+01,-6.45674722e-03,-4.49257599e+00,-5.77700065e+01,2.70234434e-03
1.17900000e+01,-6.24621313e+01,-5.79637217e+01,0.00000000e+00,0.00000000e+00,-4.49840957e+00,-5.79664195e+01,2.69776215e-03,-5.43754206e+01,-4.98770110e+01,8.09077815e+00,-4.06749587e-03,-4.49840957e+00,-5.79664195e+01,2.69776215e-03,-4.65181938e+01,-4.20197842e+01,1.59503942e+01,-6.45674722e-03,-4.49840957e+00,-5.79664195e+01,2.69776215e-03
1.18000000e+01,-6.26648843e+01,-5.81606396e+01,0.00000000e+00,0.00000000e+00,-4.50424469e+00,-5.81633328e+01,2.69319161e-03,-5.45718208e+01,-5.00675761e+01,8.09713104e+00,-4.06749587e-03,-4.50424469e+00,-5.81633328e+01,2.69319161e-03,-4.67081167e+01,-4.22038721e+01,1.59632243e+01,-6.45674722e-03,-4.50424469e+00,-5.81633328e+01,2.69319161e-03
1.18100000e+01,-6.28681402e+01,-5.83580588e+01,0.00000000e+00,0.00000000e+00,-4.51008138e+00,-5.83607474e+01,2.68863268e-03,-5.47687234e+01,-5.02586421e+01,8.10348421e+00,-4.06749587e-03,-4.51008138e+00,-5.83607474e+01,2.68863268e-03,-4.68985422e+01,-4.23884608e+01,1.59760547e+01,-6.45674722e-03,-4.51008138e+00,-5.83607474e+01,2.68863268e-03
1.18200000e+01,-6.30718997e+01,-5.85559801e+01,0.00000000e+00,0.00000000e+00,-4.51591962e+00,-5.85586641e+01,2.68408531e-03,-5.49661295e+01,-5.04502099e+01,8.10983765e+00,-4.06749587e-03,-4.51591962e+00,-5.85586641e+01,2.68408531e-03,-4.70894709e+01,-4.25735512e+01,1.59888856e+01,-6.45674722e-03,-4.51591962e+00,-5.85586641e+01,2.68408531e-03
1.18300000e+01,-6.32761637e+01,-5.87544043e+01,0.00000000e+00,0.00000000e+00,-4.52175942e+00,-5.87570838e+01,2.67954946e-03,-5.51640398e+01,-5.06422804e+01,8.11619137e+00,-4.06749587e-03,-4.52175942e+00,-5.87570838e+01,2.67954946e-03,-4.72809037e+01,-4.27591443e+01,1.60017167e+01,-6.45674722e-03,-4.52175942e+00,-5.87570838e+01,2.67954946e-03
1.18400000e+01,-6.34809331e+01,-5.89533323e+01,0.00000000e+00,0.00000000e+00,-4.52760078e+00,-5.89560073e+01,2.67502511e-03,-5.53624552e+01,-5.08348544e+01,8.12254537e+00,-4.06749587e-03,-4.52760078e+00,-5.89560073e+01,2.67502511e-03,-4.74728416e+01,-4.29452408e+01,1.60145483e+01,-6.45674722e-03,-4.52760078e+00,-5.89560073e+01,2.67502511e-03
1.18500000e+01,-6.36862087e+01,-5.91527650e+01,0.00000000e+00,0.00000000e+00,-4.53344371e+00,-5.91554355e+01,2.67051220e-03,-5.55613766e+01,-5.10279329e+01,8.12889965e+00,-4.06749587e-03,-4.53344371e+00,-5.91554355e+01,2.67051220e-03,-4.76652853e+01,-4.31318416e+01,1.60273802e+01,-6.45674722e-03,-4.53344371e+00,-5.91554355e+01,2.67051220e-03
1.18600000e+01,-6.38919914e+01,-5.93527032e+01,0.00000000e+00,0.00000000e+00,-4.53928820e+00,-5.93553692e+01,2.66601071e-03,-5.57608047e+01,-5.12215165e+01,8.13525420e+00,-4.06749587e-03,-4.53928820e+00,-5.93553692e+01,2.66601071e-03,-4.78582357e+01,-4.33189475e+01,1.60402124e+01,-6.45674722e-03,-4.53928820e+00,-5.93553692e+01,2.66601071e-03
1.18700000e+01,-6.40982820e+01,-5.95531478e+01,0.00000000e+00,0.00000000e+00,-4.54513427e+00,-5.95558093e+01,2.66152059e-03,-5.59607405e+01,-5.14156062e+01,8.14160903e+00,-4.06749587e-03,-4.54513427e+00,-5.95558093e+01,2.66152059e-03,-4.80516937e+01,-4.35065595e+01,1.60530451e+01,-6.45674722e-03,-4.54513427e+00,-5.95558093e+01,2.66152059e-03
1.18800000e+01,-6.43050815e+01,-5.97540995e+01,0.00000000e+00,0.00000000e+00,-4.55098190e+00,-5.97567566e+01,2.65704180e-03,-5.61611848e+01,-5.16102029e+01,8.14796413e+00,-4.06749587e-03,-4.55098190e+00,-5.97567566e+01,2.65704180e-03,-4.82456602e+01,-4.36946783e+01,1.60658780e+01,-6.45674722e-03,-4.55098190e+00,-5.97567566e+01,2.65704180e-03
1.18900000e+01,-6.45123905e+01,-5.99555594e+01,0.00000000e+00,0.00000000e+00,-4.55683112e+00,-5.99582120e+01,2.65257431e-03,-5.63621385e+01,-5.18053074e+01,8.15431950e+00,-4.06749587e-03,-4.55683112e+00,-5.99582120e+01,2.65257431e-03,-4.84401359e+01,-4.38833048e+01,1.60787114e+01,-6.45674722e-03,-4.55683112e+00,-5.99582120e+01,2.65257431e-03
1.19000000e+01,-6.47202101e+01,-6.01575282e+01,0.00000000e+00,0.00000000e+00,-4.56268191e+00,-6.01601763e+01,2.64811807e-03,-5.65636024e+01,-5.20009205e+01,8.16067515e+00,-4.06749587e-03,-4.56268191e+00,-6.01601763e+01,2.64811807e-03,-4.86351217e+01,-4.40724398e+01,1.60915451e+01,-6.45674722e-03,-4.56268191e+00,-6.01601763e+01,2.64811807e-03
1.19100000e+01,-6.49285410e+01,-6.03600067e+01,0.00000000e+00,0.00000000e+00,-4.56853428e+00,-6.03626504e+01,2.64367306e-03,-5.67655775e+01,-5.21970432e+01,8.16703107e+00,-4.06749587e-03,-4.56853428e+00,-6.03626504e+01,2.64367306e-03,-4.88306186e+01,-4.42620843e+01,1.61043792e+01,-6.45674722e-03,-4.56853428e+00,-6.03626504e+01,2.64367306e-03
1.19200000e+01,-6.51373842e+01,-6.05629960e+01,0.00000000e+00,0.00000000e+00,-4.57438824e+00,-6.05656352e+01,2.63923922e-03,-5.69680644e+01,-5.23936762e+01,8.17338726e+00,-4.06749587e-03,-4.57438824e+00,-6.05656352e+01,2.63923922e-03,-4.90266274e+01,-4.44522391e+01,1.61172136e+01,-6.45674722e-03,-4.57438824e+00,-6.05656352e+01,2.63923922e-03
1.19300000e+01,-6.53467404e+01,-6.07664967e+01,0.00000000e+00,0.00000000e+00,-4.58024379e+00,-6.07691315e+01,2.63481654e-03,-5.71710642e+01,-5.25908204e+01,8.17974373e+00,-4.06749587e-03,-4.58024379e+00,-6.07691315e+01,2.63481654e-03,-4.92231488e+01,-4.46429051e+01,1.61300483e+01,-6.45674722e-03,-4.58024379e+00,-6.07691315e+01,2.63481654e-03
1.19400000e+01,-6.55566107e+01,-6.09705097e+01,0.00000000e+00,0.00000000e+00,-4.58610092e+00,-6.09731401e+01,2.63040496e-03,-5.73745777e+01,-5.27884768e+01,8.18610046e+00,-4.06749587e-03,-4.58610092e+00,-6.09731401e+01,2.63040496e-03,-4.94201839e+01,-4.48340830e+01,1.61428835e+01,-6.45674722e-03,-4.58610092e+00,-6.09731401e+01,2.63040496e-03
1.19500000e+01,-6.57669957e+01,-6.11750360e+01,0.00000000e+00,0.00000000e+00,-4.59195965e+00,-6.11776620e+01,2.62600445e-03,-5.75786057e+01,-5.29866460e+01,8.19245746e+00,-4.06749587e-03,-4.59195965e+00,-6.11776620e+01,2.62600445e-03,-4.96177334e+01,-4.50257738e+01,1.61557190e+01,-6.45674722e-03,-4.59195965e+00,-6.11776620e+01,2.62600445e-03
1.19600000e+01,-6.59778964e+01,-6.13800764e+01,0.00000000e+00,0.00000000e+00,-4.59781997e+00,-6.13826980e+01,2.62161497e-03,-5.77831491e+01,-5.31853291e+01,8.19881474e+00,-4.06749587e-03,-4.59781997e+00,-6.13826980e+01,2.62161497e-03,-4.98157983e+01,-4.52179783e+01,1.61685548e+01,-6.45674722e-03,-4.59781997e+00,-6.13826980e+01,2.62161497e-03
1.19700000e+01,-6.61893136e+01,-6.15856317e+01,0.00000000e+00,0.00000000e+00,-4.60368190e+00,-6.15882489e+01,2.61723649e-03,-5.79882088e+01,-5.33845269e+01,8.20517228e+00,-4.06749587e-03,-4.60368190e+00,-6.15882489e+01,2.61723649e-03,-5.00143793e+01,-4.54106974e+01,1.61813910e+01,-6.45674722e-03,-4.60368190e+00,-6.15882489e+01,2.61723649e-03
1.19800000e+01,-6.64012482e+01,-6.17917028e+01,0.00000000e+00,0.00000000e+00,-4.60954542e+00,-6.17943156e+01,2.61286897e-03,-5.81937856e+01,-5.35842402e+01,8.21153009e+00,-4.06749587e-03,-4.60954542e+00,-6.17943156e+01,2.61286897e-03,-5.02134774e+01,-4.56039320e+01,1.61942275e+01,-6.45674722e-03,-4.60954542e+00,-6.17943156e+01,2.61286897e-03
1.19900000e+01,-6.66137011e+01,-6.19982905e+01,0.00000000e+00,0.00000000e+00,-4.61541056e+00,-6.20008991e+01,2.60851238e-03,-5.83998804e+01,-5.37844699e+01,8.21788816e+00,-4.06749587e-03,-4.61541056e+00,-6.20008991e+01,2.60851238e-03,-5.04130934e+01,-4.57976829e+01,1.62070644e+01,-6.45674722e-03,-4.61541056e+00,-6.20008991e+01,2.60851238e-03
1.20000000e+01,-6.68266731e+01,-6.22053958e+01,0.00000000e+00,0.00000000e+00,-4.62127730e+00,-6.22080000e+01,2.60416667e-03,-5.86064941e+01,-5.39852168e+01,8.22424651e+00,-4.06749587e-03,-4.62127730e+00,-6.22080000e+01,2.60416667e-03,-5.06132282e+01,-4.59919509e+01,1.62199017e+01,-6.45674722e-03,-4.62127730e+00,-6.22080000e+01,2.60416667e-03
1.20100000e+01,-6.70401652e+01,-6.24130195e+01,0.00000000e+00,0.00000000e+00,-4.62714565e+00,-6.24156193e+01,2.59983181e-03,-5.88136275e+01,-5.41864819e+01,8.23060511e+00,-4.06749587e-03,-4.62714565e+00,-6.24156193e+01,2.59983181e-03,-5.08138826e+01,-4.61867370e+01,1.62327393e+01,-6.45674722e-03,-4.62714565e+00,-6.24156193e+01,2.59983181e-03
1.20200000e+01,-6.72541781e+01,-6.26211624e+01,0.00000000e+00,0.00000000e+00,-4.63301562e+00,-6.26237580e+01,2.59550776e-03,-5.90212816e+01,-5.43882660e+01,8.23696399e+00,-4.06749587e-03,-4.63301562e+00,-6.26237580e+01,2.59550776e-03,-5.10150576e+01,-4.63820420e+01,1.62455772e+01,-6.45674722e-03,-4.63301562e+00,-6.26237580e+01,2.59550776e-03
1.20300000e+01,-6.74687127e+01,-6.28298255e+01,0.00000000e+00,0.00000000e+00,-4.63888721e+00,-6.28324167e+01,2.59119450e-03,-5.92294571e+01,-5.45905699e+01,8.24332313e+00,-4.06749587e-03,-4.63888721e+00,-6.28324167e+01,2.59119450e-03,-5.12167539e+01,-4.65778667e+01,1.62584155e+01,-6.45674722e-03,-4.63888721e+00,-6.28324167e+01,2.59119450e-03
1.20400000e+01,-6.76837700e+01,-6.30390095e+01,0.00000000e+00,0.00000000e+00,-4.64476042e+00,-6.30415964e+01,2.58689198e-03,-5.94381549e+01,-5.47933945e+01,8.24968253e+00,-4.06749587e-03,-4.64476042e+00,-6.30415964e+01,2.58689198e-03,-5.14189725e+01,-4.67742121e+01,1.62712542e+01,-6.45674722e-03,-4.64476042e+00,-6.30415964e+01,2.58689198e-03
1.20500000e+01,-6.78993507e+01,-6.32487154e+01,0.00000000e+00,0.00000000e+00,-4.65063526e+00,-6.32512980e+01,2.58260016e-03,-5.96473760e+01,-5.49967407e+01,8.25604220e+00,-4.06749587e-03,-4.65063526e+00,-6.32512980e+01,2.58260016e-03,-5.16217143e+01,-4.69710790e+01,1.62840931e+01,-6.45674722e-03,-4.65063526e+00,-6.32512980e+01,2.58260016e-03
1.20600000e+01,-6.81154557e+01,-6.34589440e+01,0.00000000e+00,0.00000000e+00,-4.65651172e+00,-6.34615223e+01,2.57831902e-03,-5.98571211e+01,-5.52006094e+01,8.26240213e+00,-4.06749587e-03,-4.65651172e+00,-6.34615223e+01,2.57831902e-03,-5.18249800e+01,-4.71684683e+01,1.62969325e+01,-6.45674722e-03,-4.65651172e+00,-6.34615223e+01,2.57831902e-03
1.20700000e+01,-6.83320860e+01,-6.36696962e+01,0.00000000e+00,0.00000000e+00,-4.66238982e+00,-6.36722703e+01,2.57404851e-03,-6.00673912e+01,-5.54050014e+01,8.26876232e+00,-4.06749587e-03,-4.66238982e+00,-6.36722703e+01,2.57404851e-03,-5.20287706e+01,-4.73663808e+01,1.63097722e+01,-6.45674722e-03,-4.66238982e+00,-6.36722703e+01,2.57404851e-03
1.20800000e+01,-6.85492424e+01,-6.38809729e+01,0.00000000e+00,0.00000000e+00,-4.66826955e+00,-6.38835427e+01,2.56978861e-03,-6.02781871e+01,-5.56099176e+01,8.27512278e+00,-4.06749587e-03,-4.66826955e+00,-6.38835427e+01,2.56978861e-03,-5.22330870e+01,-4.75648174e+01,1.63226122e+01,-6.45674722e-03,-4.66826955e+00,-6.38835427e+01,2.56978861e-03
1.20900000e+01,-6.87669258e+01,-6.40927748e+01,0.00000000e+00,0.00000000e+00,-4.67415092e+00,-6.40953404e+01,2.56553927e-03,-6.04895098e+01,-5.58153588e+01,8.28148349e+00,-4.06749587e-03,-4.67415092e+00,-6.40953404e+01,2.56553927e-03,-5.24379300e+01,-4.77637790e+01,1.63354525e+01,-6.45674722e-03,-4.67415092e+00,-6.40953404e+01,2.56553927e-03
1.21000000e+01,-6.89851369e+01,-6.43051030e+01,0.00000000e+00,0.00000000e+00,-4.68003394e+00,-6.43076643e+01,2.56130046e-03,-6.07013600e+01,-5.60213260e+01,8.28784447e+00,-4.06749587e-03,-4.68003394e+00,-6.43076643e+01,2.56130046e-03,-5.26433004e+01,-4.79632665e+01,1.63482933e+01,-6.45674722e-03,-4.68003394e+00,-6.43076643e+01,2.56130046e-03
1.21100000e+01,-6.92038768e+01,-6.45179582e+01,0.00000000e+00,0.00000000e+00,-4.68591860e+00,-6.45205153e+01,2.55707215e-03,-6.09137386e+01,-5.62278200e+01,8.29420570e+00,-4.06749587e-03,-4.68591860e+00,-6.45205153e+01,2.55707215e-03,-5.28491993e+01,-4.81632807e+01,1.63611343e+01,-6.45674722e-03,-4.68591860e+00,-6.45205153e+01,2.55707215e-03
1.21200000e+01,-6.94231463e+01,-6.47313414e+01,0.00000000e+00,0.00000000e+00,-4.69180491e+00,-6.47338943e+01,2.55285430e-03,-6.11266466e+01,-5.64348417e+01,8.30056720e+00,-4.06749587e-03,-4.69180491e+00,-6.47338943e+01,2.55285430e-03,-5.30556274e+01,-4.83638225e+01,1.63739757e+01,-6.45674722e-03,-4.69180491e+00,-6.47338943e+01,2.55285430e-03
1.21300000e+01,-6.96429463e+01,-6.49452534e+01,0.00000000e+00,0.00000000e+00,-4.69769288e+00,-6.49478020e+01,2.54864687e-03,-6.13400848e+01,-5.66423919e+01,8.30692895e+00,-4.06749587e-03,-4.69769288e+00,-6.49478020e+01,2.54864687e-03,-5.32625856e+01,-4.85648927e+01,1.63868174e+01,-6.45674722e-03,-4.69769288e+00,-6.49478020e+01,2.54864687e-03
1.21400000e+01,-6.98632775e+01,-6.51596950e+01,0.00000000e+00,0.00000000e+00,-4.70358250e+00,-6.51622395e+01,2.54444984e-03,-6.15540541e+01,-5.68504716e+01,8.31329096e+00,-4.06749587e-03,-4.70358250e+00,-6.51622395e+01,2.54444984e-03,-5.34700748e+01,-4.87664923e+01,1.63996595e+01,-6.45674722e-03,-4.70358250e+00,-6.51622395e+01,2.54444984e-03
1.21500000e+01,-7.00841410e+01,-6.53746673e+01,0.00000000e+00,0.00000000e+00,-4.70947379e+00,-6.53772075e+01,2.54026317e-03,-6.17685553e+01,-5.70590815e+01,8.31965323e+00,-4.06749587e-03,-4.70947379e+00,-6.53772075e+01,2.54026317e-03,-5.36780959e+01,-4.89686221e+01,1.64125019e+01,-6.45674722e-03,-4.70947379e+00,-6.53772075e+01,2.54026317e-03
1.21600000e+01,-7.03055376e+01,-6.55901709e+01,0.00000000e+00,0.00000000e+00,-4.71536674e+00,-6.55927070e+01,2.53608682e-03,-6.19835894e+01,-5.72682226e+01,8.32601576e+00,-4.06749587e-03,-4.71536674e+00,-6.55927070e+01,2.53608682e-03,-5.38866497e+01,-4.91712830e+01,1.64253446e+01,-6.45674722e-03,-4.71536674e+00,-6.55927070e+01,2.53608682e-03
1.21700000e+01,-7.05274682e+01,-6.58062069e+01,0.00000000e+00,0.00000000e+00,-4.72126135e+00,-6.58087388e+01,2.53192077e-03,-6.21991572e+01,-5.74778958e+01,8.33237854e+00,-4.06749587e-03,-4.72126135e+00,-6.58087388e+01,2.53192077e-03,-5.40957372e+01,-4.93744759e+01,1.64381877e+01,-6.45674722e-03,-4.72126135e+00,-6.58087388e+01,2.53192077e-03
1.21800000e+01,-7.07499336e+01,-6.60227760e+01,0.00000000e+00,0.00000000e+00,-4.72715765e+00,-6.60253038e+01,2.52776497e-03,-6.24152596e+01,-5.76881019e+01,8.33874158e+00,-4.06749587e-03,-4.72715765e+00,-6.60253038e+01,2.52776497e-03,-5.43053592e+01,-4.95782016e+01,1.64510311e+01,-6.45674722e-03,-4.72715765e+00,-6.60253038e+01,2.52776497e-03
1.21900000e+01,-7.09729348e+01,-6.62398792e+01,0.00000000e+00,0.00000000e+00,-4.73305562e+00,-6.62424028e+01,2.52361940e-03,-6.26318974e+01,-5.78988418e+01,8.34510487e+00,-4.06749587e-03,-4.73305562e+00,-6.62424028e+01,2.52361940e-03,-5.45155167e+01,-4.97824610e+01,1.64638749e+01,-6.45674722e-03,-4.73305562e+00,-6.62424028e+01,2.52361940e-03
1.22000000e+01,-7.11964726e+01,-6.64575173e+01,0.00000000e+00,0.00000000e+00,-4.73895526e+00,-6.64600368e+01,2.51948401e-03,-6.28490717e+01,-5.81101164e+01,8.35146842e+00,-4.06749587e-03,-4.73895526e+00,-6.64600368e+01,2.51948401e-03,-5.47262103e+01,-4.99872551e+01,1.64767190e+01,-6.45674722e-03,-4.73895526e+00,-6.64600368e+01,2.51948401e-03
1.22100000e+01,-7.14205479e+01,-6.66756913e+01,0.00000000e+00,0.00000000e+00,-4.74485660e+00,-6.66782066e+01,2.51535878e-03,-6.30667831e+01,-5.83219265e+01,8.35783222e+00,-4.06749587e-03,-4.74485660e+00,-6.66782066e+01,2.51535878e-03,-5.49374412e+01,-5.01925846e+01,1.64895634e+01,-6.45674722e-03,-4.74485660e+00,-6.66782066e+01,2.51535878e-03
1.22200000e+01,-7.16451615e+01,-6.68944019e+01,0.00000000e+00,0.00000000e+00,-4.75075962e+00,-6.68969131e+01,2.51124368e-03,-6.32850327e+01,-5.85342731e+01,8.36419628e+00,-4.06749587e-03,-4.75075962e+00,-6.68969131e+01,2.51124368e-03,-5.51492101e+01,-5.03984505e+01,1.65024082e+01,-6.45674722e-03,-4.75075962e+00,-6.68969131e+01,2.51124368e-03
1.22300000e+01,-7.18703144e+01,-6.71136501e+01,0.00000000e+00,0.00000000e+00,-4.75666434e+00,-6.71161572e+01,2.50713866e-03,-6.35038213e+01,-5.87471570e+01,8.37056059e+00,-4.06749587e-03,-4.75666434e+00,-6.71161572e+01,2.50713866e-03,-5.53615179e+01,-5.06048536e+01,1.65152533e+01,-6.45674722e-03,-4.75666434e+00,-6.71161572e+01,2.50713866e-03
1.22400000e+01,-7.20960075e+01,-6.73334368e+01,0.00000000e+00,0.00000000e+00,-4.76257075e+00,-6.73359398e+01,2.50304370e-03,-6.37231499e+01,-5.89605791e+01,8.37692515e+00,-4.06749587e-03,-4.76257075e+00,-6.73359398e+01,2.50304370e-03,-5.55743656e+01,-5.08117948e+01,1.65280987e+01,-6.45674722e-03,-4.76257075e+00,-6.73359398e+01,2.50304370e-03
1.22500000e+01,-7.23222416e+01,-6.75537628e+01,0.00000000e+00,0.00000000e+00,-4.76847886e+00,-6.75562617e+01,2.49895877e-03,-6.39430192e+01,-5.91745403e+01,8.38328996e+00,-4.06749587e-03,-4.76847886e+00,-6.75562617e+01,2.49895877e-03,-5.57877539e+01,-5.10192751e+01,1.65409444e+01,-6.45674722e-03,-4.76847886e+00,-6.75562617e+01,2.49895877e-03
1.22600000e+01,-7.25490176e+01,-6.77746290e+01,0.00000000e+00,0.00000000e+00,-4.77438868e+00,-6.77771239e+01,2.49488382e-03,-6.41634301e+01,-5.93890414e+01,8.38965502e+00,-4.06749587e-03,-4.77438868e+00,-6.77771239e+01,2.49488382e-03,-5.60016839e+01,-5.12272952e+01,1.65537905e+01,-6.45674722e-03,-4.77438868e+00,-6.77771239e+01,2.49488382e-03
1.22700000e+01,-7.27763365e+01,-6.79960363e+01,0.00000000e+00,0.00000000e+00,-4.78030021e+00,-6.79985271e+01,2.49081884e-03,-6.43843836e+01,-5.96040834e+01,8.39602034e+00,-4.06749587e-03,-4.78030021e+00,-6.79985271e+01,2.49081884e-03,-5.62161563e+01,-5.14358561e+01,1.65666369e+01,-6.45674722e-03,-4.78030021e+00,-6.79985271e+01,2.49081884e-03
1.22800000e+01,-7.30041990e+01,-6.82179856e+01,0.00000000e+00,0.00000000e+00,-4.78621345e+00,-6.82204723e+01,2.48676379e-03,-6.46058806e+01,-5.98196672e+01,8.40238590e+00,-4.06749587e-03,-4.78621345e+00,-6.82204723e+01,2.48676379e-03,-5.64311721e+01,-5.16449587e+01,1.65794836e+01,-6.45674722e-03,-4.78621345e+00,-6.82204723e+01,2.48676379e-03
1.22900000e+01,-7.32326061e+01,-6.84404777e+01,0.00000000e+00,0.00000000e+00,-4.79212841e+00,-6.84429604e+01,2.48271862e-03,-6.48279219e+01,-6.00357935e+01,8.40875171e+00,-4.06749587e-03,-4.79212841e+00,-6.84429604e+01,2.48271862e-03,-5.66467322e+01,-5.18546037e+01,1.65923307e+01,-6.45674722e-03,-4.79212841e+00,-6.84429604e+01,2.48271862e-03
1.23000000e+01,-7.34615587e+01,-6.86635136e+01,0.00000000e+00,0.00000000e+00,-4.79804509e+00,-6.86659923e+01,2.47868332e-03,-6.50505084e+01,-6.02524633e+01,8.41511777e+00,-4.06749587e-03,-4.79804509e+00,-6.86659923e+01,2.47868332e-03,-5.68628373e+01,-5.20647923e+01,1.66051781e+01,-6.45674722e-03,-4.79804509e+00,-6.86659923e+01,2.47868332e-03
1.23100000e+01,-7.36910576e+01,-6.88870942e+01,0.00000000e+00,0.00000000e+00,-4.80396349e+00,-6.88895688e+01,2.47465785e-03,-6.52736411e+01,-6.04696776e+01,8.42148408e+00,-4.06749587e-03,-4.80396349e+00,-6.88895688e+01,2.47465785e-03,-5.70794886e+01,-5.22755251e+01,1.66180258e+01,-6.45674722e-03,-4.80396349e+00,-6.88895688e+01,2.47465785e-03
1.23200000e+01,-7.39211038e+01,-6.91112202e+01,0.00000000e+00,0.00000000e+00,-4.80988363e+00,-6.91136908e+01,2.47064218e-03,-6.54973207e+01,-6.06874371e+01,8.42785064e+00,-4.06749587e-03,-4.80988363e+00,-6.91136908e+01,2.47064218e-03,-5.72966867e+01,-5.24868031e+01,1.66308739e+01,-6.45674722e-03,-4.80988363e+00,-6.91136908e+01,2.47064218e-03
1.23300000e+01,-7.41516982e+01,-6.93358927e+01,0.00000000e+00,0.00000000e+00,-4.81580551e+00,-6.93383593e+01,2.46663628e-03,-6.57215482e+01,-6.09057427e+01,8.43421745e+00,-4.06749587e-03,-4.81580551e+00,-6.93383593e+01,2.46663628e-03,-5.75144327e+01,-5.26986272e+01,1.66437222e+01,-6.45674722e-03,-4.81580551e+00,-6.93383593e+01,2.46663628e-03
1.23400000e+01,-7.43828415e+01,-6.95611124e+01,0.00000000e+00,0.00000000e+00,-4.82172912e+00,-6.95635751e+01,2.46264011e-03,-6.59463245e+01,-6.11245954e+01,8.44058450e+00,-4.06749587e-03,-4.82172912e+00,-6.95635751e+01,2.46264011e-03,-5.77327274e+01,-5.29109982e+01,1.66565709e+01,-6.45674722e-03,-4.82172912e+00,-6.95635751e+01,2.46264011e-03
1.23500000e+01,-7.46145348e+01,-6.97868804e+01,0.00000000e+00,0.00000000e+00,-4.82765447e+00,-6.97893390e+01,2.45865364e-03,-6.61716505e+01,-6.13439961e+01,8.44695179e+00,-4.06749587e-03,-4.82765447e+00,-6.97893390e+01,2.45865364e-03,-5.79515716e+01,-5.31239172e+01,1.66694199e+01,-6.45674722e-03,-4.82765447e+00,-6.97893390e+01,2.45865364e-03
1.23600000e+01,-7.48467790e+01,-7.00131974e+01,0.00000000e+00,0.00000000e+00,-4.83358158e+00,-7.00156521e+01,2.45467685e-03,-6.63975271e+01,-6.15639455e+01,8.45331934e+00,-4.06749587e-03,-4.83358158e+00,-7.00156521e+01,2.45467685e-03,-5.81709664e+01,-5.33373848e+01,1.66822693e+01,-6.45674722e-03,-4.83358158e+00,-7.00156521e+01,2.45467685e-03
1.23700000e+01,-7.50795748e+01,-7.02400643e+01,0.00000000e+00,0.00000000e+00,-4.83951044e+00,-7.02425151e+01,2.45070969e-03,-6.66239552e+01,-6.17844447e+01,8.45968712e+00,-4.06749587e-03,-4.83951044e+00,-7.02425151e+01,2.45070969e-03,-5.83909126e+01,-5.35514021e+01,1.66951189e+01,-6.45674722e-03,-4.83951044e+00,-7.02425151e+01,2.45070969e-03
1.23800000e+01,-7.53129232e+01,-7.04674822e+01,0.00000000e+00,0.00000000e+00,-4.84544106e+00,-7.04699289e+01,2.44675215e-03,-6.68509356e+01,-6.20054945e+01,8.46605515e+00,-4.06749587e-03,-4.84544106e+00,-7.04699289e+01,2.44675215e-03,-5.86114110e+01,-5.37659700e+01,1.67079689e+01,-6.45674722e-03,-4.84544106e+00,-7.04699289e+01,2.44675215e-03
1.23900000e+01,-7.55468252e+01,-7.06954517e+01,0.00000000e+00,0.00000000e+00,-4.85137343e+00,-7.06978945e+01,2.44280418e-03,-6.70784692e+01,-6.22270958e+01,8.47242343e+00,-4.06749587e-03,-4.85137343e+00,-7.06978945e+01,2.44280418e-03,-5.88324627e+01,-5.39810892e+01,1.67208192e+01,-6.45674722e-03,-4.85137343e+00,-7.06978945e+01,2.44280418e-03
1.24000000e+01,-7.57812815e+01,-7.09239739e+01,0.00000000e+00,0.00000000e+00,-4.85730758e+00,-7.09264128e+01,2.43886576e-03,-6.73065571e+01,-6.24492495e+01,8.47879195e+00,-4.06749587e-03,-4.85730758e+00,-7.09264128e+01,2.43886576e-03,-5.90540684e+01,-5.41967608e+01,1.67336699e+01,-6.45674722e-03,-4.85730758e+00,-7.09264128e+01,2.43886576e-03
1.24100000e+01,-7.60162932e+01,-7.11530497e+01,0.00000000e+00,0.00000000e+00,-4.86324350e+00,-7.11554846e+01,2.43493686e-03,-6.75351999e+01,-6.26719564e+01,8.48516071e+00,-4.06749587e-03,-4.86324350e+00,-7.11554846e+01,2.43493686e-03,-5.92762291e+01,-5.44129856e+01,1.67465208e+01,-6.45674722e-03,-4.86324350e+00,-7.11554846e+01,2.43493686e-03
1.24200000e+01,-7.62518610e+01,-7.13826798e+01,0.00000000e+00,0.00000000e+00,-4.86918119e+00,-7.13851108e+01,2.43101745e-03,-6.77643988e+01,-6.28952176e+01,8.49152971e+00,-4.06749587e-03,-4.86918119e+00,-7.13851108e+01,2.43101745e-03,-5.94989457e+01,-5.46297645e+01,1.67593721e+01,-6.45674722e-03,-4.86918119e+00,-7.13851108e+01,2.43101745e-03
1.24300000e+01,-7.64879859e+01,-7.16128653e+01,0.00000000e+00,0.00000000e+00,-4.87512067e+00,-7.16152924e+01,2.42710749e-03,-6.79941545e+01,-6.31190338e+01,8.49789895e+00,-4.06749587e-03,-4.87512067e+00,-7.16152924e+01,2.42710749e-03,-5.97222190e+01,-5.48470984e+01,1.67722236e+01,-6.45674722e-03,-4.87512067e+00,-7.16152924e+01,2.42710749e-03
1.24400000e+01,-7.67246689e+01,-7.18436069e+01,0.00000000e+00,0.00000000e+00,-4.88106193e+00,-7.18460301e+01,2.42320696e-03,-6.82244679e+01,-6.33434060e+01,8.50426844e+00,-4.06749587e-03,-4.88106193e+00,-7.18460301e+01,2.42320696e-03,-5.99460501e+01,-5.50649882e+01,1.67850755e+01,-6.45674722e-03,-4.88106193e+00,-7.18460301e+01,2.42320696e-03
1.24500000e+01,-7.69619107e+01,-7.20749057e+01,0.00000000e+00,0.00000000e+00,-4.88700499e+00,-7.20773250e+01,2.41931582e-03,-6.84553400e+01,-6.35683350e+01,8.51063816e+00,-4.06749587e-03,-4.88700499e+00,-7.20773250e+01,2.41931582e-03,-6.01704397e+01,-5.52834347e+01,1.67979277e+01,-6.45674722e-03,-4.88700499e+00,-7.20773250e+01,2.41931582e-03
1.24600000e+01,-7.71997123e+01,-7.23067625e+01,0.00000000e+00,0.00000000e+00,-4.89294983e+00,-7.23091779e+01,2.41543404e-03,-6.86867717e+01,-6.37938218e+01,8.51700813e+00,-4.06749587e-03,-4.89294983e+00,-7.23091779e+01,2.41543404e-03,-6.03953888e+01,-5.55024390e+01,1.68107803e+01,-6.45674722e-03,-4.89294983e+00,-7.23091779e+01,2.41543404e-03
1.24700000e+01,-7.74380746e+01,-7.25391781e+01,0.00000000e+00,0.00000000e+00,-4.89889649e+00,-7.25415897e+01,2.41156161e-03,-6.89187638e+01,-6.40198673e+01,8.52337833e+00,-4.06749587e-03,-4.89889649e+00,-7.25415897e+01,2.41156161e-03,-6.06208983e+01,-5.57220018e+01,1.68236331e+01,-6.45674722e-03,-4.89889649e+00,-7.25415897e+01,2.41156161e-03
1.24800000e+01,-7.76769985e+01,-7.27721536e+01,0.00000000e+00,0.00000000e+00,-4.90484494e+00,-7.27745613e+01,2.40769847e-03,-6.91513173e+01,-6.42464723e+01,8.52974878e+00,-4.06749587e-03,-4.90484494e+00,-7.27745613e+01,2.40769847e-03,-6.08469690e+01,-5.59421241e+01,1.68364863e+01,-6.45674722e-03,-4.90484494e+00,-7.27745613e+01,2.40769847e-03
1.24900000e+01,-7.79164850e+01,-7.30056898e+01,0.00000000e+00,0.00000000e+00,-4.91079521e+00,-7.30080936e+01,2.40384461e-03,-6.93844330e+01,-6.44736378e+01,8.53611946e+00,-4.06749587e-03,-4.91079521e+00,-7.30080936e+01,2.40384461e-03,-6.10736020e+01,-5.61628068e+01,1.68493397e+01,-6.45674722e-03,-4.91079521e+00,-7.30080936e+01,2.40384461e-03
1.25000000e+01,-7.81565348e+01,-7.32397875e+01,0.00000000e+00,0.00000000e+00,-4.91674729e+00,-7.32421875e+01,2.40000000e-03,-6.96181119e+01,-6.47013646e+01,8.54249038e+00,-4.06749587e-03,-4.91674729e+00,-7.32421875e+01,2.40000000e-03,-6.13007980e+01,-5.63840507e+01,1.68621935e+01,-6.45674722e-03,-4.91674729e+00,-7.32421875e+01,2.40000000e-03
1.25100000e+01,-7.83971489e+01,-7.34744477e+01,0.00000000e+00,0.00000000e+00,-4.92270120e+00,-7.34768439e+01,2.39616460e-03,-6.98523549e+01,-6.49296537e+01,8.54886153e+00,-4.06749587e-03,-4.92270120e+00,-7.34768439e+01,2.39616460e-03,-6.15285581e+01,-5.66058569e+01,1.68750476e+01,-6.45674722e-03,-4.92270120e+00,-7.34768439e+01,2.39616460e-03
1.25200000e+01,-7.86383283e+01,-7.37096714e+01,0.00000000e+00,0.00000000e+00,-4.92865693e+00,-7.37120637e+01,2.39233839e-03,-7.00871629e+01,-6.51585059e+01,8.55523293e+00,-4.06749587e-03,-4.92865693e+00,-7.37120637e+01,2.39233839e-03,-6.17568830e+01,-5.68282261e+01,1.68879020e+01,-6.45674722e-03,-4.92865693e+00,-7.37120637e+01,2.39233839e-03
1.25300000e+01,-7.88800738e+01,-7.39454593e+01,0.00000000e+00,0.00000000e+00,-4.93461449e+00,-7.39478478e+01,2.38852134e-03,-7.03225367e+01,-6.53879222e+01,8.56160456e+00,-4.06749587e-03,-4.93461449e+00,-7.39478478e+01,2.38852134e-03,-6.19857738e+01,-5.70511593e+01,1.69007567e+01,-6.45674722e-03,-4.93461449e+00,-7.39478478e+01,2.38852134e-03
1.25400000e+01,-7.91223863e+01,-7.41818124e+01,0.00000000e+00,0.00000000e+00,-4.94057389e+00,-7.41841971e+01,2.38471341e-03,-7.05584774e+01,-6.56179035e+01,8.56797642e+00,-4.06749587e-03,-4.94057389e+00,-7.41841971e+01,2.38471341e-03,-6.22152313e+01,-5.72746574e+01,1.69136117e+01,-6.45674722e-03,-4.94057389e+00,-7.41841971e+01,2.38471341e-03
1.25500000e+01,-7.93652667e+01,-7.44187316e+01,0.00000000e+00,0.00000000e+00,-4.94653513e+00,-7.44211125e+01,2.38091459e-03,-7.07949857e+01,-6.58484506e+01,8.57434852e+00,-4.06749587e-03,-4.94653513e+00,-7.44211125e+01,2.38091459e-03,-6.24452564e+01,-5.74987213e+01,1.69264671e+01,-6.45674722e-03,-4.94653513e+00,-7.44211125e+01,2.38091459e-03
1.25600000e+01,-7.96087160e+01,-7.46562178e+01,0.00000000e+00,0.00000000e+00,-4.95249822e+00,-7.46585949e+01,2.37712483e-03,-7.10320627e+01,-6.60795645e+01,8.58072086e+00,-4.06749587e-03,-4.95249822e+00,-7.46585949e+01,2.37712483e-03,-6.26758501e+01,-5.77233519e+01,1.69393227e+01,-6.45674722e-03,-4.95249822e+00,-7.46585949e+01,2.37712483e-03
1.25700000e+01,-7.98527351e+01,-7.48942719e+01,0.00000000e+00,0.00000000e+00,-4.95846316e+00,-7.48966453e+01,2.37334412e-03,-7.12697092e+01,-6.63112460e+01,8.58709342e+00,-4.06749587e-03,-4.95846316e+00,-7.48966453e+01,2.37334412e-03,-6.29070132e+01,-5.79485500e+01,1.69521787e+01,-6.45674722e-03,-4.95846316e+00,-7.48966453e+01,2.37334412e-03
1.25800000e+01,-8.00973248e+01,-7.51328949e+01,0.00000000e+00,0.00000000e+00,-4.96442995e+00,-7.51352644e+01,2.36957242e-03,-7.15079261e+01,-6.65434961e+01,8.59346623e+00,-4.06749587e-03,-4.96442995e+00,-7.51352644e+01,2.36957242e-03,-6.31387466e+01,-5.81743167e+01,1.69650349e+01,-6.45674722e-03,-4.96442995e+00,-7.51352644e+01,2.36957242e-03
1.25900000e+01,-8.03424861e+01,-7.53720875e+01,0.00000000e+00,0.00000000e+00,-4.97039861e+00,-7.53744533e+01,2.36580970e-03,-7.17467143e+01,-6.67763157e+01,8.59983926e+00,-4.06749587e-03,-4.97039861e+00,-7.53744533e+01,2.36580970e-03,-6.33710514e+01,-5.84006528e+01,1.69778915e+01,-6.45674722e-03,-4.97039861e+00,-7.53744533e+01,2.36580970e-03
1.26000000e+01,-8.05882199e+01,-7.56118507e+01,0.00000000e+00,0.00000000e+00,-4.97636914e+00,-7.56142128e+01,2.36205593e-03,-7.19860749e+01,-6.70097057e+01,8.60621253e+00,-4.06749587e-03,-4.97636914e+00,-7.56142128e+01,2.36205593e-03,-6.36039283e+01,-5.86275592e+01,1.69907483e+01,-6.45674722e-03,-4.97636914e+00,-7.56142128e+01,2.36205593e-03
1.26100000e+01,-8.08345271e+01,-7.58521855e+01,0.00000000e+00,0.00000000e+00,-4.98234155e+00,-7.58545438e+01,2.35831110e-03,-7.22260085e+01,-6.72436670e+01,8.61258603e+00,-4.06749587e-03,-4.98234155e+00,-7.58545438e+01,2.35831110e-03,-6.38373783e+01,-5.88550368e+01,1.70036055e+01,-6.45674722e-03,-4.98234155e+00,-7.58545438e+01,2.35831110e-03
1.26200000e+01,-8.10814086e+01,-7.60930927e+01,0.00000000e+00,0.00000000e+00,-4.98831583e+00,-7.60954473e+01,2.35457516e-03,-7.24665163e+01,-6.74782005e+01,8.61895976e+00,-4.06749587e-03,-4.98831583e+00,-7.60954473e+01,2.35457516e-03,-6.40714023e+01,-5.90830865e+01,1.70164630e+01,-6.45674722e-03,-4.98831583e+00,-7.60954473e+01,2.35457516e-03
1.26300000e+01,-8.13288653e+01,-7.63345733e+01,0.00000000e+00,0.00000000e+00,-4.99429200e+00,-7.63369242e+01,2.35084809e-03,-7.27075991e+01,-6.77133071e+01,8.62533372e+00,-4.06749587e-03,-4.99429200e+00,-7.63369242e+01,2.35084809e-03,-6.43060013e+01,-5.93117093e+01,1.70293208e+01,-6.45674722e-03,-4.99429200e+00,-7.63369242e+01,2.35084809e-03
1.26400000e+01,-8.15768982e+01,-7.65766281e+01,0.00000000e+00,0.00000000e+00,-5.00027006e+00,-7.65789753e+01,2.34712987e-03,-7.29492578e+01,-6.79489877e+01,8.63170791e+00,-4.06749587e-03,-5.00027006e+00,-7.65789753e+01,2.34712987e-03,-6.45411761e+01,-5.95409060e+01,1.70421788e+01,-6.45674722e-03,-5.00027006e+00,-7.65789753e+01,2.34712987e-03
1.26500000e+01,-8.18255081e+01,-7.68192581e+01,0.00000000e+00,0.00000000e+00,-5.00625001e+00,-7.68216015e+01,2.34342046e-03,-7.31914933e+01,-6.81852433e+01,8.63808233e+00,-4.06749587e-03,-5.00625001e+00,-7.68216015e+01,2.34342046e-03,-6.47769276e+01,-5.97706776e+01,1.70550372e+01,-6.45674722e-03,-5.00625001e+00,-7.68216015e+01,2.34342046e-03
1.26600000e+01,-8.20746960e+01,-7.70624641e+01,0.00000000e+00,0.00000000e+00,-5.01223187e+00,-7.70648039e+01,2.33971983e-03,-7.34343065e+01,-6.84220747e+01,8.64445698e+00,-4.06749587e-03,-5.01223187e+00,-7.70648039e+01,2.33971983e-03,-6.50132568e+01,-6.00010250e+01,1.70678959e+01,-6.45674722e-03,-5.01223187e+00,-7.70648039e+01,2.33971983e-03
1.26700000e+01,-8.23244628e+01,-7.73062472e+01,0.00000000e+00,0.00000000e+00,-5.01821564e+00,-7.73085832e+01,2.33602797e-03,-7.36776985e+01,-6.86594828e+01,8.65083186e+00,-4.06749587e-03,-5.01821564e+00,-7.73085832e+01,2.33602797e-03,-6.52501647e+01,-6.02319490e+01,1.70807549e+01,-6.45674722e-03,-5.01821564e+00,-7.73085832e+01,2.33602797e-03
1.26800000e+01,-8.25748094e+01,-7.75506081e+01,0.00000000e+00,0.00000000e+00,-5.02420132e+00,-7.75529404e+01,2.33234483e-03,-7.39216699e+01,-6.88974686e+01,8.65720697e+00,-4.06749587e-03,-5.02420132e+00,-7.75529404e+01,2.33234483e-03,-6.54876520e+01,-6.04634507e+01,1.70936142e+01,-6.45674722e-03,-5.02420132e+00,-7.75529404e+01,2.33234483e-03
1.26900000e+01,-8.28257368e+01,-7.77955478e+01,0.00000000e+00,0.00000000e+00,-5.03018891e+00,-7.77978765e+01,2.32867040e-03,-7.41662219e+01,-6.91360330e+01,8.66358230e+00,-4.06749587e-03,-5.03018891e+00,-7.77978765e+01,2.32867040e-03,-6.57257197e+01,-6.06955308e+01,1.71064738e+01,-6.45674722e-03,-5.03018891e+00,-7.77978765e+01,2.32867040e-03
1.27000000e+01,-8.30772457e+01,-7.80410673e+01,0.00000000e+00,0.00000000e+00,-5.03617844e+00,-7.80433923e+01,2.32500465e-03,-7.44113554e+01,-6.93751769e+01,8.66995787e+00,-4.06749587e-03,-5.03617844e+00,-7.80433923e+01,2.32500465e-03,-6.59643688e+01,-6.09281904e+01,1.71193337e+01,-6.45674722e-03,-5.03617844e+00,-7.80433923e+01,2.32500465e-03
1.27100000e+01,-8.33293373e+01,-7.82871674e+01,0.00000000e+00,0.00000000e+00,-5.04216989e+00,-7.82894887e+01,2.32134755e-03,-7.46570711e+01,-6.96149012e+01,8.67633366e+00,-4.06749587e-03,-5.04216989e+00,-7.82894887e+01,2.32134755e-03,-6.62036002e+01,-6.11614303e+01,1.71321939e+01,-6.45674722e-03,-5.04216989e+00,-7.82894887e+01,2.32134755e-03
1.27200000e+01,-8.35820123e+01,-7.85338490e+01,0.00000000e+00,0.00000000e+00,-5.04816328e+00,-7.85361667e+01,2.31769906e-03,-7.49033701e+01,-6.98552069e+01,8.68270967e+00,-4.06749587e-03,-5.04816328e+00,-7.85361667e+01,2.31769906e-03,-6.64434147e+01,-6.13952514e+01,1.71450543e+01,-6.45674722e-03,-5.04816328e+00,-7.85361667e+01,2.31769906e-03
1.27300000e+01,-8.38352718e+01,-7.87811131e+01,0.00000000e+00,0.00000000e+00,-5.05415861e+00,-7.87834272e+01,2.31405917e-03,-7.51502533e+01,-7.00960947e+01,8.68908591e+00,-4.06749587e-03,-5.05415861e+00,-7.87834272e+01,2.31405917e-03,-6.66838134e+01,-6.16296548e+01,1.71579151e+01,-6.45674722e-03,-5.05415861e+00,-7.87834272e+01,2.31405917e-03
1.27400000e+01,-8.40891165e+01,-7.90289606e+01,0.00000000e+00,0.00000000e+00,-5.06015590e+00,-7.90312711e+01,2.31042785e-03,-7.53977216e+01,-7.03375657e+01,8.69546238e+00,-4.06749587e-03,-5.06015590e+00,-7.90312711e+01,2.31042785e-03,-6.69247971e+01,-6.18646412e+01,1.71707762e+01,-6.45674722e-03,-5.06015590e+00,-7.90312711e+01,2.31042785e-03
1.27500000e+01,-8.43435475e+01,-7.92773924e+01,0.00000000e+00,0.00000000e+00,-5.06615513e+00,-7.92796992e+01,2.30680507e-03,-7.56457760e+01,-7.05796208e+01,8.70183907e+00,-4.06749587e-03,-5.06615513e+00,-7.92796992e+01,2.30680507e-03,-6.71663667e+01,-6.21002116e+01,1.71836376e+01,-6.45674722e-03,-5.06615513e+00,-7.92796992e+01,2.30680507e-03
1.27600000e+01,-8.45985657e+01,-7.95264094e+01,0.00000000e+00,0.00000000e+00,-5.07215633e+00,-7.95287126e+01,2.30319081e-03,-7.58944173e+01,-7.08222609e+01,8.70821599e+00,-4.06749587e-03,-5.07215633e+00,-7.95287126e+01,2.30319081e-03,-6.74085233e+01,-6.23363669e+01,1.71964992e+01,-6.45674722e-03,-5.07215633e+00,-7.95287126e+01,2.30319081e-03
1.27700000e+01,-8.48541721e+01,-7.97760126e+01,0.00000000e+00,0.00000000e+00,-5.07815949e+00,-7.97783121e+01,2.29958503e-03,-7.61436464e+01,-7.10654869e+01,8.71459313e+00,-4.06749587e-03,-5.07815949e+00,-7.97783121e+01,2.29958503e-03,-6.76512676e+01,-6.25731081e+01,1.72093612e+01,-6.45674722e-03,-5.07815949e+00,-7.97783121e+01,2.29958503e-03
1.27800000e+01,-8.51103674e+01,-8.00262028e+01,0.00000000e+00,0.00000000e+00,-5.08416463e+00,-8.00284987e+01,2.29598772e-03,-7.63934644e+01,-7.13092998e+01,8.72097049e+00,-4.06749587e-03,-5.08416463e+00,-8.00284987e+01,2.29598772e-03,-6.78946007e+01,-6.28104361e+01,1.72222234e+01,-6.45674722e-03,-5.08416463e+00,-8.00284987e+01,2.29598772e-03
1.27900000e+01,-8.53671527e+01,-8.02769809e+01,0.00000000e+00,0.00000000e+00,-5.09017175e+00,-8.02792733e+01,2.29239883e-03,-7.66438721e+01,-7.15537003e+01,8.72734808e+00,-4.06749587e-03,-5.09017175e+00,-8.02792733e+01,2.29239883e-03,-6.81385234e+01,-6.30483517e+01,1.72350860e+01,-6.45674722e-03,-5.09017175e+00,-8.02792733e+01,2.29239883e-03
1.28000000e+01,-8.56245288e+01,-8.05283480e+01,0.00000000e+00,0.00000000e+00,-5.09618085e+00,-8.05306368e+01,2.28881836e-03,-7.68948704e+01,-7.17986896e+01,8.73372588e+00,-4.06749587e-03,-5.09618085e+00,-8.05306368e+01,2.28881836e-03,-6.83830367e+01,-6.32868559e+01,1.72479488e+01,-6.45674722e-03,-5.09618085e+00,-8.05306368e+01,2.28881836e-03
1.28100000e+01,-8.58824968e+01,-8.07803049e+01,0.00000000e+00,0.00000000e+00,-5.10219194e+00,-8.07825901e+01,2.28524627e-03,-7.71464604e+01,-7.20442684e+01,8.74010391e+00,-4.06749587e-03,-5.10219194e+00,-8.07825901e+01,2.28524627e-03,-6.86281416e+01,-6.35259496e+01,1.72608120e+01,-6.45674722e-03,-5.10219194e+00,-8.07825901e+01,2.28524627e-03
1.28200000e+01,-8.61410575e+01,-8.10328525e+01,0.00000000e+00,0.00000000e+00,-5.10820503e+00,-8.10351342e+01,2.28168253e-03,-7.73986428e+01,-7.22904378e+01,8.74648216e+00,-4.06749587e-03,-5.10820503e+00,-8.10351342e+01,2.28168253e-03,-6.88738389e+01,-6.37656338e+01,1.72736754e+01,-6.45674722e-03,-5.10820503e+00,-8.10351342e+01,2.28168253e-03
1.28300000e+01,-8.64002119e+01,-8.12859918e+01,0.00000000e+00,0.00000000e+00,-5.11422013e+00,-8.12882699e+01,2.27812712e-03,-7.76514187e+01,-7.25371986e+01,8.75286064e+00,-4.06749587e-03,-5.11422013e+00,-8.12882699e+01,2.27812712e-03,-6.91201295e+01,-6.40059094e+01,1.72865391e+01,-6.45674722e-03,-5.11422013e+00,-8.12882699e+01,2.27812712e-03
1.28400000e+01,-8.66599608e+01,-8.15397236e+01,0.00000000e+00,0.00000000e+00,-5.12023723e+00,-8.15419982e+01,2.27458002e-03,-7.79047890e+01,-7.27845518e+01,8.75923933e+00,-4.06749587e-03,-5.12023723e+00,-8.15419982e+01,2.27458002e-03,-6.93670145e+01,-6.42467773e+01,1.72994031e+01,-6.45674722e-03,-5.12023723e+00,-8.15419982e+01,2.27458002e-03
1.28500000e+01,-8.69203053e+01,-8.17940490e+01,0.00000000e+00,0.00000000e+00,-5.12625636e+00,-8.17963200e+01,2.27104120e-03,-7.81587546e+01,-7.30324982e+01,8.76561824e+00,-4.06749587e-03,-5.12625636e+00,-8.17963200e+01,2.27104120e-03,-6.96144947e+01,-6.44882383e+01,1.73122674e+01,-6.45674722e-03,-5.12625636e+00,-8.17963200e+01,2.27104120e-03
1.28600000e+01,-8.71812463e+01,-8.20489688e+01,0.00000000e+00,0.00000000e+00,-5.13227750e+00,-8.20512363e+01,2.26751062e-03,-7.84133164e+01,-7.32810389e+01,8.77199737e+00,-4.06749587e-03,-5.13227750e+00,-8.20512363e+01,2.26751062e-03,-6.98625711e+01,-6.47302936e+01,1.73251320e+01,-6.45674722e-03,-5.13227750e+00,-8.20512363e+01,2.26751062e-03
1.28700000e+01,-8.74427846e+01,-8.23044839e+01,0.00000000e+00,0.00000000e+00,-5.13830068e+00,-8.23067479e+01,2.26398828e-03,-7.86684754e+01,-7.35301747e+01,8.77837672e+00,-4.06749587e-03,-5.13830068e+00,-8.23067479e+01,2.26398828e-03,-7.01112445e+01,-6.49729438e+01,1.73379968e+01,-6.45674722e-03,-5.13830068e+00,-8.23067479e+01,2.26398828e-03
1.28800000e+01,-8.77049213e+01,-8.25605954e+01,0.00000000e+00,0.00000000e+00,-5.14432589e+00,-8.25628559e+01,2.26047413e-03,-7.89242325e+01,-7.37799066e+01,8.78475629e+00,-4.06749587e-03,-5.14432589e+00,-8.25628559e+01,2.26047413e-03,-7.03605160e+01,-6.52161901e+01,1.73508620e+01,-6.45674722e-03,-5.14432589e+00,-8.25628559e+01,2.26047413e-03
1.28900000e+01,-8.79676572e+01,-8.28173040e+01,0.00000000e+00,0.00000000e+00,-5.15035314e+00,-8.28195610e+01,2.25696816e-03,-7.91805886e+01,-7.40302355e+01,8.79113608e+00,-4.06749587e-03,-5.15035314e+00,-8.28195610e+01,2.25696816e-03,-7.06103865e+01,-6.54600333e+01,1.73637274e+01,-6.45674722e-03,-5.15035314e+00,-8.28195610e+01,2.25696816e-03
1.29000000e+01,-8.82309933e+01,-8.30746108e+01,0.00000000e+00,0.00000000e+00,-5.15638244e+00,-8.30768643e+01,2.25347034e-03,-7.94375447e+01,-7.42811622e+01,8.79751608e+00,-4.06749587e-03,-5.15638244e+00,-8.30768643e+01,2.25347034e-03,-7.08608568e+01,-6.57044744e+01,1.73765932e+01,-6.45674722e-03,-5.15638244e+00,-8.30768643e+01,2.25347034e-03
1.29100000e+01,-8.84949305e+01,-8.33325167e+01,0.00000000e+00,0.00000000e+00,-5.16241380e+00,-8.33347667e+01,2.24998065e-03,-7.96951017e+01,-7.45326879e+01,8.80389631e+00,-4.06749587e-03,-5.16241380e+00,-8.33347667e+01,2.24998065e-03,-7.11119281e+01,-6.59495143e+01,1.73894592e+01,-6.45674722e-03,-5.16241380e+00,-8.33347667e+01,2.24998065e-03
1.29200000e+01,-8.87594698e+01,-8.35910226e+01,0.00000000e+00,0.00000000e+00,-5.16844723e+00,-8.35932691e+01,2.24649906e-03,-7.99532605e+01,-7.47848133e+01,8.81027674e+00,-4.06749587e-03,-5.16844723e+00,-8.35932691e+01,2.24649906e-03,-7.13636010e+01,-6.61951538e+01,1.74023255e+01,-6.45674722e-03,-5.16844723e+00,-8.35932691e+01,2.24649906e-03
1.29300000e+01,-8.90246121e+01,-8.38501293e+01,0.00000000e+00,0.00000000e+00,-5.17448272e+00,-8.38523724e+01,2.24302554e-03,-8.02120222e+01,-7.50375394e+01,8.81665740e+00,-4.06749587e-03,-5.17448272e+00,-8.38523724e+01,2.24302554e-03,-7.16158767e+01,-6.64413940e+01,1.74151921e+01,-6.45674722e-03,-5.17448272e+00,-8.38523724e+01,2.24302554e-03
1.29400000e+01,-8.92903583e+01,-8.41098380e+01,0.00000000e+00,0.00000000e+00,-5.18052028e+00,-8.41120775e+01,2.23956007e-03,-8.04713875e+01,-7.52908672e+01,8.82303827e+00,-4.06749587e-03,-5.18052028e+00,-8.41120775e+01,2.23956007e-03,-7.18687561e+01,-6.66882358e+01,1.74280589e+01,-6.45674722e-03,-5.18052028e+00,-8.41120775e+01,2.23956007e-03
1.29500000e+01,-8.95567094e+01,-8.43701494e+01,0.00000000e+00,0.00000000e+00,-5.18655993e+00,-8.43723855e+01,2.23610262e-03,-8.07313575e+01,-7.55447976e+01,8.82941935e+00,-4.06749587e-03,-5.18655993e+00,-8.43723855e+01,2.23610262e-03,-7.21222400e+01,-6.69356801e+01,1.74409261e+01,-6.45674722e-03,-5.18655993e+00,-8.43723855e+01,2.23610262e-03
1.29600000e+01,-8.98236662e+01,-8.46310646e+01,0.00000000e+00,0.00000000e+00,-5.19260167e+00,-8.46332972e+01,2.23265318e-03,-8.09919331e+01,-7.57993314e+01,8.83580065e+00,-4.06749587e-03,-5.19260167e+00,-8.46332972e+01,2.23265318e-03,-7.23763295e+01,-6.71837278e+01,1.74537935e+01,-6.45674722e-03,-5.19260167e+00,-8.46332972e+01,2.23265318e-03
1.29700000e+01,-9.00912299e+01,-8.48925844e+01,0.00000000e+00,0.00000000e+00,-5.19864551e+00,-8.48948136e+01,2.22921171e-03,-8.12531152e+01,-7.60544697e+01,8.84218217e+00,-4.06749587e-03,-5.19864551e+00,-8.48948136e+01,2.22921171e-03,-7.26310254e+01,-6.74323799e+01,1.74666612e+01,-6.45674722e-03,-5.19864551e+00,-8.48948136e+01,2.22921171e-03
1.29800000e+01,-9.03594012e+01,-8.51547098e+01,0.00000000e+00,0.00000000e+00,-5.20469145e+00,-8.51569356e+01,2.22577819e-03,-8.15149048e+01,-7.63102134e+01,8.84856389e+00,-4.06749587e-03,-5.20469145e+00,-8.51569356e+01,2.22577819e-03,-7.28863287e+01,-6.76816373e+01,1.74795292e+01,-6.45674722e-03,-5.20469145e+00,-8.51569356e+01,2.22577819e-03
1.29900000e+01,-9.06281812e+01,-8.54174417e+01,0.00000000e+00,0.00000000e+00,-5.21073950e+00,-8.54196640e+01,2.22235260e-03,-8.17773029e+01,-7.65665634e+01,8.85494583e+00,-4.06749587e-03,-5.21073950e+00,-8.54196640e+01,2.22235260e-03,-7.31422404e+01,-6.79315009e+01,1.74923975e+01,-6.45674722e-03,-5.21073950e+00,-8.54196640e+01,2.22235260e-03
1.30000000e+01,-9.08975707e+01,-8.56807811e+01,0.00000000e+00,0.00000000e+00,-5.21678967e+00,-8.56830000e+01,2.21893491e-03,-8.20403102e+01,-7.68235206e+01,8.86132799e+00,-4.06749587e-03,-5.21678967e+00,-8.56830000e+01,2.21893491e-03,-7.33987614e+01,-6.81819717e+01,1.75052661e+01,-6.45674722e-03,-5.21678967e+00,-8.56830000e+01,2.21893491e-03
1.30100000e+01,-9.11675708e+01,-8.59447288e+01,0.00000000e+00,0.00000000e+00,-5.22284196e+00,-8.59469444e+01,2.21552510e-03,-8.23039279e+01,-7.70810860e+01,8.86771035e+00,-4.06749587e-03,-5.22284196e+00,-8.59469444e+01,2.21552510e-03,-7.36558926e+01,-6.84330507e+01,1.75181349e+01,-6.45674722e-03,-5.22284196e+00,-8.59469444e+01,2.21552510e-03
1.30200000e+01,-9.14381823e+01,-8.62092859e+01,0.00000000e+00,0.00000000e+00,-5.22889638e+00,-8.62114980e+01,2.21212314e-03,-8.25681569e+01,-7.73392605e+01,8.87409293e+00,-4.06749587e-03,-5.22889638e+00,-8.62114980e+01,2.21212314e-03,-7.39136350e+01,-6.86847387e+01,1.75310040e+01,-6.45674722e-03,-5.22889638e+00,-8.62114980e+01,2.21212314e-03
1.30300000e+01,-9.17094062e+01,-8.64744533e+01,0.00000000e+00,0.00000000e+00,-5.23495294e+00,-8.64766620e+01,2.20872901e-03,-8.28329980e+01,-7.75980451e+01,8.88047572e+00,-4.06749587e-03,-5.23495294e+00,-8.64766620e+01,2.20872901e-03,-7.41719896e+01,-6.89370366e+01,1.75438734e+01,-6.45674722e-03,-5.23495294e+00,-8.64766620e+01,2.20872901e-03
1.30400000e+01,-9.19812435e+01,-8.67402318e+01,0.00000000e+00,0.00000000e+00,-5.24101165e+00,-8.67424372e+01,2.20534269e-03,-8.30984523e+01,-7.78574406e+01,8.88685872e+00,-4.06749587e-03,-5.24101165e+00,-8.67424372e+01,2.20534269e-03,-7.44309572e+01,-6.91899455e+01,1.75567431e+01,-6.45674722e-03,-5.24101165e+00,-8.67424372e+01,2.20534269e-03
1.30500000e+01,-9.22536951e+01,-8.70066226e+01,0.00000000e+00,0.00000000e+00,-5.24707251e+00,-8.70088245e+01,2.20196415e-03,-8.33645206e+01,-7.81174481e+01,8.89324193e+00,-4.06749587e-03,-5.24707251e+00,-8.70088245e+01,2.20196415e-03,-7.46905388e+01,-6.94434663e+01,1.75696130e+01,-6.45674722e-03,-5.24707251e+00,-8.70088245e+01,2.20196415e-03
1.30600000e+01,-9.25267619e+01,-8.72736263e+01,0.00000000e+00,0.00000000e+00,-5.25313553e+00,-8.72758249e+01,2.19859337e-03,-8.36312040e+01,-7.83780685e+01,8.89962535e+00,-4.06749587e-03,-5.25313553e+00,-8.72758249e+01,2.19859337e-03,-7.49507354e+01,-6.96975998e+01,1.75824832e+01,-6.45674722e-03,-5.25313553e+00,-8.72758249e+01,2.19859337e-03
1.30700000e+01,-9.28004449e+01,-8.75412441e+01,0.00000000e+00,0.00000000e+00,-5.25920072e+00,-8.75434394e+01,2.19523032e-03,-8.38985034e+01,-7.86393027e+01,8.90600898e+00,-4.06749587e-03,-5.25920072e+00,-8.75434394e+01,2.19523032e-03,-7.52115479e+01,-6.99523471e+01,1.75953537e+01,-6.45674722e-03,-5.25920072e+00,-8.75434394e+01,2.19523032e-03
1.30800000e+01,-9.30747450e+01,-8.78094769e+01,0.00000000e+00,0.00000000e+00,-5.26526808e+00,-8.78116688e+01,2.19187498e-03,-8.41664197e+01,-7.89011516e+01,8.91239282e+00,-4.06749587e-03,-5.26526808e+00,-8.78116688e+01,2.19187498e-03,-7.54729772e+01,-7.02077091e+01,1.76082245e+01,-6.45674722e-03,-5.26526808e+00,-8.78116688e+01,2.19187498e-03
1.30900000e+01,-9.33496632e+01,-8.80783256e+01,0.00000000e+00,0.00000000e+00,-5.27133762e+00,-8.80805141e+01,2.18852733e-03,-8.44349538e+01,-7.91636162e+01,8.91877687e+00,-4.06749587e-03,-5.27133762e+00,-8.80805141e+01,2.18852733e-03,-7.57350244e+01,-7.04636868e+01,1.76210956e+01,-6.45674722e-03,-5.27133762e+00,-8.80805141e+01,2.18852733e-03
1.31000000e+01,-9.36252005e+01,-8.83477911e+01,0.00000000e+00,0.00000000e+00,-5.27740935e+00,-8.83499763e+01,2.18518734e-03,-8.47041068e+01,-7.94266975e+01,8.92516112e+00,-4.06749587e-03,-5.27740935e+00,-8.83499763e+01,2.18518734e-03,-7.59976903e+01,-7.07202810e+01,1.76339669e+01,-6.45674722e-03,-5.27740935e+00,-8.83499763e+01,2.18518734e-03
1.31100000e+01,-9.39013577e+01,-8.86178744e+01,0.00000000e+00,0.00000000e+00,-5.28348328e+00,-8.86200563e+01,2.18185500e-03,-8.49738796e+01,-7.96903963e+01,8.93154559e+00,-4.06749587e-03,-5.28348328e+00,-8.86200563e+01,2.18185500e-03,-7.62609760e+01,-7.09774927e+01,1.76468385e+01,-6.45674722e-03,-5.28348328e+00,-8.86200563e+01,2.18185500e-03
1.31200000e+01,-9.41781359e+01,-8.88885765e+01,0.00000000e+00,0.00000000e+00,-5.28955942e+00,-8.88907550e+01,2.17853026e-03,-8.52442731e+01,-7.99547137e+01,8.93793026e+00,-4.06749587e-03,-5.28955942e+00,-8.88907550e+01,2.17853026e-03,-7.65248823e+01,-7.12353228e+01,1.76597104e+01,-6.45674722e-03,-5.28955942e+00,-8.88907550e+01,2.17853026e-03
1.31300000e+01,-9.44555359e+01,-8.91598982e+01,0.00000000e+00,0.00000000e+00,-5.29563776e+00,-8.91620734e+01,2.17521313e-03,-8.55152883e+01,-8.02196505e+01,8.94431514e+00,-4.06749587e-03,-5.29563776e+00,-8.91620734e+01,2.17521313e-03,-7.67894102e+01,-7.14937724e+01,1.76725825e+01,-6.45674722e-03,-5.29563776e+00,-8.91620734e+01,2.17521313e-03
1.31400000e+01,-9.47335588e+01,-8.94318405e+01,0.00000000e+00,0.00000000e+00,-5.30171832e+00,-8.94340124e+01,2.17190356e-03,-8.57869261e+01,-8.04852078e+01,8.95070022e+00,-4.06749587e-03,-5.30171832e+00,-8.94340124e+01,2.17190356e-03,-7.70545607e+01,-7.17528423e+01,1.76854549e+01,-6.45674722e-03,-5.30171832e+00,-8.94340124e+01,2.17190356e-03
1.31500000e+01,-9.50122055e+01,-8.97044044e+01,0.00000000e+00,0.00000000e+00,-5.30780111e+00,-8.97065730e+01,2.16860154e-03,-8.60591875e+01,-8.07513864e+01,8.95708551e+00,-4.06749587e-03,-5.30780111e+00,-8.97065730e+01,2.16860154e-03,-7.73203347e+01,-7.20125336e+01,1.76983276e+01,-6.45674722e-03,-5.30780111e+00,-8.97065730e+01,2.16860154e-03
1.31600000e+01,-9.52914770e+01,-8.99775908e+01,0.00000000e+00,0.00000000e+00,-5.31388614e+00,-8.99797561e+01,2.16530705e-03,-8.63320735e+01,-8.10181873e+01,8.96347101e+00,-4.06749587e-03,-5.31388614e+00,-8.99797561e+01,2.16530705e-03,-7.75867332e+01,-7.22728470e+01,1.77112006e+01,-6.45674722e-03,-5.31388614e+00,-8.99797561e+01,2.16530705e-03
1.31700000e+01,-9.55713741e+01,-9.02514007e+01,0.00000000e+00,0.00000000e+00,-5.31997340e+00,-9.02535627e+01,2.16202005e-03,-8.66055849e+01,-8.12856115e+01,8.96985671e+00,-4.06749587e-03,-5.31997340e+00,-9.02535627e+01,2.16202005e-03,-7.78537571e+01,-7.25337837e+01,1.77240738e+01,-6.45674722e-03,-5.31997340e+00,-9.02535627e+01,2.16202005e-03
1.31800000e+01,-9.58518979e+01,-9.05258350e+01,0.00000000e+00,0.00000000e+00,-5.32606292e+00,-9.05279937e+01,2.15874054e-03,-8.68797228e+01,-8.15536599e+01,8.97624262e+00,-4.06749587e-03,-5.32606292e+00,-9.05279937e+01,2.15874054e-03,-7.81214074e+01,-7.27953445e+01,1.77369473e+01,-6.45674722e-03,-5.32606292e+00,-9.05279937e+01,2.15874054e-03
1.31900000e+01,-9.61330493e+01,-9.08008946e+01,0.00000000e+00,0.00000000e+00,-5.33215469e+00,-9.08030501e+01,2.15546848e-03,-8.71544881e+01,-8.18223334e+01,8.98262873e+00,-4.06749587e-03,-5.33215469e+00,-9.08030501e+01,2.15546848e-03,-7.83896850e+01,-7.30575303e+01,1.77498210e+01,-6.45674722e-03,-5.33215469e+00,-9.08030501e+01,2.15546848e-03
1.32000000e+01,-9.64148293e+01,-9.10765806e+01,0.00000000e+00,0.00000000e+00,-5.33824873e+00,-9.10787328e+01,2.15220386e-03,-8.74298818e+01,-8.20916331e+01,8.98901504e+00,-4.06749587e-03,-5.33824873e+00,-9.10787328e+01,2.15220386e-03,-7.86585910e+01,-7.33203423e+01,1.77626951e+01,-6.45674722e-03,-5.33824873e+00,-9.10787328e+01,2.15220386e-03
1.32100000e+01,-9.66972388e+01,-9.13528938e+01,0.00000000e+00,0.00000000e+00,-5.34434504e+00,-9.13550428e+01,2.14894664e-03,-8.77059048e+01,-8.23615597e+01,8.99540156e+00,-4.06749587e-03,-5.34434504e+00,-9.13550428e+01,2.14894664e-03,-7.89281262e+01,-7.35837812e+01,1.77755694e+01,-6.45674722e-03,-5.34434504e+00,-9.13550428e+01,2.14894664e-03
1.32200000e+01,-9.69802788e+01,-9.16298352e+01,0.00000000e+00,0.00000000e+00,-5.35044363e+00,-9.16319809e+01,2.14569682e-03,-8.79825581e+01,-8.26321144e+01,9.00178828e+00,-4.06749587e-03,-5.35044363e+00,-9.16319809e+01,2.14569682e-03,-7.91982916e+01,-7.38478480e+01,1.77884439e+01,-6.45674722e-03,-5.35044363e+00,-9.16319809e+01,2.14569682e-03
1.32300000e+01,-9.72639503e+01,-9.19074058e+01,0.00000000e+00,0.00000000e+00,-5.35654451e+00,-9.19095482e+01,2.14245436e-03,-8.82598426e+01,-8.29032981e+01,9.00817520e+00,-4.06749587e-03,-5.35654451e+00,-9.19095482e+01,2.14245436e-03,-7.94690883e+01,-7.41125438e+01,1.78013188e+01,-6.45674722e-03,-5.35654451e+00,-9.19095482e+01,2.14245436e-03
1.32400000e+01,-9.75482542e+01,-9.21856065e+01,0.00000000e+00,0.00000000e+00,-5.36264768e+00,-9.21877457e+01,2.13921925e-03,-8.85377593e+01,-8.31751116e+01,9.01456233e+00,-4.06749587e-03,-5.36264768e+00,-9.21877457e+01,2.13921925e-03,-7.97405170e+01,-7.43778693e+01,1.78141939e+01,-6.45674722e-03,-5.36264768e+00,-9.21877457e+01,2.13921925e-03
1.32500000e+01,-9.78331914e+01,-9.24644382e+01,0.00000000e+00,0.00000000e+00,-5.36875316e+00,-9.24665742e+01,2.13599146e-03,-8.88163092e+01,-8.34475561e+01,9.02094965e+00,-4.06749587e-03,-5.36875316e+00,-9.24665742e+01,2.13599146e-03,-8.00125789e+01,-7.46438257e+01,1.78270692e+01,-6.45674722e-03,-5.36875316e+00,-9.24665742e+01,2.13599146e-03
1.32600000e+01,-9.81187629e+01,-9.27439020e+01,0.00000000e+00,0.00000000e+00,-5.37486095e+00,-9.27460348e+01,2.13277096e-03,-8.90954933e+01,-8.37206323e+01,9.02733718e+00,-4.06749587e-03,-5.37486095e+00,-9.27460348e+01,2.13277096e-03,-8.02852748e+01,-7.49104139e+01,1.78399449e+01,-6.45674722e-03,-5.37486095e+00,-9.27460348e+01,2.13277096e-03
1.32700000e+01,-9.84049698e+01,-9.30239987e+01,0.00000000e+00,0.00000000e+00,-5.38097106e+00,-9.30261283e+01,2.12955775e-03,-8.93753124e+01,-8.39943413e+01,9.03372491e+00,-4.06749587e-03,-5.38097106e+00,-9.30261283e+01,2.12955775e-03,-8.05586058e+01,-7.51776347e+01,1.78528208e+01,-6.45674722e-03,-5.38097106e+00,-9.30261283e+01,2.12955775e-03
1.32800000e+01,-9.86918129e+01,-9.33047294e+01,0.00000000e+00,0.00000000e+00,-5.38708350e+00,-9.33068558e+01,2.12635179e-03,-8.96557676e+01,-8.42686841e+01,9.04011284e+00,-4.06749587e-03,-5.38708350e+00,-9.33068558e+01,2.12635179e-03,-8.08325727e+01,-7.54454892e+01,1.78656969e+01,-6.45674722e-03,-5.38708350e+00,-9.33068558e+01,2.12635179e-03
1.32900000e+01,-9.89792932e+01,-9.35860949e+01,0.00000000e+00,0.00000000e+00,-5.39319828e+00,-9.35882181e+01,2.12315307e-03,-8.99368598e+01,-8.45436615e+01,9.04650097e+00,-4.06749587e-03,-5.39319828e+00,-9.35882181e+01,2.12315307e-03,-8.11071766e+01,-7.57139783e+01,1.78785733e+01,-6.45674722e-03,-5.39319828e+00,-9.35882181e+01,2.12315307e-03
1.33000000e+01,-9.92674117e+01,-9.38680963e+01,0.00000000e+00,0.00000000e+00,-5.39931540e+00,-9.38702163e+01,2.11996156e-03,-9.02185899e+01,-8.48192745e+01,9.05288930e+00,-4.06749587e-03,-5.39931540e+00,-9.38702163e+01,2.11996156e-03,-8.13824185e+01,-7.59831031e+01,1.78914500e+01,-6.45674722e-03,-5.39931540e+00,-9.38702163e+01,2.11996156e-03
1.33100000e+01,-9.95561694e+01,-9.41507345e+01,0.00000000e+00,0.00000000e+00,-5.40543488e+00,-9.41528513e+01,2.11677724e-03,-9.05009591e+01,-8.50955242e+01,9.05927783e+00,-4.06749587e-03,-5.40543488e+00,-9.41528513e+01,2.11677724e-03,-8.16582992e+01,-7.62528643e+01,1.79043270e+01,-6.45674722e-03,-5.40543488e+00,-9.41528513e+01,2.11677724e-03
1.33200000e+01,-9.98455672e+01,-9.44340105e+01,0.00000000e+00,0.00000000e+00,-5.41155671e+00,-9.44361241e+01,2.11360009e-03,-9.07839681e+01,-8.53724114e+01,9.06566655e+00,-4.06749587e-03,-5.41155671e+00,-9.44361241e+01,2.11360009e-03,-8.19348197e+01,-7.65232630e+01,1.79172042e+01,-6.45674722e-03,-5.41155671e+00,-9.44361241e+01,2.11360009e-03
1.33300000e+01,-1.00135606e+02,-9.47179251e+01,0.00000000e+00,0.00000000e+00,-5.41768091e+00,-9.47200355e+01,2.11043008e-03,-9.10676181e+01,-8.56499371e+01,9.07205548e+00,-4.06749587e-03,-5.41768091e+00,-9.47200355e+01,2.11043008e-03,-8.22119811e+01,-7.67943002e+01,1.79300817e+01,-6.45674722e-03,-5.41768091e+00,-9.47200355e+01,2.11043008e-03
1.33400000e+01,-1.00426287e+02,-9.50024794e+01,0.00000000e+00,0.00000000e+00,-5.42380750e+00,-9.50045867e+01,2.10726721e-03,-9.13519098e+01,-8.59281023e+01,9.07844460e+00,-4.06749587e-03,-5.42380750e+00,-9.50045867e+01,2.10726721e-03,-8.24897843e+01,-7.70659768e+01,1.79429594e+01,-6.45674722e-03,-5.42380750e+00,-9.50045867e+01,2.10726721e-03
1.33500000e+01,-1.00717611e+02,-9.52876744e+01,0.00000000e+00,0.00000000e+00,-5.42993646e+00,-9.52897785e+01,2.10411143e-03,-9.16368444e+01,-8.62069080e+01,9.08483392e+00,-4.06749587e-03,-5.42993646e+00,-9.52897785e+01,2.10411143e-03,-8.27682302e+01,-7.73382938e+01,1.79558374e+01,-6.45674722e-03,-5.42993646e+00,-9.52897785e+01,2.10411143e-03
1.33600000e+01,-1.01009579e+02,-9.55735110e+01,0.00000000e+00,0.00000000e+00,-5.43606783e+00,-9.55756119e+01,2.10096275e-03,-9.19224228e+01,-8.64863550e+01,9.09122344e+00,-4.06749587e-03,-5.43606783e+00,-9.55756119e+01,2.10096275e-03,-8.30473199e+01,-7.76112521e+01,1.79687156e+01,-6.45674722e-03,-5.43606783e+00,-9.55756119e+01,2.10096275e-03
1.33700000e+01,-1.01302192e+02,-9.58599901e+01,0.00000000e+00,0.00000000e+00,-5.44220159e+00,-9.58620879e+01,2.09782112e-03,-9.22086460e+01,-8.67664444e+01,9.09761315e+00,-4.06749587e-03,-5.44220159e+00,-9.58620879e+01,2.09782112e-03,-8.33270543e+01,-7.78848527e+01,1.79815941e+01,-6.45674722e-03,-5.44220159e+00,-9.58620879e+01,2.09782112e-03
1.33800000e+01,-1.01595450e+02,-9.61471127e+01,0.00000000e+00,0.00000000e+00,-5.44833777e+00,-9.61492074e+01,2.09468653e-03,-9.24955149e+01,-8.70471771e+01,9.10400306e+00,-4.06749587e-03,-5.44833777e+00,-9.61492074e+01,2.09468653e-03,-8.36074343e+01,-7.81590966e+01,1.79944729e+01,-6.45674722e-03,-5.44833777e+00,-9.61492074e+01,2.09468653e-03
1.33900000e+01,-1.01889356e+02,-9.64348798e+01,0.00000000e+00,0.00000000e+00,-5.45447636e+00,-9.64369714e+01,2.09155897e-03,-9.27830305e+01,-8.73285541e+01,9.11039316e+00,-4.06749587e-03,-5.45447636e+00,-9.64369714e+01,2.09155897e-03,-8.38884610e+01,-7.84339846e+01,1.80073519e+01,-6.45674722e-03,-5.45447636e+00,-9.64369714e+01,2.09155897e-03
1.34000000e+01,-1.02183910e+02,-9.67232924e+01,0.00000000e+00,0.00000000e+00,-5.46061739e+00,-9.67253808e+01,2.08843840e-03,-9.30711938e+01,-8.76105764e+01,9.11678347e+00,-4.06749587e-03,-5.46061739e+00,-9.67253808e+01,2.08843840e-03,-8.41701353e+01,-7.87095179e+01,1.80202312e+01,-6.45674722e-03,-5.46061739e+00,-9.67253808e+01,2.08843840e-03
1.34100000e+01,-1.02479112e+02,-9.70123513e+01,0.00000000e+00,0.00000000e+00,-5.46676085e+00,-9.70144366e+01,2.08532482e-03,-9.33600057e+01,-8.78932449e+01,9.12317396e+00,-4.06749587e-03,-5.46676085e+00,-9.70144366e+01,2.08532482e-03,-8.44524582e+01,-7.89856973e+01,1.80331107e+01,-6.45674722e-03,-5.46676085e+00,-9.70144366e+01,2.08532482e-03
1.34200000e+01,-1.02774964e+02,-9.73020577e+01,0.00000000e+00,0.00000000e+00,-5.47290675e+00,-9.73041399e+01,2.08221819e-03,-9.36494673e+01,-8.81765605e+01,9.12956465e+00,-4.06749587e-03,-5.47290675e+00,-9.73041399e+01,2.08221819e-03,-8.47354306e+01,-7.92625239e+01,1.80459905e+01,-6.45674722e-03,-5.47290675e+00,-9.73041399e+01,2.08221819e-03
1.34300000e+01,-1.03071467e+02,-9.75924123e+01,0.00000000e+00,0.00000000e+00,-5.47905511e+00,-9.75944915e+01,2.07911850e-03,-9.39395794e+01,-8.84605243e+01,9.13595554e+00,-4.06749587e-03,-5.47905511e+00,-9.75944915e+01,2.07911850e-03,-8.50190536e+01,-7.95399985e+01,1.80588706e+01,-6.45674722e-03,-5.47905511e+00,-9.75944915e+01,2.07911850e-03
1.34400000e+01,-1.03368622e+02,-9.78834163e+01,0.00000000e+00,0.00000000e+00,-5.48520594e+00,-9.78854923e+01,2.07602572e-03,-9.42303431e+01,-8.87451372e+01,9.14234661e+00,-4.06749587e-03,-5.48520594e+00,-9.78854923e+01,2.07602572e-03,-8.53033281e+01,-7.98181222e+01,1.80717509e+01,-6.45674722e-03,-5.48520594e+00,-9.78854923e+01,2.07602572e-03
1.34500000e+01,-1.03666430e+02,-9.81750706e+01,0.00000000e+00,0.00000000e+00,-5.49135923e+00,-9.81771435e+01,2.07293984e-03,-9.45217594e+01,-8.90304002e+01,9.14873789e+00,-4.06749587e-03,-5.49135923e+00,-9.81771435e+01,2.07293984e-03,-8.55882551e+01,-8.00968959e+01,1.80846314e+01,-6.45674722e-03,-5.49135923e+00,-9.81771435e+01,2.07293984e-03
1.34600000e+01,-1.03964891e+02,-9.84673761e+01,0.00000000e+00,0.00000000e+00,-5.49751501e+00,-9.84694459e+01,2.06986084e-03,-9.48138292e+01,-8.93163142e+01,9.15512935e+00,-4.06749587e-03,-5.49751501e+00,-9.84694459e+01,2.06986084e-03,-8.58738356e+01,-8.03763206e+01,1.80975123e+01,-6.45674722e-03,-5.49751501e+00,-9.84694459e+01,2.06986084e-03
1.34700000e+01,-1.04264007e+02,-9.87603338e+01,0.00000000e+00,0.00000000e+00,-5.50367327e+00,-9.87624006e+01,2.06678869e-03,-9.51065535e+01,-8.96028803e+01,9.16152101e+00,-4.06749587e-03,-5.50367327e+00,-9.87624006e+01,2.06678869e-03,-8.61600705e+01,-8.06563972e+01,1.81103933e+01,-6.45674722e-03,-5.50367327e+00,-9.87624006e+01,2.06678869e-03
1.34800000e+01,-1.04563779e+02,-9.90539447e+01,0.00000000e+00,0.00000000e+00,-5.50983403e+00,-9.90560084e+01,2.06372338e-03,-9.53999334e+01,-8.98900993e+01,9.16791286e+00,-4.06749587e-03,-5.50983403e+00,-9.90560084e+01,2.06372338e-03,-8.64469608e+01,-8.09371268e+01,1.81232746e+01,-6.45674722e-03,-5.50983403e+00,-9.90560084e+01,2.06372338e-03
1.34900000e+01,-1.04864207e+02,-9.93482097e+01,0.00000000e+00,0.00000000e+00,-5.51599730e+00,-9.93502704e+01,2.06066487e-03,-9.56939696e+01,-9.01779723e+01,9.17430490e+00,-4.06749587e-03,-5.51599730e+00,-9.93502704e+01,2.06066487e-03,-8.67345076e+01,-8.12185103e+01,1.81361562e+01,-6.45674722e-03,-5.51599730e+00,-9.93502704e+01,2.06066487e-03
1.35000000e+01,-1.05165293e+02,-9.96431299e+01,0.00000000e+00,0.00000000e+00,-5.52216309e+00,-9.96451875e+01,2.05761317e-03,-9.59886633e+01,-9.04665003e+01,9.18069713e+00,-4.06749587e-03,-5.52216309e+00,-9.96451875e+01,2.05761317e-03,-8.70227117e+01,-8.15005486e+01,1.81490380e+01,-6.45674722e-03,-5.52216309e+00,-9.96451875e+01,2.05761317e-03
1.35100000e+01,-1.05467038e+02,-9.99387061e+01,0.00000000e+00,0.00000000e+00,-5.52833139e+00,-9.99407607e+01,2.05456824e-03,-9.62840155e+01,-9.07556841e+01,9.18708955e+00,-4.06749587e-03,-5.52833139e+00,-9.99407607e+01,2.05456824e-03,-8.73115742e+01,-8.17832428e+01,1.81619201e+01,-6.45674722e-03,-5.52833139e+00,-9.99407607e+01,2.05456824e-03
1.35200000e+01,-1.05769442e+02,-1.00234939e+02,0.00000000e+00,0.00000000e+00,-5.53450224e+00,-1.00236991e+02,2.05153006e-03,-9.65800270e+01,-9.10455248e+01,9.19348217e+00,-4.06749587e-03,-5.53450224e+00,-1.00236991e+02,2.05153006e-03,-8.76010960e+01,-8.20665938e+01,1.81748024e+01,-6.45674722e-03,-5.53450224e+00,-1.00236991e+02,2.05153006e-03
1.35300000e+01,-1.06072506e+02,-1.00531831e+02,0.00000000e+00,0.00000000e+00,-5.54067562e+00,-1.00533879e+02,2.04849861e-03,-9.68766990e+01,-9.13360234e+01,9.19987497e+00,-4.06749587e-03,-5.54067562e+00,-1.00533879e+02,2.04849861e-03,-8.78912782e+01,-8.23506026e+01,1.81876850e+01,-6.45674722e-03,-5.54067562e+00,-1.00533879e+02,2.04849861e-03
1.35400000e+01,-1.06376233e+02,-1.00829381e+02,0.00000000e+00,0.00000000e+00,-5.54685156e+00,-1.00831427e+02,2.04547388e-03,-9.71740323e+01,-9.16271807e+01,9.20626796e+00,-4.06749587e-03,-5.54685156e+00,-1.00831427e+02,2.04547388e-03,-8.81821217e+01,-8.26352701e+01,1.82005678e+01,-6.45674722e-03,-5.54685156e+00,-1.00831427e+02,2.04547388e-03
1.35500000e+01,-1.06680622e+02,-1.01127592e+02,0.00000000e+00,0.00000000e+00,-5.55303006e+00,-1.01129634e+02,2.04245585e-03,-9.74720280e+01,-9.19189979e+01,9.21266115e+00,-4.06749587e-03,-5.55303006e+00,-1.01129634e+02,2.04245585e-03,-8.84736275e+01,-8.29205974e+01,1.82134509e+01,-6.45674722e-03,-5.55303006e+00,-1.01129634e+02,2.04245585e-03
1.35600000e+01,-1.06985674e+02,-1.01426463e+02,0.00000000e+00,0.00000000e+00,-5.55921113e+00,-1.01428502e+02,2.03944449e-03,-9.77706870e+01,-9.22114759e+01,9.21905452e+00,-4.06749587e-03,-5.55921113e+00,-1.01428502e+02,2.03944449e-03,-8.87657965e+01,-8.32065854e+01,1.82263342e+01,-6.45674722e-03,-5.55921113e+00,-1.01428502e+02,2.03944449e-03
1.35700000e+01,-1.07291391e+02,-1.01725996e+02,0.00000000e+00,0.00000000e+00,-5.56539478e+00,-1.01728033e+02,2.03643978e-03,-9.80700104e+01,-9.25046156e+01,9.22544808e+00,-4.06749587e-03,-5.56539478e+00,-1.01728033e+02,2.03643978e-03,-8.90586299e+01,-8.34932351e+01,1.82392178e+01,-6.45674722e-03,-5.56539478e+00,-1.01728033e+02,2.03643978e-03
1.35800000e+01,-1.07597773e+02,-1.02026192e+02,0.00000000e+00,0.00000000e+00,-5.57158102e+00,-1.02028226e+02,2.03344171e-03,-9.83699990e+01,-9.27984180e+01,9.23184182e+00,-4.06749587e-03,-5.57158102e+00,-1.02028226e+02,2.03344171e-03,-8.93521285e+01,-8.37805474e+01,1.82521016e+01,-6.45674722e-03,-5.57158102e+00,-1.02028226e+02,2.03344171e-03
1.35900000e+01,-1.07904822e+02,-1.02327052e+02,0.00000000e+00,0.00000000e+00,-5.57776986e+00,-1.02329083e+02,2.03045026e-03,-9.86706540e+01,-9.30928841e+01,9.23823576e+00,-4.06749587e-03,-5.57776986e+00,-1.02329083e+02,2.03045026e-03,-8.96462933e+01,-8.40685234e+01,1.82649857e+01,-6.45674722e-03,-5.57776986e+00,-1.02329083e+02,2.03045026e-03
1.36000000e+01,-1.08212539e+02,-1.02628577e+02,0.00000000e+00,0.00000000e+00,-5.58396130e+00,-1.02630605e+02,2.02746540e-03,-9.89719762e+01,-9.33880149e+01,9.24462988e+00,-4.06749587e-03,-5.58396130e+00,-1.02630605e+02,2.02746540e-03,-8.99411254e+01,-8.43571641e+01,1.82778700e+01,-6.45674722e-03,-5.58396130e+00,-1.02630605e+02,2.02746540e-03
1.36100000e+01,-1.08520923e+02,-1.02930768e+02,0.00000000e+00,0.00000000e+00,-5.59015536e+00,-1.02932793e+02,2.02448712e-03,-9.92739668e+01,-9.36838114e+01,9.25102419e+00,-4.06749587e-03,-5.59015536e+00,-1.02932793e+02,2.02448712e-03,-9.02366257e+01,-8.46464703e+01,1.82907546e+01,-6.45674722e-03,-5.59015536e+00,-1.02932793e+02,2.02448712e-03
1.36200000e+01,-1.08829978e+02,-1.03233626e+02,0.00000000e+00,0.00000000e+00,-5.59635205e+00,-1.03235647e+02,2.02151539e-03,-9.95766266e+01,-9.39802745e+01,9.25741869e+00,-4.06749587e-03,-5.59635205e+00,-1.03235647e+02,2.02151539e-03,-9.05327952e+01,-8.49364431e+01,1.83036394e+01,-6.45674722e-03,-5.59635205e+00,-1.03235647e+02,2.02151539e-03
1.36300000e+01,-1.09139703e+02,-1.03537151e+02,0.00000000e+00,0.00000000e+00,-5.60255137e+00,-1.03539170e+02,2.01855021e-03,-9.98799567e+01,-9.42774053e+01,9.26381337e+00,-4.06749587e-03,-5.60255137e+00,-1.03539170e+02,2.01855021e-03,-9.08296349e+01,-8.52270835e+01,1.83165244e+01,-6.45674722e-03,-5.60255137e+00,-1.03539170e+02,2.01855021e-03
1.36400000e+01,-1.09450099e+02,-1.03841345e+02,0.00000000e+00,0.00000000e+00,-5.60875334e+00,-1.03843361e+02,2.01559154e-03,-1.00183958e+02,-9.45752046e+01,9.27020824e+00,-4.06749587e-03,-5.60875334e+00,-1.03843361e+02,2.01559154e-03,-9.11271457e+01,-8.55183924e+01,1.83294097e+01,-6.45674722e-03,-5.60875334e+00,-1.03843361e+02,2.01559154e-03
1.36500000e+01,-1.09761167e+02,-1.04146209e+02,0.00000000e+00,0.00000000e+00,-5.61495797e+00,-1.04148222e+02,2.01263938e-03,-1.00488632e+02,-9.48736736e+01,9.27660330e+00,-4.06749587e-03,-5.61495797e+00,-1.04148222e+02,2.01263938e-03,-9.14253288e+01,-8.58103708e+01,1.83422953e+01,-6.45674722e-03,-5.61495797e+00,-1.04148222e+02,2.01263938e-03
1.36600000e+01,-1.10072909e+02,-1.04451744e+02,0.00000000e+00,0.00000000e+00,-5.62116525e+00,-1.04453754e+02,2.00969369e-03,-1.00793978e+02,-9.51728131e+01,9.28299854e+00,-4.06749587e-03,-5.62116525e+00,-1.04453754e+02,2.00969369e-03,-9.17241851e+01,-8.61030198e+01,1.83551811e+01,-6.45674722e-03,-5.62116525e+00,-1.04453754e+02,2.00969369e-03
1.36700000e+01,-1.10385326e+02,-1.04757951e+02,0.00000000e+00,0.00000000e+00,-5.62737521e+00,-1.04759957e+02,2.00675447e-03,-1.01099999e+02,-9.54726241e+01,9.28939396e+00,-4.06749587e-03,-5.62737521e+00,-1.04759957e+02,2.00675447e-03,-9.20237155e+01,-8.63963403e+01,1.83680671e+01,-6.45674722e-03,-5.62737521e+00,-1.04759957e+02,2.00675447e-03
1.36800000e+01,-1.10698418e+02,-1.05064830e+02,0.00000000e+00,0.00000000e+00,-5.63358786e+00,-1.05066834e+02,2.00382169e-03,-1.01406696e+02,-9.57731077e+01,9.29578957e+00,-4.06749587e-03,-5.63358786e+00,-1.05066834e+02,2.00382169e-03,-9.23239211e+01,-8.66903332e+01,1.83809534e+01,-6.45674722e-03,-5.63358786e+00,-1.05066834e+02,2.00382169e-03
1.36900000e+01,-1.11012186e+02,-1.05372383e+02,0.00000000e+00,0.00000000e+00,-5.63980320e+00,-1.05374384e+02,2.00089533e-03,-1.01714068e+02,-9.60742649e+01,9.30218536e+00,-4.06749587e-03,-5.63980320e+00,-1.05374384e+02,2.00089533e-03,-9.26248028e+01,-8.69849996e+01,1.83938399e+01,-6.45674722e-03,-5.63980320e+00,-1.05374384e+02,2.00089533e-03
1.37000000e+01,-1.11326632e+02,-1.05680610e+02,0.00000000e+00,0.00000000e+00,-5.64602124e+00,-1.05682608e+02,1.99797538e-03,-1.02022118e+02,-9.63760965e+01,9.30858134e+00,-4.06749587e-03,-5.64602124e+00,-1.05682608e+02,1.99797538e-03,-9.29263617e+01,-8.72803404e+01,1.84067266e+01,-6.45674722e-03,-5.64602124e+00,-1.05682608e+02,1.99797538e-03
1.37100000e+01,-1.11641756e+02,-1.05989514e+02,0.00000000e+00,0.00000000e+00,-5.65224200e+00,-1.05991509e+02,1.99506182e-03,-1.02330846e+02,-9.66786036e+01,9.31497750e+00,-4.06749587e-03,-5.65224200e+00,-1.05991509e+02,1.99506182e-03,-9.32285987e+01,-8.75763567e+01,1.84196136e+01,-6.45674722e-03,-5.65224200e+00,-1.05991509e+02,1.99506182e-03
1.37200000e+01,-1.11957559e+02,-1.06299094e+02,0.00000000e+00,0.00000000e+00,-5.65846547e+00,-1.06301086e+02,1.99215463e-03,-1.02640253e+02,-9.69817872e+01,9.32137384e+00,-4.06749587e-03,-5.65846547e+00,-1.06301086e+02,1.99215463e-03,-9.35315149e+01,-8.78730494e+01,1.84325009e+01,-6.45674722e-03,-5.65846547e+00,-1.06301086e+02,1.99215463e-03
1.37300000e+01,-1.12274043e+02,-1.06609351e+02,0.00000000e+00,0.00000000e+00,-5.66469168e+00,-1.06611340e+02,1.98925379e-03,-1.02950340e+02,-9.72856483e+01,9.32777036e+00,-4.06749587e-03,-5.66469168e+00,-1.06611340e+02,1.98925379e-03,-9.38351112e+01,-8.81704196e+01,1.84453883e+01,-6.45674722e-03,-5.66469168e+00,-1.06611340e+02,1.98925379e-03
1.37400000e+01,-1.12591208e+02,-1.06920287e+02,0.00000000e+00,0.00000000e+00,-5.67092064e+00,-1.06922274e+02,1.98635927e-03,-1.03261108e+02,-9.75901878e+01,9.33416707e+00,-4.06749587e-03,-5.67092064e+00,-1.06922274e+02,1.98635927e-03,-9.41393887e+01,-8.84684681e+01,1.84582761e+01,-6.45674722e-03,-5.67092064e+00,-1.06922274e+02,1.98635927e-03
1.37500000e+01,-1.12909056e+02,-1.07231903e+02,0.00000000e+00,0.00000000e+00,-5.67715234e+00,-1.07233887e+02,1.98347107e-03,-1.03572559e+02,-9.78954068e+01,9.34056396e+00,-4.06749587e-03,-5.67715234e+00,-1.07233887e+02,1.98347107e-03,-9.44443483e+01,-8.87671960e+01,1.84711640e+01,-6.45674722e-03,-5.67715234e+00,-1.07233887e+02,1.98347107e-03
1.37600000e+01,-1.13227587e+02,-1.07544200e+02,0.00000000e+00,0.00000000e+00,-5.68338681e+00,-1.07546180e+02,1.98058917e-03,-1.03884693e+02,-9.82013062e+01,9.34696102e+00,-4.06749587e-03,-5.68338681e+00,-1.07546180e+02,1.98058917e-03,-9.47499911e+01,-8.90666043e+01,1.84840522e+01,-6.45674722e-03,-5.68338681e+00,-1.07546180e+02,1.98058917e-03
1.37700000e+01,-1.13546802e+02,-1.07857178e+02,0.00000000e+00,0.00000000e+00,-5.68962405e+00,-1.07859156e+02,1.97771354e-03,-1.04197511e+02,-9.85078870e+01,9.35335827e+00,-4.06749587e-03,-5.68962405e+00,-1.07859156e+02,1.97771354e-03,-9.50563180e+01,-8.93666939e+01,1.84969406e+01,-6.45674722e-03,-5.68962405e+00,-1.07859156e+02,1.97771354e-03
1.37800000e+01,-1.13866703e+02,-1.08170839e+02,0.00000000e+00,0.00000000e+00,-5.69586407e+00,-1.08172813e+02,1.97484417e-03,-1.04511014e+02,-9.88151503e+01,9.35975570e+00,-4.06749587e-03,-5.69586407e+00,-1.08172813e+02,1.97484417e-03,-9.53633300e+01,-8.96674659e+01,1.85098293e+01,-6.45674722e-03,-5.69586407e+00,-1.08172813e+02,1.97484417e-03
1.37900000e+01,-1.14187290e+02,-1.08485183e+02,0.00000000e+00,0.00000000e+00,-5.70210689e+00,-1.08487155e+02,1.97198104e-03,-1.04825204e+02,-9.91230970e+01,9.36615331e+00,-4.06749587e-03,-5.70210689e+00,-1.08487155e+02,1.97198104e-03,-9.56710282e+01,-8.99689213e+01,1.85227182e+01,-6.45674722e-03,-5.70210689e+00,-1.08487155e+02,1.97198104e-03
1.38000000e+01,-1.14508564e+02,-1.08800212e+02,0.00000000e+00,0.00000000e+00,-5.70835250e+00,-1.08802181e+02,1.96912413e-03,-1.05140081e+02,-9.94317281e+01,9.37255111e+00,-4.06749587e-03,-5.70835250e+00,-1.08802181e+02,1.96912413e-03,-9.59794136e+01,-9.02710611e+01,1.85356074e+01,-6.45674722e-03,-5.70835250e+00,-1.08802181e+02,1.96912413e-03
1.38100000e+01,-1.14830527e+02,-1.09115926e+02,0.00000000e+00,0.00000000e+00,-5.71460094e+00,-1.09117892e+02,1.96627343e-03,-1.05455645e+02,-9.97410445e+01,9.37894908e+00,-4.06749587e-03,-5.71460094e+00,-1.09117892e+02,1.96627343e-03,-9.62884871e+01,-9.05738861e+01,1.85484968e+01,-6.45674722e-03,-5.71460094e+00,-1.09117892e+02,1.96627343e-03
1.38200000e+01,-1.15153179e+02,-1.09432327e+02,0.00000000e+00,0.00000000e+00,-5.72085219e+00,-1.09434291e+02,1.96342891e-03,-1.05771900e+02,-1.00051047e+02,9.38534722e+00,-4.06749587e-03,-5.72085219e+00,-1.09434291e+02,1.96342891e-03,-9.65982497e+01,-9.08773975e+01,1.85613864e+01,-6.45674722e-03,-5.72085219e+00,-1.09434291e+02,1.96342891e-03
1.38300000e+01,-1.15476522e+02,-1.09749416e+02,0.00000000e+00,0.00000000e+00,-5.72710628e+00,-1.09751376e+02,1.96059056e-03,-1.06088844e+02,-1.00361738e+02,9.39174555e+00,-4.06749587e-03,-5.72710628e+00,-1.09751376e+02,1.96059056e-03,-9.69087025e+01,-9.11815962e+01,1.85742762e+01,-6.45674722e-03,-5.72710628e+00,-1.09751376e+02,1.96059056e-03
1.38400000e+01,-1.15800556e+02,-1.10067193e+02,0.00000000e+00,0.00000000e+00,-5.73336321e+00,-1.10069151e+02,1.95775836e-03,-1.06406480e+02,-1.00673116e+02,9.39814406e+00,-4.06749587e-03,-5.73336321e+00,-1.10069151e+02,1.95775836e-03,-9.72198465e+01,-9.14864833e+01,1.85871663e+01,-6.45674722e-03,-5.73336321e+00,-1.10069151e+02,1.95775836e-03
1.38500000e+01,-1.16125283e+02,-1.10385660e+02,0.00000000e+00,0.00000000e+00,-5.73962300e+00,-1.10387615e+02,1.95493229e-03,-1.06724807e+02,-1.00985184e+02,9.40454274e+00,-4.06749587e-03,-5.73962300e+00,-1.10387615e+02,1.95493229e-03,-9.75316827e+01,-9.17920597e+01,1.86000566e+01,-6.45674722e-03,-5.73962300e+00,-1.10387615e+02,1.95493229e-03
1.38600000e+01,-1.16450702e+02,-1.10704817e+02,0.00000000e+00,0.00000000e+00,-5.74588565e+00,-1.10706769e+02,1.95211234e-03,-1.07043828e+02,-1.01297943e+02,9.41094160e+00,-4.06749587e-03,-5.74588565e+00,-1.10706769e+02,1.95211234e-03,-9.78442120e+01,-9.20983264e+01,1.86129472e+01,-6.45674722e-03,-5.74588565e+00,-1.10706769e+02,1.95211234e-03
1.38700000e+01,-1.16776817e+02,-1.11024666e+02,0.00000000e+00,0.00000000e+00,-5.75215117e+00,-1.11026615e+02,1.94929849e-03,-1.07363544e+02,-1.01611393e+02,9.41734064e+00,-4.06749587e-03,-5.75215117e+00,-1.11026615e+02,1.94929849e-03,-9.81574356e+01,-9.24052844e+01,1.86258380e+01,-6.45674722e-03,-5.75215117e+00,-1.11026615e+02,1.94929849e-03
1.38800000e+01,-1.17103627e+02,-1.11345207e+02,0.00000000e+00,0.00000000e+00,-5.75841958e+00,-1.11347154e+02,1.94649071e-03,-1.07683954e+02,-1.01925535e+02,9.42373986e+00,-4.06749587e-03,-5.75841958e+00,-1.11347154e+02,1.94649071e-03,-9.84713543e+01,-9.27129348e+01,1.86387290e+01,-6.45674722e-03,-5.75841958e+00,-1.11347154e+02,1.94649071e-03
1.38900000e+01,-1.17431133e+02,-1.11666442e+02,0.00000000e+00,0.00000000e+00,-5.76469089e+00,-1.11668386e+02,1.94368900e-03,-1.08005061e+02,-1.02240370e+02,9.43013925e+00,-4.06749587e-03,-5.76469089e+00,-1.11668386e+02,1.94368900e-03,-9.87859693e+01,-9.30212784e+01,1.86516203e+01,-6.45674722e-03,-5.76469089e+00,-1.11668386e+02,1.94368900e-03
1.39000000e+01,-1.17759337e+02,-1.11988371e+02,0.00000000e+00,0.00000000e+00,-5.77096510e+00,-1.11990312e+02,1.94089333e-03,-1.08326865e+02,-1.02555900e+02,9.43653882e+00,-4.06749587e-03,-5.77096510e+00,-1.11990312e+02,1.94089333e-03,-9.91012815e+01,-9.33303164e+01,1.86645118e+01,-6.45674722e-03,-5.77096510e+00,-1.11990312e+02,1.94089333e-03
1.39100000e+01,-1.18088239e+02,-1.12310996e+02,0.00000000e+00,0.00000000e+00,-5.77724223e+00,-1.12312935e+02,1.93810369e-03,-1.08649368e+02,-1.02872125e+02,9.44293856e+00,-4.06749587e-03,-5.77724223e+00,-1.12312935e+02,1.93810369e-03,-9.94172919e+01,-9.36400497e+01,1.86774035e+01,-6.45674722e-03,-5.77724223e+00,-1.12312935e+02,1.93810369e-03
1.39200000e+01,-1.18417840e+02,-1.12634318e+02,0.00000000e+00,0.00000000e+00,-5.78352229e+00,-1.12636253e+02,1.93532006e-03,-1.08972569e+02,-1.03189047e+02,9.44933848e+00,-4.06749587e-03,-5.78352229e+00,-1.12636253e+02,1.93532006e-03,-9.97340016e+01,-9.39504793e+01,1.86902954e+01,-6.45674722e-03,-5.78352229e+00,-1.12636253e+02,1.93532006e-03
1.39300000e+01,-1.18748142e+02,-1.12958337e+02,0.00000000e+00,0.00000000e+00,-5.78980529e+00,-1.12960270e+02,1.93254242e-03,-1.09296471e+02,-1.03506666e+02,9.45573858e+00,-4.06749587e-03,-5.78980529e+00,-1.12960270e+02,1.93254242e-03,-1.00051412e+02,-9.42616062e+01,1.87031876e+01,-6.45674722e-03,-5.78980529e+00,-1.12960270e+02,1.93254242e-03
1.39400000e+01,-1.19079146e+02,-1.13283055e+02,0.00000000e+00,0.00000000e+00,-5.79609124e+00,-1.13284985e+02,1.92977075e-03,-1.09621075e+02,-1.03824983e+02,9.46213885e+00,-4.06749587e-03,-5.79609124e+00,-1.13284985e+02,1.92977075e-03,-1.00369523e+02,-9.45734315e+01,1.87160800e+01,-6.45674722e-03,-5.79609124e+00,-1.13284985e+02,1.92977075e-03
1.39500000e+01,-1.19410852e+02,-1.13608472e+02,0.00000000e+00,0.00000000e+00,-5.80238014e+00,-1.13610399e+02,1.92700505e-03,-1.09946380e+02,-1.04144000e+02,9.46853929e+00,-4.06749587e-03,-5.80238014e+00,-1.13610399e+02,1.92700505e-03,-1.00688336e+02,-9.48859561e+01,1.87289727e+01,-6.45674722e-03,-5.80238014e+00,-1.13610399e+02,1.92700505e-03
1.39600000e+01,-1.19743262e+02,-1.13934590e+02,0.00000000e+00,0.00000000e+00,-5.80867202e+00,-1.13936514e+02,1.92424529e-03,-1.10272389e+02,-1.04463717e+02,9.47493991e+00,-4.06749587e-03,-5.80867202e+00,-1.13936514e+02,1.92424529e-03,-1.01007853e+02,-9.51991810e+01,1.87418656e+01,-6.45674722e-03,-5.80867202e+00,-1.13936514e+02,1.92424529e-03
1.39700000e+01,-1.20076376e+02,-1.14261409e+02,0.00000000e+00,0.00000000e+00,-5.81496688e+00,-1.14263331e+02,1.92149145e-03,-1.10599103e+02,-1.04784136e+02,9.48134070e+00,-4.06749587e-03,-5.81496688e+00,-1.14263331e+02,1.92149145e-03,-1.01328074e+02,-9.55131073e+01,1.87547587e+01,-6.45674722e-03,-5.81496688e+00,-1.14263331e+02,1.92149145e-03
1.39800000e+01,-1.20410196e+02,-1.14588931e+02,0.00000000e+00,0.00000000e+00,-5.82126473e+00,-1.14590850e+02,1.91874351e-03,-1.10926522e+02,-1.05105257e+02,9.48774167e+00,-4.06749587e-03,-5.82126473e+00,-1.14590850e+02,1.91874351e-03,-1.01649001e+02,-9.58277359e+01,1.87676520e+01,-6.45674722e-03,-5.82126473e+00,-1.14590850e+02,1.91874351e-03
1.39900000e+01,-1.20744722e+02,-1.14917157e+02,0.00000000e+00,0.00000000e+00,-5.82756558e+00,-1.14919073e+02,1.91600147e-03,-1.11254647e+02,-1.05427081e+02,9.49414280e+00,-4.06749587e-03,-5.82756558e+00,-1.14919073e+02,1.91600147e-03,-1.01970633e+02,-9.61430678e+01,1.87805455e+01,-6.45674722e-03,-5.82756558e+00,-1.14919073e+02,1.91600147e-03
1.40000000e+01,-1.21079956e+02,-1.15246087e+02,0.00000000e+00,0.00000000e+00,-5.83386945e+00,-1.15248000e+02,1.91326531e-03,-1.11583480e+02,-1.05749610e+02,9.50054411e+00,-4.06749587e-03,-5.83386945e+00,-1.15248000e+02,1.91326531e-03,-1.02292974e+02,-9.64591042e+01,1.87934393e+01,-6.45674722e-03,-5.83386945e+00,-1.15248000e+02,1.91326531e-03
1.40100000e+01,-1.21415899e+02,-1.15575722e+02,0.00000000e+00,0.00000000e+00,-5.84017635e+00,-1.15577633e+02,1.91053500e-03,-1.11913021e+02,-1.06072844e+02,9.50694560e+00,-4.06749587e-03,-5.84017635e+00,-1.15577633e+02,1.91053500e-03,-1.02616022e+02,-9.67758458e+01,1.88063333e+01,-6.45674722e-03,-5.84017635e+00,-1.15577633e+02,1.91053500e-03
1.40200000e+01,-1.21752551e+02,-1.15906065e+02,0.00000000e+00,0.00000000e+00,-5.84648628e+00,-1.15907973e+02,1.90781053e-03,-1.12243271e+02,-1.06396785e+02,9.51334725e+00,-4.06749587e-03,-5.84648628e+00,-1.15907973e+02,1.90781053e-03,-1.02939780e+02,-9.70932939e+01,1.88192276e+01,-6.45674722e-03,-5.84648628e+00,-1.15907973e+02,1.90781053e-03
1.40300000e+01,-1.22089914e+02,-1.16237115e+02,0.00000000e+00,0.00000000e+00,-5.85279926e+00,-1.16239020e+02,1.90509188e-03,-1.12574232e+02,-1.06721433e+02,9.51974908e+00,-4.06749587e-03,-5.85279926e+00,-1.16239020e+02,1.90509188e-03,-1.03264249e+02,-9.74114493e+01,1.88321220e+01,-6.45674722e-03,-5.85279926e+00,-1.16239020e+02,1.90509188e-03
1.40400000e+01,-1.22427988e+02,-1.16568873e+02,0.00000000e+00,0.00000000e+00,-5.85911529e+00,-1.16570776e+02,1.90237904e-03,-1.12905905e+02,-1.07046790e+02,9.52615108e+00,-4.06749587e-03,-5.85911529e+00,-1.16570776e+02,1.90237904e-03,-1.03589428e+02,-9.77303132e+01,1.88450167e+01,-6.45674722e-03,-5.85911529e+00,-1.16570776e+02,1.90237904e-03
1.40500000e+01,-1.22766776e+02,-1.16901341e+02,0.00000000e+00,0.00000000e+00,-5.86543440e+00,-1.16903241e+02,1.89967199e-03,-1.13238290e+02,-1.07372856e+02,9.53255325e+00,-4.06749587e-03,-5.86543440e+00,-1.16903241e+02,1.89967199e-03,-1.03915321e+02,-9.80498864e+01,1.88579117e+01,-6.45674722e-03,-5.86543440e+00,-1.16903241e+02,1.89967199e-03
1.40600000e+01,-1.23106277e+02,-1.17234520e+02,0.00000000e+00,0.00000000e+00,-5.87175659e+00,-1.17236417e+02,1.89697071e-03,-1.13571389e+02,-1.07699632e+02,9.53895558e+00,-4.06749587e-03,-5.87175659e+00,-1.17236417e+02,1.89697071e-03,-1.04241927e+02,-9.83701701e+01,1.88708068e+01,-6.45674722e-03,-5.87175659e+00,-1.17236417e+02,1.89697071e-03
1.40700000e+01,-1.23446492e+02,-1.17568411e+02,0.00000000e+00,0.00000000e+00,-5.87808187e+00,-1.17570305e+02,1.89427520e-03,-1.13905202e+02,-1.08027120e+02,9.54535809e+00,-4.06749587e-03,-5.87808187e+00,-1.17570305e+02,1.89427520e-03,-1.04569247e+02,-9.86911652e+01,1.88837022e+01,-6.45674722e-03,-5.87808187e+00,-1.17570305e+02,1.89427520e-03
1.40800000e+01,-1.23787424e+02,-1.17903014e+02,0.00000000e+00,0.00000000e+00,-5.88441025e+00,-1.17904905e+02,1.89158542e-03,-1.14239731e+02,-1.08355320e+02,9.55176077e+00,-4.06749587e-03,-5.88441025e+00,-1.17904905e+02,1.89158542e-03,-1.04897283e+02,-9.90128727e+01,1.88965978e+01,-6.45674722e-03,-5.88441025e+00,-1.17904905e+02,1.89158542e-03
1.40900000e+01,-1.24129072e+02,-1.18238331e+02,0.00000000e+00,0.00000000e+00,-5.89074175e+00,-1.18240219e+02,1.88890137e-03,-1.14574976e+02,-1.08684234e+02,9.55816362e+00,-4.06749587e-03,-5.89074175e+00,-1.18240219e+02,1.88890137e-03,-1.05226035e+02,-9.93352937e+01,1.89094936e+01,-6.45674722e-03,-5.89074175e+00,-1.18240219e+02,1.88890137e-03
1.41000000e+01,-1.24471438e+02,-1.18574362e+02,0.00000000e+00,0.00000000e+00,-5.89707637e+00,-1.18576248e+02,1.88622303e-03,-1.14910939e+02,-1.09013863e+02,9.56456664e+00,-4.06749587e-03,-5.89707637e+00,-1.18576248e+02,1.88622303e-03,-1.05555506e+02,-9.96584292e+01,1.89223896e+01,-6.45674722e-03,-5.89707637e+00,-1.18576248e+02,1.88622303e-03
1.41100000e+01,-1.24814523e+02,-1.18911109e+02,0.00000000e+00,0.00000000e+00,-5.90341414e+00,-1.18912993e+02,1.88355038e-03,-1.15247621e+02,-1.09344207e+02,9.57096983e+00,-4.06749587e-03,-5.90341414e+00,-1.18912993e+02,1.88355038e-03,-1.05885694e+02,-9.99822802e+01,1.89352859e+01,-6.45674722e-03,-5.90341414e+00,-1.18912993e+02,1.88355038e-03
1.41200000e+01,-1.25158328e+02,-1.19248573e+02,0.00000000e+00,0.00000000e+00,-5.90975505e+00,-1.19250454e+02,1.88088340e-03,-1.15585023e+02,-1.09675268e+02,9.57737318e+00,-4.06749587e-03,-5.90975505e+00,-1.19250454e+02,1.88088340e-03,-1.06216603e+02,-1.00306848e+02,1.89481824e+01,-6.45674722e-03,-5.90975505e+00,-1.19250454e+02,1.88088340e-03
1.41300000e+01,-1.25502854e+02,-1.19586755e+02,0.00000000e+00,0.00000000e+00,-5.91609912e+00,-1.19588633e+02,1.87822209e-03,-1.15923145e+02,-1.10007046e+02,9.58377671e+00,-4.06749587e-03,-5.91609912e+00,-1.19588633e+02,1.87822209e-03,-1.06548232e+02,-1.00632133e+02,1.89610791e+01,-6.45674722e-03,-5.91609912e+00,-1.19588633e+02,1.87822209e-03
1.41400000e+01,-1.25848102e+02,-1.19925655e+02,0.00000000e+00,0.00000000e+00,-5.92244636e+00,-1.19927531e+02,1.87556642e-03,-1.16261989e+02,-1.10339542e+02,9.59018040e+00,-4.06749587e-03,-5.92244636e+00,-1.19927531e+02,1.87556642e-03,-1.06880583e+02,-1.00958136e+02,1.89739760e+01,-6.45674722e-03,-5.92244636e+00,-1.19927531e+02,1.87556642e-03
1.41500000e+01,-1.26194072e+02,-1.20265276e+02,0.00000000e+00,0.00000000e+00,-5.92879679e+00,-1.20267149e+02,1.87291638e-03,-1.16601556e+02,-1.10672759e+02,9.59658426e+00,-4.06749587e-03,-5.92879679e+00,-1.20267149e+02,1.87291638e-03,-1.07213656e+02,-1.01284859e+02,1.89868731e+01,-6.45674722e-03,-5.92879679e+00,-1.20267149e+02,1.87291638e-03
1.41600000e+01,-1.26540767e+02,-1.20605617e+02,0.00000000e+00,0.00000000e+00,-5.93515042e+00,-1.20607487e+02,1.87027195e-03,-1.16941846e+02,-1.11006696e+02,9.60298829e+00,-4.06749587e-03,-5.93515042e+00,-1.20607487e+02,1.87027195e-03,-1.07547453e+02,-1.01612303e+02,1.89997705e+01,-6.45674722e-03,-5.93515042e+00,-1.20607487e+02,1.87027195e-03
1.41700000e+01,-1.26888187e+02,-1.20946679e+02,0.00000000e+00,0.00000000e+00,-5.94150725e+00,-1.20948547e+02,1.86763312e-03,-1.17282862e+02,-1.11341354e+02,9.60939248e+00,-4.06749587e-03,-5.94150725e+00,-1.20948547e+02,1.86763312e-03,-1.07881975e+02,-1.01940468e+02,1.90126681e+01,-6.45674722e-03,-5.94150725e+00,-1.20948547e+02,1.86763312e-03
1.41800000e+01,-1.27236332e+02,-1.21288465e+02,0.00000000e+00,0.00000000e+00,-5.94786730e+00,-1.21290330e+02,1.86499987e-03,-1.17624603e+02,-1.11676736e+02,9.61579684e+00,-4.06749587e-03,-5.94786730e+00,-1.21290330e+02,1.86499987e-03,-1.08217223e+02,-1.02269356e+02,1.90255659e+01,-6.45674722e-03,-5.94786730e+00,-1.21290330e+02,1.86499987e-03
1.41900000e+01,-1.27585205e+02,-1.21630975e+02,0.00000000e+00,0.00000000e+00,-5.95423058e+00,-1.21632837e+02,1.86237219e-03,-1.17967071e+02,-1.12012841e+02,9.62220137e+00,-4.06749587e-03,-5.95423058e+00,-1.21632837e+02,1.86237219e-03,-1.08553198e+02,-1.02598967e+02,1.90384639e+01,-6.45674722e-03,-5.95423058e+00,-1.21632837e+02,1.86237219e-03
1.42000000e+01,-1.27934806e+02,-1.21974209e+02,0.00000000e+00,0.00000000e+00,-5.96059710e+00,-1.21976069e+02,1.85975005e-03,-1.18310268e+02,-1.12349670e+02,9.62860606e+00,-4.06749587e-03,-5.96059710e+00,-1.21976069e+02,1.85975005e-03,-1.08889901e+02,-1.02929304e+02,1.90513622e+01,-6.45674722e-03,-5.96059710e+00,-1.21976069e+02,1.85975005e-03
1.42100000e+01,-1.28285136e+02,-1.22318169e+02,0.00000000e+00,0.00000000e+00,-5.96696688e+00,-1.22320026e+02,1.85713345e-03,-1.18654193e+02,-1.12687226e+02,9.63501092e+00,-4.06749587e-03,-5.96696688e+00,-1.22320026e+02,1.85713345e-03,-1.09227332e+02,-1.03260365e+02,1.90642606e+01,-6.45674722e-03,-5.96696688e+00,-1.22320026e+02,1.85713345e-03
1.42200000e+01,-1.28636196e+02,-1.22662857e+02,0.00000000e+00,0.00000000e+00,-5.97333992e+00,-1.22664711e+02,1.85452236e-03,-1.18998848e+02,-1.13025508e+02,9.64141594e+00,-4.06749587e-03,-5.97333992e+00,-1.22664711e+02,1.85452236e-03,-1.09565494e+02,-1.03592154e+02,1.90771593e+01,-6.45674722e-03,-5.97333992e+00,-1.22664711e+02,1.85452236e-03
1.42300000e+01,-1.28987988e+02,-1.23008272e+02,0.00000000e+00,0.00000000e+00,-5.97971624e+00,-1.23010124e+02,1.85191678e-03,-1.19344234e+02,-1.13364518e+02,9.64782113e+00,-4.06749587e-03,-5.97971624e+00,-1.23010124e+02,1.85191678e-03,-1.09904387e+02,-1.03924670e+02,1.90900582e+01,-6.45674722e-03,-5.97971624e+00,-1.23010124e+02,1.85191678e-03
1.42400000e+01,-1.29340512e+02,-1.23354416e+02,0.00000000e+00,0.00000000e+00,-5.98609585e+00,-1.23356265e+02,1.84931669e-03,-1.19690353e+02,-1.13704257e+02,9.65422648e+00,-4.06749587e-03,-5.98609585e+00,-1.23356265e+02,1.84931669e-03,-1.10244011e+02,-1.04257915e+02,1.91029573e+01,-6.45674722e-03,-5.98609585e+00,-1.23356265e+02,1.84931669e-03
1.42500000e+01,-1.29693769e+02,-1.23701290e+02,0.00000000e+00,0.00000000e+00,-5.99247876e+00,-1.23703137e+02,1.84672207e-03,-1.20037204e+02,-1.14044725e+02,9.66063200e+00,-4.06749587e-03,-5.99247876e+00,-1.23703137e+02,1.84672207e-03,-1.10584369e+02,-1.04591890e+02,1.91158567e+01,-6.45674722e-03,-5.99247876e+00,-1.23703137e+02,1.84672207e-03
1.42600000e+01,-1.30047760e+02,-1.24048895e+02,0.00000000e+00,0.00000000e+00,-5.99886499e+00,-1.24050739e+02,1.84413290e-03,-1.20384790e+02,-1.14385925e+02,9.66703768e+00,-4.06749587e-03,-5.99886499e+00,-1.24050739e+02,1.84413290e-03,-1.10925461e+02,-1.04926596e+02,1.91287562e+01,-6.45674722e-03,-5.99886499e+00,-1.24050739e+02,1.84413290e-03
1.42700000e+01,-1.30402487e+02,-1.24397232e+02,0.00000000e+00,0.00000000e+00,-6.00525454e+00,-1.24399074e+02,1.84154918e-03,-1.20733111e+02,-1.14727856e+02,9.67344352e+00,-4.06749587e-03,-6.00525454e+00,-1.24399074e+02,1.84154918e-03,-1.11267288e+02,-1.05262033e+02,1.91416560e+01,-6.45674722e-03,-6.00525454e+00,-1.24399074e+02,1.84154918e-03
1.42800000e+01,-1.30757950e+02,-1.24746303e+02,0.00000000e+00,0.00000000e+00,-6.01164743e+00,-1.24748142e+02,1.83897088e-03,-1.21082168e+02,-1.15070521e+02,9.67984953e+00,-4.06749587e-03,-6.01164743e+00,-1.24748142e+02,1.83897088e-03,-1.11609851e+02,-1.05598203e+02,1.91545560e+01,-6.45674722e-03,-6.01164743e+00,-1.24748142e+02,1.83897088e-03
1.42900000e+01,-1.31114151e+02,-1.25096107e+02,0.00000000e+00,0.00000000e+00,-6.01804367e+00,-1.25097943e+02,1.83639800e-03,-1.21431962e+02,-1.15413919e+02,9.68625570e+00,-4.06749587e-03,-6.01804367e+00,-1.25097943e+02,1.83639800e-03,-1.11953151e+02,-1.05935108e+02,1.91674561e+01,-6.45674722e-03,-6.01804367e+00,-1.25097943e+02,1.83639800e-03
1.43000000e+01,-1.31471090e+02,-1.25446646e+02,0.00000000e+00,0.00000000e+00,-6.02444328e+00,-1.25448480e+02,1.83383051e-03,-1.21782495e+02,-1.15758052e+02,9.69266203e+00,-4.06749587e-03,-6.02444328e+00,-1.25448480e+02,1.83383051e-03,-1.12297190e+02,-1.06272747e+02,1.91803566e+01,-6.45674722e-03,-6.02444328e+00,-1.25448480e+02,1.83383051e-03
1.43100000e+01,-1.31828768e+02,-1.25797922e+02,0.00000000e+00,0.00000000e+00,-6.03084625e+00,-1.25799753e+02,1.83126840e-03,-1.22133767e+02,-1.16102921e+02,9.69906853e+00,-4.06749587e-03,-6.03084625e+00,-1.25799753e+02,1.83126840e-03,-1.12641968e+02,-1.06611122e+02,1.91932572e+01,-6.45674722e-03,-6.03084625e+00,-1.25799753e+02,1.83126840e-03
1.43200000e+01,-1.32187188e+02,-1.26149935e+02,0.00000000e+00,0.00000000e+00,-6.03725262e+00,-1.26151764e+02,1.82871165e-03,-1.22485780e+02,-1.16448527e+02,9.70547518e+00,-4.06749587e-03,-6.03725262e+00,-1.26151764e+02,1.82871165e-03,-1.12987486e+02,-1.06950234e+02,1.92061580e+01,-6.45674722e-03,-6.03725262e+00,-1.26151764e+02,1.82871165e-03
1.43300000e+01,-1.32546348e+02,-1.26502686e+02,0.00000000e+00,0.00000000e+00,-6.04366238e+00,-1.26504512e+02,1.82616026e-03,-1.22838534e+02,-1.16794872e+02,9.71188200e+00,-4.06749587e-03,-6.04366238e+00,-1.26504512e+02,1.82616026e-03,-1.13333746e+02,-1.07290084e+02,1.92190591e+01,-6.45674722e-03,-6.04366238e+00,-1.26504512e+02,1.82616026e-03
1.43400000e+01,-1.32906252e+02,-1.26856176e+02,0.00000000e+00,0.00000000e+00,-6.05007556e+00,-1.26858000e+02,1.82361420e-03,-1.23192030e+02,-1.17141955e+02,9.71828898e+00,-4.06749587e-03,-6.05007556e+00,-1.26858000e+02,1.82361420e-03,-1.13680748e+02,-1.07630673e+02,1.92319603e+01,-6.45674722e-03,-6.05007556e+00,-1.26858000e+02,1.82361420e-03
1.43500000e+01,-1.33266899e+02,-1.27210407e+02,0.00000000e+00,0.00000000e+00,-6.05649216e+00,-1.27212228e+02,1.82107346e-03,-1.23546270e+02,-1.17489778e+02,9.72469613e+00,-4.06749587e-03,-6.05649216e+00,-1.27212228e+02,1.82107346e-03,-1.14028494e+02,-1.07972002e+02,1.92448618e+01,-6.45674722e-03,-6.05649216e+00,-1.27212228e+02,1.82107346e-03
1.43600000e+01,-1.33628291e+02,-1.27565379e+02,0.00000000e+00,0.00000000e+00,-6.06291219e+00,-1.27567197e+02,1.81853803e-03,-1.23901255e+02,-1.17838343e+02,9.73110343e+00,-4.06749587e-03,-6.06291219e+00,-1.27567197e+02,1.81853803e-03,-1.14376984e+02,-1.08314072e+02,1.92577635e+01,-6.45674722e-03,-6.06291219e+00,-1.27567197e+02,1.81853803e-03
1.43700000e+01,-1.33990429e+02,-1.27921093e+02,0.00000000e+00,0.00000000e+00,-6.06933568e+00,-1.27922909e+02,1.81600789e-03,-1.24256985e+02,-1.18187650e+02,9.73751089e+00,-4.06749587e-03,-6.06933568e+00,-1.27922909e+02,1.81600789e-03,-1.14726220e+02,-1.08656884e+02,1.92706654e+01,-6.45674722e-03,-6.06933568e+00,-1.27922909e+02,1.81600789e-03
1.43800000e+01,-1.34353313e+02,-1.28277551e+02,0.00000000e+00,0.00000000e+00,-6.07576263e+00,-1.28279364e+02,1.81348303e-03,-1.24613462e+02,-1.18537700e+02,9.74391851e+00,-4.06749587e-03,-6.07576263e+00,-1.28279364e+02,1.81348303e-03,-1.15076203e+02,-1.09000440e+02,1.92835675e+01,-6.45674722e-03,-6.07576263e+00,-1.28279364e+02,1.81348303e-03
1.43900000e+01,-1.34716946e+02,-1.28634753e+02,0.00000000e+00,0.00000000e+00,-6.08219305e+00,-1.28636564e+02,1.81096343e-03,-1.24970687e+02,-1.18888494e+02,9.75032630e+00,-4.06749587e-03,-6.08219305e+00,-1.28636564e+02,1.81096343e-03,-1.15426933e+02,-1.09344740e+02,1.92964698e+01,-6.45674722e-03,-6.08219305e+00,-1.28636564e+02,1.81096343e-03
1.44000000e+01,-1.35081327e+02,-1.28992700e+02,0.00000000e+00,0.00000000e+00,-6.08862696e+00,-1.28994509e+02,1.80844907e-03,-1.25328661e+02,-1.19240034e+02,9.75673424e+00,-4.06749587e-03,-6.08862696e+00,-1.28994509e+02,1.80844907e-03,-1.15778412e+02,-1.09689785e+02,1.93093724e+01,-6.45674722e-03,-6.08862696e+00,-1.28994509e+02,1.80844907e-03
1.44100000e+01,-1.35446459e+02,-1.29351394e+02,0.00000000e+00,0.00000000e+00,-6.09506436e+00,-1.29353200e+02,1.80593995e-03,-1.25687384e+02,-1.19592320e+02,9.76314234e+00,-4.06749587e-03,-6.09506436e+00,-1.29353200e+02,1.80593995e-03,-1.16130640e+02,-1.10035576e+02,1.93222751e+01,-6.45674722e-03,-6.09506436e+00,-1.29353200e+02,1.80593995e-03
1.44200000e+01,-1.35812341e+02,-1.29710836e+02,0.00000000e+00,0.00000000e+00,-6.10150528e+00,-1.29712639e+02,1.80343605e-03,-1.26046858e+02,-1.19945353e+02,9.76955060e+00,-4.06749587e-03,-6.10150528e+00,-1.29712639e+02,1.80343605e-03,-1.16483620e+02,-1.10382115e+02,1.93351781e+01,-6.45674722e-03,-6.10150528e+00,-1.29712639e+02,1.80343605e-03
1.44300000e+01,-1.36178976e+02,-1.30071026e+02,0.00000000e+00,0.00000000e+00,-6.10794973e+00,-1.30072827e+02,1.80093735e-03,-1.26407084e+02,-1.20299134e+02,9.77595902e+00,-4.06749587e-03,-6.10794973e+00,-1.30072827e+02,1.80093735e-03,-1.16837351e+02,-1.10729402e+02,1.93480812e+01,-6.45674722e-03,-6.10794973e+00,-1.30072827e+02,1.80093735e-03
1.44400000e+01,-1.36546363e+02,-1.30431966e+02,0.00000000e+00,0.00000000e+00,-6.11439771e+00,-1.30433764e+02,1.79844384e-03,-1.26768063e+02,-1.20653666e+02,9.78236759e+00,-4.06749587e-03,-6.11439771e+00,-1.30433764e+02,1.79844384e-03,-1.17191836e+02,-1.11077438e+02,1.93609846e+01,-6.45674722e-03,-6.11439771e+00,-1.30433764e+02,1.79844384e-03
1.44500000e+01,-1.36914505e+02,-1.30793656e+02,0.00000000e+00,0.00000000e+00,-6.12084924e+00,-1.30795452e+02,1.79595551e-03,-1.27129796e+02,-1.21008947e+02,9.78877633e+00,-4.06749587e-03,-6.12084924e+00,-1.30795452e+02,1.79595551e-03,-1.17547074e+02,-1.11426225e+02,1.93738882e+01,-6.45674722e-03,-6.12084924e+00,-1.30795452e+02,1.79595551e-03
1.44600000e+01,-1.37283402e+02,-1.31156098e+02,0.00000000e+00,0.00000000e+00,-6.12730434e+00,-1.31157892e+02,1.79347233e-03,-1.27492285e+02,-1.21364980e+02,9.79518522e+00,-4.06749587e-03,-6.12730434e+00,-1.31157892e+02,1.79347233e-03,-1.17903067e+02,-1.11775763e+02,1.93867920e+01,-6.45674722e-03,-6.12730434e+00,-1.31157892e+02,1.79347233e-03
1.44700000e+01,-1.37653056e+02,-1.31519293e+02,0.00000000e+00,0.00000000e+00,-6.13376301e+00,-1.31521084e+02,1.79099431e-03,-1.27855529e+02,-1.21721766e+02,9.80159427e+00,-4.06749587e-03,-6.13376301e+00,-1.31521084e+02,1.79099431e-03,-1.18259817e+02,-1.12126054e+02,1.93996959e+01,-6.45674722e-03,-6.13376301e+00,-1.31521084e+02,1.79099431e-03
1.44800000e+01,-1.38023467e+02,-1.31883241e+02,0.00000000e+00,0.00000000e+00,-6.14022527e+00,-1.31885030e+02,1.78852141e-03,-1.28219531e+02,-1.22079305e+02,9.80800348e+00,-4.06749587e-03,-6.14022527e+00,-1.31885030e+02,1.78852141e-03,-1.18617323e+02,-1.12477098e+02,1.94126001e+01,-6.45674722e-03,-6.14022527e+00,-1.31885030e+02,1.78852141e-03
1.44900000e+01,-1.38394636e+02,-1.32247945e+02,0.00000000e+00,0.00000000e+00,-6.14669114e+00,-1.32249731e+02,1.78605364e-03,-1.28584291e+02,-1.22437599e+02,9.81441284e+00,-4.06749587e-03,-6.14669114e+00,-1.32249731e+02,1.78605364e-03,-1.18975588e+02,-1.12828897e+02,1.94255046e+01,-6.45674722e-03,-6.14669114e+00,-1.32249731e+02,1.78605364e-03
1.45000000e+01,-1.38766565e+02,-1.32613404e+02,0.00000000e+00,0.00000000e+00,-6.15316061e+00,-1.32615187e+02,1.78359096e-03,-1.28949810e+02,-1.22796649e+02,9.82082236e+00,-4.06749587e-03,-6.15316061e+00,-1.32615187e+02,1.78359096e-03,-1.19334612e+02,-1.13181451e+02,1.94384092e+01,-6.45674722e-03,-6.15316061e+00,-1.32615187e+02,1.78359096e-03
1.45100000e+01,-1.39139254e+02,-1.32979620e+02,0.00000000e+00,0.00000000e+00,-6.15963372e+00,-1.32981401e+02,1.78113338e-03,-1.29316089e+02,-1.23156455e+02,9.82723204e+00,-4.06749587e-03,-6.15963372e+00,-1.32981401e+02,1.78113338e-03,-1.19694396e+02,-1.13534763e+02,1.94513140e+01,-6.45674722e-03,-6.15963372e+00,-1.32981401e+02,1.78113338e-03
1.45200000e+01,-1.39512704e+02,-1.33346594e+02,0.00000000e+00,0.00000000e+00,-6.16611047e+00,-1.33348373e+02,1.77868087e-03,-1.29683130e+02,-1.23517020e+02,9.83364187e+00,-4.06749587e-03,-6.16611047e+00,-1.33348373e+02,1.77868087e-03,-1.20054942e+02,-1.13888832e+02,1.94642190e+01,-6.45674722e-03,-6.16611047e+00,-1.33348373e+02,1.77868087e-03
1.45300000e+01,-1.39886918e+02,-1.33714327e+02,0.00000000e+00,0.00000000e+00,-6.17259087e+00,-1.33716103e+02,1.77623343e-03,-1.30050934e+02,-1.23878343e+02,9.84005186e+00,-4.06749587e-03,-6.17259087e+00,-1.33716103e+02,1.77623343e-03,-1.20416250e+02,-1.14243660e+02,1.94771243e+01,-6.45674722e-03,-6.17259087e+00,-1.33716103e+02,1.77623343e-03
1.45400000e+01,-1.40261895e+02,-1.34082820e+02,0.00000000e+00,0.00000000e+00,-6.17907494e+00,-1.34084594e+02,1.77379103e-03,-1.30419500e+02,-1.24240426e+02,9.84646200e+00,-4.06749587e-03,-6.17907494e+00,-1.34084594e+02,1.77379103e-03,-1.20778322e+02,-1.14599247e+02,1.94900297e+01,-6.45674722e-03,-6.17907494e+00,-1.34084594e+02,1.77379103e-03
1.45500000e+01,-1.40637637e+02,-1.34452074e+02,0.00000000e+00,0.00000000e+00,-6.18556270e+00,-1.34453846e+02,1.77135367e-03,-1.30788832e+02,-1.24603269e+02,9.85287230e+00,-4.06749587e-03,-6.18556270e+00,-1.34453846e+02,1.77135367e-03,-1.21141158e+02,-1.14955596e+02,1.95029353e+01,-6.45674722e-03,-6.18556270e+00,-1.34453846e+02,1.77135367e-03
1.45600000e+01,-1.41014145e+02,-1.34822090e+02,0.00000000e+00,0.00000000e+00,-6.19205414e+00,-1.34823859e+02,1.76892133e-03,-1.31158929e+02,-1.24966875e+02,9.85928275e+00,-4.06749587e-03,-6.19205414e+00,-1.34823859e+02,1.76892133e-03,-1.21504760e+02,-1.15312706e+02,1.95158412e+01,-6.45674722e-03,-6.19205414e+00,-1.34823859e+02,1.76892133e-03
1.45700000e+01,-1.41391419e+02,-1.35192870e+02,0.00000000e+00,0.00000000e+00,-6.19854930e+00,-1.35194636e+02,1.76649399e-03,-1.31529793e+02,-1.25331244e+02,9.86569335e+00,-4.06749587e-03,-6.19854930e+00,-1.35194636e+02,1.76649399e-03,-1.21869129e+02,-1.15670579e+02,1.95287472e+01,-6.45674722e-03,-6.19854930e+00,-1.35194636e+02,1.76649399e-03
1.45800000e+01,-1.41769462e+02,-1.35564413e+02,0.00000000e+00,0.00000000e+00,-6.20504817e+00,-1.35566178e+02,1.76407165e-03,-1.31901425e+02,-1.25696377e+02,9.87210411e+00,-4.06749587e-03,-6.20504817e+00,-1.35566178e+02,1.76407165e-03,-1.22234265e+02,-1.16029217e+02,1.95416535e+01,-6.45674722e-03,-6.20504817e+00,-1.35566178e+02,1.76407165e-03
1.45900000e+01,-1.42148273e+02,-1.35936722e+02,0.00000000e+00,0.00000000e+00,-6.21155078e+00,-1.35938484e+02,1.76165428e-03,-1.32273826e+02,-1.26062275e+02,9.87851503e+00,-4.06749587e-03,-6.21155078e+00,-1.35938484e+02,1.76165428e-03,-1.22600170e+02,-1.16388619e+02,1.95545599e+01,-6.45674722e-03,-6.21155078e+00,-1.35938484e+02,1.76165428e-03
1.46000000e+01,-1.42527855e+02,-1.36309798e+02,0.00000000e+00,0.00000000e+00,-6.21805714e+00,-1.36311557e+02,1.75924188e-03,-1.32646996e+02,-1.26428939e+02,9.88492609e+00,-4.06749587e-03,-6.21805714e+00,-1.36311557e+02,1.75924188e-03,-1.22966845e+02,-1.16748788e+02,1.95674666e+01,-6.45674722e-03,-6.21805714e+00,-1.36311557e+02,1.75924188e-03
1.46100000e+01,-1.42908207e+02,-1.36683640e+02,0.00000000e+00,0.00000000e+00,-6.22456726e+00,-1.36685397e+02,1.75683444e-03,-1.33020938e+02,-1.26796370e+02,9.89133732e+00,-4.06749587e-03,-6.22456726e+00,-1.36685397e+02,1.75683444e-03,-1.23334291e+02,-1.17109723e+02,1.95803734e+01,-6.45674722e-03,-6.22456726e+00,-1.36685397e+02,1.75683444e-03
1.46200000e+01,-1.43289332e+02,-1.37058251e+02,0.00000000e+00,0.00000000e+00,-6.23108115e+00,-1.37060006e+02,1.75443193e-03,-1.33395651e+02,-1.27164570e+02,9.89774869e+00,-4.06749587e-03,-6.23108115e+00,-1.37060006e+02,1.75443193e-03,-1.23702509e+02,-1.17471427e+02,1.95932805e+01,-6.45674722e-03,-6.23108115e+00,-1.37060006e+02,1.75443193e-03
1.46300000e+01,-1.43671230e+02,-1.37433632e+02,0.00000000e+00,0.00000000e+00,-6.23759883e+00,-1.37435384e+02,1.75203435e-03,-1.33771138e+02,-1.27533539e+02,9.90416021e+00,-4.06749587e-03,-6.23759883e+00,-1.37435384e+02,1.75203435e-03,-1.24071499e+02,-1.17833901e+02,1.96061878e+01,-6.45674722e-03,-6.23759883e+00,-1.37435384e+02,1.75203435e-03
1.46400000e+01,-1.44053903e+02,-1.37809783e+02,0.00000000e+00,0.00000000e+00,-6.24412032e+00,-1.37811532e+02,1.74964167e-03,-1.34147399e+02,-1.27903278e+02,9.91057189e+00,-4.06749587e-03,-6.24412032e+00,-1.37811532e+02,1.74964167e-03,-1.24441264e+02,-1.18197144e+02,1.96190952e+01,-6.45674722e-03,-6.24412032e+00,-1.37811532e+02,1.74964167e-03
1.46500000e+01,-1.44437351e+02,-1.38186705e+02,0.00000000e+00,0.00000000e+00,-6.25064562e+00,-1.38188453e+02,1.74725390e-03,-1.34524435e+02,-1.28273789e+02,9.91698372e+00,-4.06749587e-03,-6.25064562e+00,-1.38188453e+02,1.74725390e-03,-1.24811805e+02,-1.18561159e+02,1.96320029e+01,-6.45674722e-03,-6.25064562e+00,-1.38188453e+02,1.74725390e-03
1.46600000e+01,-1.44821575e+02,-1.38564400e+02,0.00000000e+00,0.00000000e+00,-6.25717475e+00,-1.38566145e+02,1.74487101e-03,-1.34902247e+02,-1.28645072e+02,9.92339570e+00,-4.06749587e-03,-6.25717475e+00,-1.38566145e+02,1.74487101e-03,-1.25183121e+02,-1.18925946e+02,1.96449108e+01,-6.45674722e-03,-6.25717475e+00,-1.38566145e+02,1.74487101e-03
1.46700000e+01,-1.45206577e+02,-1.38942869e+02,0.00000000e+00,0.00000000e+00,-6.26370772e+00,-1.38944612e+02,1.74249299e-03,-1.35280837e+02,-1.29017129e+02,9.92980784e+00,-4.06749587e-03,-6.26370772e+00,-1.38944612e+02,1.74249299e-03,-1.25555215e+02,-1.19291507e+02,1.96578188e+01,-6.45674722e-03,-6.26370772e+00,-1.38944612e+02,1.74249299e-03
1.46800000e+01,-1.45592358e+02,-1.39322113e+02,0.00000000e+00,0.00000000e+00,-6.27024455e+00,-1.39323853e+02,1.74011983e-03,-1.35660205e+02,-1.29389960e+02,9.93622012e+00,-4.06749587e-03,-6.27024455e+00,-1.39323853e+02,1.74011983e-03,-1.25928087e+02,-1.19657843e+02,1.96707271e+01,-6.45674722e-03,-6.27024455e+00,-1.39323853e+02,1.74011983e-03
1.46900000e+01,-1.45978918e+02,-1.39702133e+02,0.00000000e+00,0.00000000e+00,-6.27678525e+00,-1.39703870e+02,1.73775152e-03,-1.36040353e+02,-1.29763568e+02,9.94263255e+00,-4.06749587e-03,-6.27678525e+00,-1.39703870e+02,1.73775152e-03,-1.26301739e+02,-1.20024954e+02,1.96836356e+01,-6.45674722e-03,-6.27678525e+00,-1.39703870e+02,1.73775152e-03
1.47000000e+01,-1.46366259e+02,-1.40082929e+02,0.00000000e+00,0.00000000e+00,-6.28332983e+00,-1.40084664e+02,1.73538803e-03,-1.36421281e+02,-1.30137951e+02,9.94904514e+00,-4.06749587e-03,-6.28332983e+00,-1.40084664e+02,1.73538803e-03,-1.26676171e+02,-1.20392841e+02,1.96965442e+01,-6.45674722e-03,-6.28332983e+00,-1.40084664e+02,1.73538803e-03
1.47100000e+01,-1.46754381e+02,-1.40464503e+02,0.00000000e+00,0.00000000e+00,-6.28987832e+00,-1.40466236e+02,1.73302937e-03,-1.36802991e+02,-1.30513113e+02,9.95545788e+00,-4.06749587e-03,-6.28987832e+00,-1.40466236e+02,1.73302937e-03,-1.27051385e+02,-1.20761507e+02,1.97094531e+01,-6.45674722e-03,-6.28987832e+00,-1.40466236e+02,1.73302937e-03
1.47200000e+01,-1.47143287e+02,-1.40846856e+02,0.00000000e+00,0.00000000e+00,-6.29643071e+00,-1.40848587e+02,1.73067551e-03,-1.37185484e+02,-1.30889053e+02,9.96187076e+00,-4.06749587e-03,-6.29643071e+00,-1.40848587e+02,1.73067551e-03,-1.27427382e+02,-1.21130951e+02,1.97223621e+01,-6.45674722e-03,-6.29643071e+00,-1.40848587e+02,1.73067551e-03
1.47300000e+01,-1.47532977e+02,-1.41229990e+02,0.00000000e+00,0.00000000e+00,-6.30298704e+00,-1.41231718e+02,1.72832644e-03,-1.37568760e+02,-1.31265773e+02,9.96828380e+00,-4.06749587e-03,-6.30298704e+00,-1.41231718e+02,1.72832644e-03,-1.27804162e+02,-1.21501175e+02,1.97352714e+01,-6.45674722e-03,-6.30298704e+00,-1.41231718e+02,1.72832644e-03
1.47400000e+01,-1.47923451e+02,-1.41613904e+02,0.00000000e+00,0.00000000e+00,-6.30954730e+00,-1.41615630e+02,1.72598215e-03,-1.37952822e+02,-1.31643275e+02,9.97469698e+00,-4.06749587e-03,-6.30954730e+00,-1.41615630e+02,1.72598215e-03,-1.28181727e+02,-1.21872180e+02,1.97481808e+01,-6.45674722e-03,-6.30954730e+00,-1.41615630e+02,1.72598215e-03
1.47500000e+01,-1.48314712e+02,-1.41998601e+02,0.00000000e+00,0.00000000e+00,-6.31611152e+00,-1.42000324e+02,1.72364263e-03,-1.38337669e+02,-1.32021558e+02,9.98111031e+00,-4.06749587e-03,-6.31611152e+00,-1.42000324e+02,1.72364263e-03,-1.28560078e+02,-1.22243967e+02,1.97610905e+01,-6.45674722e-03,-6.31611152e+00,-1.42000324e+02,1.72364263e-03
1.47600000e+01,-1.48706760e+02,-1.42384080e+02,0.00000000e+00,0.00000000e+00,-6.32267971e+00,-1.42385802e+02,1.72130786e-03,-1.38723304e+02,-1.32400624e+02,9.98752379e+00,-4.06749587e-03,-6.32267971e+00,-1.42385802e+02,1.72130786e-03,-1.28939216e+02,-1.22616537e+02,1.97740003e+01,-6.45674722e-03,-6.32267971e+00,-1.42385802e+02,1.72130786e-03
1.47700000e+01,-1.49099596e+02,-1.42770344e+02,0.00000000e+00,0.00000000e+00,-6.32925188e+00,-1.42772063e+02,1.71897784e-03,-1.39109726e+02,-1.32780474e+02,9.99393743e+00,-4.06749587e-03,-6.32925188e+00,-1.42772063e+02,1.71897784e-03,-1.29319143e+02,-1.22989891e+02,1.97869104e+01,-6.45674722e-03,-6.32925188e+00,-1.42772063e+02,1.71897784e-03
1.47800000e+01,-1.49493222e+02,-1.43157394e+02,0.00000000e+00,0.00000000e+00,-6.33582804e+00,-1.43159110e+02,1.71665254e-03,-1.39496938e+02,-1.33161110e+02,1.00003512e+01,-4.06749587e-03,-6.33582804e+00,-1.43159110e+02,1.71665254e-03,-1.29699858e+02,-1.23364030e+02,1.97998206e+01,-6.45674722e-03,-6.33582804e+00,-1.43159110e+02,1.71665254e-03
1.47900000e+01,-1.49887638e+02,-1.43545230e+02,0.00000000e+00,0.00000000e+00,-6.34240822e+00,-1.43546944e+02,1.71433195e-03,-1.39884940e+02,-1.33542532e+02,1.00067651e+01,-4.06749587e-03,-6.34240822e+00,-1.43546944e+02,1.71433195e-03,-1.30081363e+02,-1.23738955e+02,1.98127310e+01,-6.45674722e-03,-6.34240822e+00,-1.43546944e+02,1.71433195e-03
1.48000000e+01,-1.50282845e+02,-1.43933853e+02,0.00000000e+00,0.00000000e+00,-6.34899243e+00,-1.43935565e+02,1.71201607e-03,-1.40273734e+02,-1.33924741e+02,1.00131792e+01,-4.06749587e-03,-6.34899243e+00,-1.43935565e+02,1.71201607e-03,-1.30463660e+02,-1.24114668e+02,1.98256417e+01,-6.45674722e-03,-6.34899243e+00,-1.43935565e+02,1.71201607e-03
1.48100000e+01,-1.50678845e+02,-1.44323265e+02,0.00000000e+00,0.00000000e+00,-6.35558067e+00,-1.44324974e+02,1.70970488e-03,-1.40663319e+02,-1.34307739e+02,1.00195934e+01,-4.06749587e-03,-6.35558067e+00,-1.44324974e+02,1.70970488e-03,-1.30846750e+02,-1.24491169e+02,1.98385525e+01,-6.45674722e-03,-6.35558067e+00,-1.44324974e+02,1.70970488e-03
1.48200000e+01,-1.51075639e+02,-1.44713466e+02,0.00000000e+00,0.00000000e+00,-6.36217297e+00,-1.44715173e+02,1.70739836e-03,-1.41053699e+02,-1.34691526e+02,1.00260078e+01,-4.06749587e-03,-6.36217297e+00,-1.44715173e+02,1.70739836e-03,-1.31230632e+02,-1.24868459e+02,1.98514635e+01,-6.45674722e-03,-6.36217297e+00,-1.44715173e+02,1.70739836e-03
1.48300000e+01,-1.51473227e+02,-1.45104458e+02,0.00000000e+00,0.00000000e+00,-6.36876934e+00,-1.45106163e+02,1.70509651e-03,-1.41444873e+02,-1.35076103e+02,1.00324223e+01,-4.06749587e-03,-6.36876934e+00,-1.45106163e+02,1.70509651e-03,-1.31615309e+02,-1.25246540e+02,1.98643747e+01,-6.45674722e-03,-6.36876934e+00,-1.45106163e+02,1.70509651e-03
1.48400000e+01,-1.51871612e+02,-1.45496242e+02,0.00000000e+00,0.00000000e+00,-6.37536979e+00,-1.45497945e+02,1.70279931e-03,-1.41836842e+02,-1.35461472e+02,1.00388370e+01,-4.06749587e-03,-6.37536979e+00,-1.45497945e+02,1.70279931e-03,-1.32000782e+02,-1.25625413e+02,1.98772861e+01,-6.45674722e-03,-6.37536979e+00,-1.45497945e+02,1.70279931e-03
1.48500000e+01,-1.52270793e+02,-1.45888819e+02,0.00000000e+00,0.00000000e+00,-6.38197434e+00,-1.45890519e+02,1.70050675e-03,-1.42229609e+02,-1.35847634e+02,1.00452518e+01,-4.06749587e-03,-6.38197434e+00,-1.45890519e+02,1.70050675e-03,-1.32387052e+02,-1.26005078e+02,1.98901977e+01,-6.45674722e-03,-6.38197434e+00,-1.45890519e+02,1.70050675e-03
1.48600000e+01,-1.52670772e+02,-1.46282189e+02,0.00000000e+00,0.00000000e+00,-6.38858300e+00,-1.46283887e+02,1.69821882e-03,-1.42623173e+02,-1.36234590e+02,1.00516667e+01,-4.06749587e-03,-6.38858300e+00,-1.46283887e+02,1.69821882e-03,-1.32774119e+02,-1.26385536e+02,1.99031095e+01,-6.45674722e-03,-6.38858300e+00,-1.46283887e+02,1.69821882e-03
1.48700000e+01,-1.53071550e+02,-1.46676354e+02,0.00000000e+00,0.00000000e+00,-6.39519579e+00,-1.46678050e+02,1.69593550e-03,-1.43017536e+02,-1.36622340e+02,1.00580818e+01,-4.06749587e-03,-6.39519579e+00,-1.46678050e+02,1.69593550e-03,-1.33161985e+02,-1.26766790e+02,1.99160215e+01,-6.45674722e-03,-6.39519579e+00,-1.46678050e+02,1.69593550e-03
1.48800000e+01,-1.53473129e+02,-1.47071316e+02,0.00000000e+00,0.00000000e+00,-6.40181272e+00,-1.47073010e+02,1.69365678e-03,-1.43412699e+02,-1.37010886e+02,1.00644971e+01,-4.06749587e-03,-6.40181272e+00,-1.47073010e+02,1.69365678e-03,-1.33550652e+02,-1.27148839e+02,1.99289337e+01,-6.45674722e-03,-6.40181272e+00,-1.47073010e+02,1.69365678e-03
1.48900000e+01,-1.53875508e+02,-1.47467074e+02,0.00000000e+00,0.00000000e+00,-6.40843381e+00,-1.47468766e+02,1.69138265e-03,-1.43808663e+02,-1.37400230e+02,1.00709125e+01,-4.06749587e-03,-6.40843381e+00,-1.47468766e+02,1.69138265e-03,-1.33940119e+02,-1.27531685e+02,1.99418460e+01,-6.45674722e-03,-6.40843381e+00,-1.47468766e+02,1.69138265e-03
1.49000000e+01,-1.54278690e+02,-1.47863631e+02,0.00000000e+00,0.00000000e+00,-6.41505907e+00,-1.47865320e+02,1.68911310e-03,-1.44205430e+02,-1.37790371e+02,1.00773280e+01,-4.06749587e-03,-6.41505907e+00,-1.47865320e+02,1.68911310e-03,-1.34330388e+02,-1.27915329e+02,1.99547586e+01,-6.45674722e-03,-6.41505907e+00,-1.47865320e+02,1.68911310e-03
1.49100000e+01,-1.54682676e+02,-1.48260987e+02,0.00000000e+00,0.00000000e+00,-6.42168851e+00,-1.48262674e+02,1.68684812e-03,-1.44602999e+02,-1.38181311e+02,1.00837437e+01,-4.06749587e-03,-6.42168851e+00,-1.48262674e+02,1.68684812e-03,-1.34721461e+02,-1.28299773e+02,1.99676714e+01,-6.45674722e-03,-6.42168851e+00,-1.48262674e+02,1.68684812e-03
1.49200000e+01,-1.55087466e+02,-1.48659143e+02,0.00000000e+00,0.00000000e+00,-6.42832216e+00,-1.48660828e+02,1.68458768e-03,-1.45001374e+02,-1.38573051e+02,1.00901595e+01,-4.06749587e-03,-6.42832216e+00,-1.48660828e+02,1.68458768e-03,-1.35113338e+02,-1.28685016e+02,1.99805843e+01,-6.45674722e-03,-6.42832216e+00,-1.48660828e+02,1.68458768e-03
1.49300000e+01,-1.55493061e+02,-1.49058101e+02,0.00000000e+00,0.00000000e+00,-6.43496002e+00,-1.49059783e+02,1.68233179e-03,-1.45400553e+02,-1.38965593e+02,1.00965755e+01,-4.06749587e-03,-6.43496002e+00,-1.49059783e+02,1.68233179e-03,-1.35506020e+02,-1.29071060e+02,1.99934974e+01,-6.45674722e-03,-6.43496002e+00,-1.49059783e+02,1.68233179e-03
1.49400000e+01,-1.55899463e+02,-1.49457861e+02,0.00000000e+00,0.00000000e+00,-6.44160211e+00,-1.49459541e+02,1.68008043e-03,-1.45800539e+02,-1.39358937e+02,1.01029916e+01,-4.06749587e-03,-6.44160211e+00,-1.49459541e+02,1.68008043e-03,-1.35899509e+02,-1.29457907e+02,2.00064107e+01,-6.45674722e-03,-6.44160211e+00,-1.49459541e+02,1.68008043e-03
1.49500000e+01,-1.56306673e+02,-1.49858425e+02,0.00000000e+00,0.00000000e+00,-6.44824844e+00,-1.49860103e+02,1.67783358e-03,-1.46201333e+02,-1.39753084e+02,1.01094078e+01,-4.06749587e-03,-6.44824844e+00,-1.49860103e+02,1.67783358e-03,-1.36293806e+02,-1.29845557e+02,2.00193243e+01,-6.45674722e-03,-6.44824844e+00,-1.49860103e+02,1.67783358e-03
1.49600000e+01,-1.56714692e+02,-1.50259793e+02,0.00000000e+00,0.00000000e+00,-6.45489904e+00,-1.50261468e+02,1.67559124e-03,-1.46602935e+02,-1.40148036e+02,1.01158242e+01,-4.06749587e-03,-6.45489904e+00,-1.50261468e+02,1.67559124e-03,-1.36688911e+02,-1.30234012e+02,2.00322379e+01,-6.45674722e-03,-6.45489904e+00,-1.50261468e+02,1.67559124e-03
1.49700000e+01,-1.57123521e+02,-1.50661967e+02,0.00000000e+00,0.00000000e+00,-6.46155391e+00,-1.50663640e+02,1.67335339e-03,-1.47005347e+02,-1.40543793e+02,1.01222408e+01,-4.06749587e-03,-6.46155391e+00,-1.50663640e+02,1.67335339e-03,-1.37084826e+02,-1.30623272e+02,2.00451518e+01,-6.45674722e-03,-6.46155391e+00,-1.50663640e+02,1.67335339e-03
1.49800000e+01,-1.57533161e+02,-1.51064947e+02,0.00000000e+00,0.00000000e+00,-6.46821307e+00,-1.51066619e+02,1.67112002e-03,-1.47408571e+02,-1.40940357e+02,1.01286575e+01,-4.06749587e-03,-6.46821307e+00,-1.51066619e+02,1.67112002e-03,-1.37481551e+02,-1.31013338e+02,2.00580659e+01,-6.45674722e-03,-6.46821307e+00,-1.51066619e+02,1.67112002e-03
1.49900000e+01,-1.57943612e+02,-1.51468736e+02,0.00000000e+00,0.00000000e+00,-6.47487654e+00,-1.51470405e+02,1.66889111e-03,-1.47812606e+02,-1.41337729e+02,1.01350743e+01,-4.06749587e-03,-6.47487654e+00,-1.51470405e+02,1.66889111e-03,-1.37879089e+02,-1.31404212e+02,2.00709802e+01,-6.45674722e-03,-6.47487654e+00,-1.51470405e+02,1.66889111e-03
1.50000000e+01,-1.58354878e+02,-1.51873333e+02,0.00000000e+00,0.00000000e+00,-6.48154432e+00,-1.51875000e+02,1.66666667e-03,-1.48217454e+02,-1.41735910e+02,1.01414913e+01,-4.06749587e-03,-6.48154432e+00,-1.51875000e+02,1.66666667e-03,-1.38277440e+02,-1.31795895e+02,2.00838946e+01,-6.45674722e-03,-6.48154432e+00,-1.51875000e+02,1.66666667e-03
1.50100000e+01,-1.58766957e+02,-1.52278741e+02,0.00000000e+00,0.00000000e+00,-6.48821645e+00,-1.52280405e+02,1.66444666e-03,-1.48623116e+02,-1.42134900e+02,1.01479084e+01,-4.06749587e-03,-6.48821645e+00,-1.52280405e+02,1.66444666e-03,-1.38676605e+02,-1.32188388e+02,2.00968093e+01,-6.45674722e-03,-6.48821645e+00,-1.52280405e+02,1.66444666e-03
1.50200000e+01,-1.59179852e+02,-1.52684959e+02,0.00000000e+00,0.00000000e+00,-6.49489292e+00,-1.52686621e+02,1.66223110e-03,-1.49029594e+02,-1.42534701e+02,1.01543256e+01,-4.06749587e-03,-6.49489292e+00,-1.52686621e+02,1.66223110e-03,-1.39076585e+02,-1.32581692e+02,2.01097241e+01,-6.45674722e-03,-6.49489292e+00,-1.52686621e+02,1.66223110e-03
1.50300000e+01,-1.59593564e+02,-1.53091990e+02,0.00000000e+00,0.00000000e+00,-6.50157376e+00,-1.53093650e+02,1.66001995e-03,-1.49436888e+02,-1.42935314e+02,1.01607430e+01,-4.06749587e-03,-6.50157376e+00,-1.53093650e+02,1.66001995e-03,-1.39477381e+02,-1.32975807e+02,2.01226391e+01,-6.45674722e-03,-6.50157376e+00,-1.53093650e+02,1.66001995e-03
1.50400000e+01,-1.60008093e+02,-1.53499834e+02,0.00000000e+00,0.00000000e+00,-6.50825898e+00,-1.53501492e+02,1.65781321e-03,-1.49845000e+02,-1.43336741e+02,1.01671606e+01,-4.06749587e-03,-6.50825898e+00,-1.53501492e+02,1.65781321e-03,-1.39878995e+02,-1.33370736e+02,2.01355543e+01,-6.45674722e-03,-6.50825898e+00,-1.53501492e+02,1.65781321e-03
1.50500000e+01,-1.60423441e+02,-1.53908492e+02,0.00000000e+00,0.00000000e+00,-6.51494860e+00,-1.53910148e+02,1.65561087e-03,-1.50253930e+02,-1.43738981e+02,1.01735782e+01,-4.06749587e-03,-6.51494860e+00,-1.53910148e+02,1.65561087e-03,-1.40281428e+02,-1.33766479e+02,2.01484697e+01,-6.45674722e-03,-6.51494860e+00,-1.53910148e+02,1.65561087e-03
1.50600000e+01,-1.60839608e+02,-1.54317966e+02,0.00000000e+00,0.00000000e+00,-6.52164263e+00,-1.54319619e+02,1.65341291e-03,-1.50663680e+02,-1.44142037e+02,1.01799961e+01,-4.06749587e-03,-6.52164263e+00,-1.54319619e+02,1.65341291e-03,-1.40684680e+02,-1.34163037e+02,2.01613853e+01,-6.45674722e-03,-6.52164263e+00,-1.54319619e+02,1.65341291e-03
1.50700000e+01,-1.61256597e+02,-1.54728256e+02,0.00000000e+00,0.00000000e+00,-6.52834109e+00,-1.54729907e+02,1.65121933e-03,-1.51074250e+02,-1.44545909e+02,1.01864140e+01,-4.06749587e-03,-6.52834109e+00,-1.54729907e+02,1.65121933e-03,-1.41088752e+02,-1.34560411e+02,2.01743010e+01,-6.45674722e-03,-6.52834109e+00,-1.54729907e+02,1.65121933e-03
1.50800000e+01,-1.61674407e+02,-1.55139363e+02,0.00000000e+00,0.00000000e+00,-6.53504399e+00,-1.55141012e+02,1.64903011e-03,-1.51485643e+02,-1.44950599e+02,1.01928321e+01,-4.06749587e-03,-6.53504399e+00,-1.55141012e+02,1.64903011e-03,-1.41493647e+02,-1.34958603e+02,2.01872170e+01,-6.45674722e-03,-6.53504399e+00,-1.55141012e+02,1.64903011e-03
1.50900000e+01,-1.62093041e+02,-1.55551290e+02,0.00000000e+00,0.00000000e+00,-6.54175136e+00,-1.55552936e+02,1.64684524e-03,-1.51897858e+02,-1.45356107e+02,1.01992503e+01,-4.06749587e-03,-6.54175136e+00,-1.55552936e+02,1.64684524e-03,-1.41899365e+02,-1.35357613e+02,2.02001331e+01,-6.45674722e-03,-6.54175136e+00,-1.55552936e+02,1.64684524e-03
1.51000000e+01,-1.62512499e+02,-1.55964036e+02,0.00000000e+00,0.00000000e+00,-6.54846319e+00,-1.55965680e+02,1.64466471e-03,-1.52310898e+02,-1.45762434e+02,1.02056687e+01,-4.06749587e-03,-6.54846319e+00,-1.55965680e+02,1.64466471e-03,-1.42305906e+02,-1.35757443e+02,2.02130494e+01,-6.45674722e-03,-6.54846319e+00,-1.55965680e+02,1.64466471e-03
1.51100000e+01,-1.62932782e+02,-1.56377603e+02,0.00000000e+00,0.00000000e+00,-6.55517952e+00,-1.56379245e+02,1.64248851e-03,-1.52724762e+02,-1.46169583e+02,1.02120872e+01,-4.06749587e-03,-6.55517952e+00,-1.56379245e+02,1.64248851e-03,-1.42713273e+02,-1.36158093e+02,2.02259659e+01,-6.45674722e-03,-6.55517952e+00,-1.56379245e+02,1.64248851e-03
1.51200000e+01,-1.63353892e+02,-1.56791991e+02,0.00000000e+00,0.00000000e+00,-6.56190035e+00,-1.56793632e+02,1.64031662e-03,-1.53139453e+02,-1.46577553e+02,1.02185059e+01,-4.06749587e-03,-6.56190035e+00,-1.56793632e+02,1.64031662e-03,-1.43121466e+02,-1.36559566e+02,2.02388826e+01,-6.45674722e-03,-6.56190035e+00,-1.56793632e+02,1.64031662e-03
1.51300000e+01,-1.63775829e+02,-1.57207203e+02,0.00000000e+00,0.00000000e+00,-6.56862570e+00,-1.57208841e+02,1.63814904e-03,-1.53554972e+02,-1.46986346e+02,1.02249247e+01,-4.06749587e-03,-6.56862570e+00,-1.57208841e+02,1.63814904e-03,-1.43530486e+02,-1.36961860e+02,2.02517995e+01,-6.45674722e-03,-6.56862570e+00,-1.57208841e+02,1.63814904e-03
1.51400000e+01,-1.64198595e+02,-1.57623239e+02,0.00000000e+00,0.00000000e+00,-6.57535559e+00,-1.57624875e+02,1.63598575e-03,-1.53971319e+02,-1.47395963e+02,1.02313436e+01,-4.06749587e-03,-6.57535559e+00,-1.57624875e+02,1.63598575e-03,-1.43940335e+02,-1.37364979e+02,2.02647165e+01,-6.45674722e-03,-6.57535559e+00,-1.57624875e+02,1.63598575e-03
1.51500000e+01,-1.64622190e+02,-1.58040100e+02,0.00000000e+00,0.00000000e+00,-6.58209003e+00,-1.58041734e+02,1.63382675e-03,-1.54388495e+02,-1.47806405e+02,1.02377627e+01,-4.06749587e-03,-6.58209003e+00,-1.58041734e+02,1.63382675e-03,-1.44351013e+02,-1.37768923e+02,2.02776337e+01,-6.45674722e-03,-6.58209003e+00,-1.58041734e+02,1.63382675e-03
1.51600000e+01,-1.65046617e+02,-1.58457788e+02,0.00000000e+00,0.00000000e+00,-6.58882904e+00,-1.58459419e+02,1.63167202e-03,-1.54806502e+02,-1.48217673e+02,1.02441819e+01,-4.06749587e-03,-6.58882904e+00,-1.58459419e+02,1.63167202e-03,-1.44762522e+02,-1.38173693e+02,2.02905511e+01,-6.45674722e-03,-6.58882904e+00,-1.58459419e+02,1.63167202e-03
1.51700000e+01,-1.65471875e+02,-1.58876302e+02,0.00000000e+00,0.00000000e+00,-6.59557264e+00,-1.58877932e+02,1.62952154e-03,-1.55225341e+02,-1.48629769e+02,1.02506012e+01,-4.06749587e-03,-6.59557264e+00,-1.58877932e+02,1.62952154e-03,-1.45174863e+02,-1.38579290e+02,2.03034687e+01,-6.45674722e-03,-6.59557264e+00,-1.58877932e+02,1.62952154e-03
1.51800000e+01,-1.65897966e+02,-1.59295646e+02,0.00000000e+00,0.00000000e+00,-6.60232083e+00,-1.59297273e+02,1.62737532e-03,-1.55645013e+02,-1.49042692e+02,1.02570207e+01,-4.06749587e-03,-6.60232083e+00,-1.59297273e+02,1.62737532e-03,-1.45588037e+02,-1.38985716e+02,2.03163865e+01,-6.45674722e-03,-6.60232083e+00,-1.59297273e+02,1.62737532e-03
1.51900000e+01,-1.66324892e+02,-1.59715818e+02,0.00000000e+00,0.00000000e+00,-6.60907365e+00,-1.59717444e+02,1.62523333e-03,-1.56065519e+02,-1.49456445e+02,1.02634403e+01,-4.06749587e-03,-6.60907365e+00,-1.59717444e+02,1.62523333e-03,-1.46002044e+02,-1.39392971e+02,2.03293045e+01,-6.45674722e-03,-6.60907365e+00,-1.59717444e+02,1.62523333e-03
1.52000000e+01,-1.66752653e+02,-1.60136822e+02,0.00000000e+00,0.00000000e+00,-6.61583109e+00,-1.60138445e+02,1.62309557e-03,-1.56486860e+02,-1.49871029e+02,1.02698601e+01,-4.06749587e-03,-6.61583109e+00,-1.60138445e+02,1.62309557e-03,-1.46416887e+02,-1.39801056e+02,2.03422226e+01,-6.45674722e-03,-6.61583109e+00,-1.60138445e+02,1.62309557e-03
1.52100000e+01,-1.67181250e+02,-1.60558657e+02,0.00000000e+00,0.00000000e+00,-6.62259318e+00,-1.60560278e+02,1.62096202e-03,-1.56909038e+02,-1.50286444e+02,1.02762800e+01,-4.06749587e-03,-6.62259318e+00,-1.60560278e+02,1.62096202e-03,-1.46832566e+02,-1.40209973e+02,2.03551409e+01,-6.45674722e-03,-6.62259318e+00,-1.60560278e+02,1.62096202e-03
1.52200000e+01,-1.67610685e+02,-1.60981325e+02,0.00000000e+00,0.00000000e+00,-6.62935994e+00,-1.60982944e+02,1.61883268e-03,-1.57332052e+02,-1.50702692e+02,1.02827000e+01,-4.06749587e-03,-6.62935994e+00,-1.60982944e+02,1.61883268e-03,-1.47249082e+02,-1.40619722e+02,2.03680594e+01,-6.45674722e-03,-6.62935994e+00,-1.60982944e+02,1.61883268e-03
1.52300000e+01,-1.68040958e+02,-1.61404827e+02,0.00000000e+00,0.00000000e+00,-6.63613138e+00,-1.61406443e+02,1.61670753e-03,-1.57755905e+02,-1.51119774e+02,1.02891202e+01,-4.06749587e-03,-6.63613138e+00,-1.61406443e+02,1.61670753e-03,-1.47666437e+02,-1.41030305e+02,2.03809781e+01,-6.45674722e-03,-6.63613138e+00,-1.61406443e+02,1.61670753e-03
1.52400000e+01,-1.68472071e+02,-1.61829164e+02,0.00000000e+00,0.00000000e+00,-6.64290751e+00,-1.61830778e+02,1.61458656e-03,-1.58180598e+02,-1.51537691e+02,1.02955405e+01,-4.06749587e-03,-6.64290751e+00,-1.61830778e+02,1.61458656e-03,-1.48084631e+02,-1.41441723e+02,2.03938970e+01,-6.45674722e-03,-6.64290751e+00,-1.61830778e+02,1.61458656e-03
1.52500000e+01,-1.68904025e+02,-1.62254337e+02,0.00000000e+00,0.00000000e+00,-6.64968836e+00,-1.62255949e+02,1.61246977e-03,-1.58606132e+02,-1.51956443e+02,1.03019609e+01,-4.06749587e-03,-6.64968836e+00,-1.62255949e+02,1.61246977e-03,-1.48503666e+02,-1.41853977e+02,2.04068160e+01,-6.45674722e-03,-6.64968836e+00,-1.62255949e+02,1.61246977e-03
1.52600000e+01,-1.69336821e+02,-1.62680347e+02,0.00000000e+00,0.00000000e+00,-6.65647394e+00,-1.62681957e+02,1.61035713e-03,-1.59032507e+02,-1.52376033e+02,1.03083815e+01,-4.06749587e-03,-6.65647394e+00,-1.62681957e+02,1.61035713e-03,-1.48923542e+02,-1.42267069e+02,2.04197352e+01,-6.45674722e-03,-6.65647394e+00,-1.62681957e+02,1.61035713e-03
1.52700000e+01,-1.69770460e+02,-1.63107196e+02,0.00000000e+00,0.00000000e+00,-6.66326426e+00,-1.63108804e+02,1.60824864e-03,-1.59459725e+02,-1.52796461e+02,1.03148022e+01,-4.06749587e-03,-6.66326426e+00,-1.63108804e+02,1.60824864e-03,-1.49344262e+02,-1.42680998e+02,2.04326546e+01,-6.45674722e-03,-6.66326426e+00,-1.63108804e+02,1.60824864e-03
1.52800000e+01,-1.70204943e+02,-1.63534884e+02,0.00000000e+00,0.00000000e+00,-6.67005935e+00,-1.63536490e+02,1.60614429e-03,-1.59887787e+02,-1.53217728e+02,1.03212231e+01,-4.06749587e-03,-6.67005935e+00,-1.63536490e+02,1.60614429e-03,-1.49765826e+02,-1.43095766e+02,2.04455742e+01,-6.45674722e-03,-6.67005935e+00,-1.63536490e+02,1.60614429e-03
1.52900000e+01,-1.70640271e+02,-1.63963412e+02,0.00000000e+00,0.00000000e+00,-6.67685921e+00,-1.63965016e+02,1.60404407e-03,-1.60316695e+02,-1.53639836e+02,1.03276440e+01,-4.06749587e-03,-6.67685921e+00,-1.63965016e+02,1.60404407e-03,-1.50188234e+02,-1.43511375e+02,2.04584939e+01,-6.45674722e-03,-6.67685921e+00,-1.63965016e+02,1.60404407e-03
1.53000000e+01,-1.71076446e+02,-1.64392782e+02,0.00000000e+00,0.00000000e+00,-6.68366387e+00,-1.64394384e+02,1.60194797e-03,-1.60746449e+02,-1.54062785e+02,1.03340652e+01,-4.06749587e-03,-6.68366387e+00,-1.64394384e+02,1.60194797e-03,-1.50611489e+02,-1.43927825e+02,2.04714139e+01,-6.45674722e-03,-6.68366387e+00,-1.64394384e+02,1.60194797e-03
1.53100000e+01,-1.71513469e+02,-1.64822995e+02,0.00000000e+00,0.00000000e+00,-6.69047334e+00,-1.64824595e+02,1.59985597e-03,-1.61177050e+02,-1.54486576e+02,1.03404864e+01,-4.06749587e-03,-6.69047334e+00,-1.64824595e+02,1.59985597e-03,-1.51035591e+02,-1.44345118e+02,2.04843340e+01,-6.45674722e-03,-6.69047334e+00,-1.64824595e+02,1.59985597e-03
1.53200000e+01,-1.71951340e+02,-1.65254052e+02,0.00000000e+00,0.00000000e+00,-6.69728764e+00,-1.65255650e+02,1.59776807e-03,-1.61608499e+02,-1.54911212e+02,1.03469078e+01,-4.06749587e-03,-6.69728764e+00,-1.65255650e+02,1.59776807e-03,-1.51460542e+02,-1.44763254e+02,2.04972543e+01,-6.45674722e-03,-6.69728764e+00,-1.65255650e+02,1.59776807e-03
1.53300000e+01,-1.72390060e+02,-1.65685954e+02,0.00000000e+00,0.00000000e+00,-6.70410678e+00,-1.65687549e+02,1.59568425e-03,-1.62040799e+02,-1.55336692e+02,1.03533293e+01,-4.06749587e-03,-6.70410678e+00,-1.65687549e+02,1.59568425e-03,-1.51886342e+02,-1.45182236e+02,2.05101747e+01,-6.45674722e-03,-6.70410678e+00,-1.65687549e+02,1.59568425e-03
1.53400000e+01,-1.72829632e+02,-1.66118701e+02,0.00000000e+00,0.00000000e+00,-6.71093078e+00,-1.66120295e+02,1.59360450e-03,-1.62473949e+02,-1.55763018e+02,1.03597509e+01,-4.06749587e-03,-6.71093078e+00,-1.66120295e+02,1.59360450e-03,-1.52312993e+02,-1.45602063e+02,2.05230954e+01,-6.45674722e-03,-6.71093078e+00,-1.66120295e+02,1.59360450e-03
1.53500000e+01,-1.73270056e+02,-1.66552296e+02,0.00000000e+00,0.00000000e+00,-6.71775966e+00,-1.66553888e+02,1.59152882e-03,-1.62907950e+02,-1.56190191e+02,1.03661727e+01,-4.06749587e-03,-6.71775966e+00,-1.66553888e+02,1.59152882e-03,-1.52740496e+02,-1.46022737e+02,2.05360162e+01,-6.45674722e-03,-6.71775966e+00,-1.66553888e+02,1.59152882e-03
1.53600000e+01,-1.73711332e+02,-1.66986739e+02,0.00000000e+00,0.00000000e+00,-6.72459343e+00,-1.66988328e+02,1.58945719e-03,-1.63342805e+02,-1.56618212e+02,1.03725946e+01,-4.06749587e-03,-6.72459343e+00,-1.66988328e+02,1.58945719e-03,-1.53168852e+02,-1.46444259e+02,2.05489372e+01,-6.45674722e-03,-6.72459343e+00,-1.66988328e+02,1.58945719e-03
1.53700000e+01,-1.74153463e+02,-1.67422031e+02,0.00000000e+00,0.00000000e+00,-6.73143212e+00,-1.67423619e+02,1.58738961e-03,-1.63778514e+02,-1.57047082e+02,1.03790167e+01,-4.06749587e-03,-6.73143212e+00,-1.67423619e+02,1.58738961e-03,-1.53598062e+02,-1.46866630e+02,2.05618583e+01,-6.45674722e-03,-6.73143212e+00,-1.67423619e+02,1.58738961e-03
1.53800000e+01,-1.74596450e+02,-1.67858174e+02,0.00000000e+00,0.00000000e+00,-6.73827573e+00,-1.67859760e+02,1.58532605e-03,-1.64215079e+02,-1.57476803e+02,1.03854389e+01,-4.06749587e-03,-6.73827573e+00,-1.67859760e+02,1.58532605e-03,-1.54028127e+02,-1.47289851e+02,2.05747797e+01,-6.45674722e-03,-6.73827573e+00,-1.67859760e+02,1.58532605e-03
1.53900000e+01,-1.75040293e+02,-1.68295169e+02,0.00000000e+00,0.00000000e+00,-6.74512429e+00,-1.68296752e+02,1.58326652e-03,-1.64652499e+02,-1.57907375e+02,1.03918612e+01,-4.06749587e-03,-6.74512429e+00,-1.68296752e+02,1.58326652e-03,-1.54459048e+02,-1.47713924e+02,2.05877012e+01,-6.45674722e-03,-6.74512429e+00,-1.68296752e+02,1.58326652e-03
1.54000000e+01,-1.75484993e+02,-1.68733016e+02,0.00000000e+00,0.00000000e+00,-6.75197781e+00,-1.68734597e+02,1.58121100e-03,-1.65090777e+02,-1.58338799e+02,1.03982836e+01,-4.06749587e-03,-6.75197781e+00,-1.68734597e+02,1.58121100e-03,-1.54890827e+02,-1.48138849e+02,2.06006229e+01,-6.45674722e-03,-6.75197781e+00,-1.68734597e+02,1.58121100e-03
1.54100000e+01,-1.75930553e+02,-1.69171716e+02,0.00000000e+00,0.00000000e+00,-6.75883631e+00,-1.69173296e+02,1.57915947e-03,-1.65529914e+02,-1.58771078e+02,1.04047062e+01,-4.06749587e-03,-6.75883631e+00,-1.69173296e+02,1.57915947e-03,-1.55323465e+02,-1.48564628e+02,2.06135448e+01,-6.45674722e-03,-6.75883631e+00,-1.69173296e+02,1.57915947e-03
1.54200000e+01,-1.76376972e+02,-1.69611272e+02,0.00000000e+00,0.00000000e+00,-6.76569980e+00,-1.69612849e+02,1.57711194e-03,-1.65969910e+02,-1.59204211e+02,1.04111289e+01,-4.06749587e-03,-6.76569980e+00,-1.69612849e+02,1.57711194e-03,-1.55756962e+02,-1.48991262e+02,2.06264668e+01,-6.45674722e-03,-6.76569980e+00,-1.69612849e+02,1.57711194e-03
1.54300000e+01,-1.76824252e+02,-1.70051684e+02,0.00000000e+00,0.00000000e+00,-6.77256830e+00,-1.70053259e+02,1.57506839e-03,-1.66410768e+02,-1.59638200e+02,1.04175518e+01,-4.06749587e-03,-6.77256830e+00,-1.70053259e+02,1.57506839e-03,-1.56191320e+02,-1.49418751e+02,2.06393890e+01,-6.45674722e-03,-6.77256830e+00,-1.70053259e+02,1.57506839e-03
1.54400000e+01,-1.77272394e+02,-1.70492953e+02,0.00000000e+00,0.00000000e+00,-6.77944184e+00,-1.70494526e+02,1.57302881e-03,-1.66852487e+02,-1.60073045e+02,1.04239747e+01,-4.06749587e-03,-6.77944184e+00,-1.70494526e+02,1.57302881e-03,-1.56626540e+02,-1.49847098e+02,2.06523114e+01,-6.45674722e-03,-6.77944184e+00,-1.70494526e+02,1.57302881e-03
1.54500000e+01,-1.77721400e+02,-1.70935080e+02,0.00000000e+00,0.00000000e+00,-6.78632042e+00,-1.70936651e+02,1.57099318e-03,-1.67295070e+02,-1.60508749e+02,1.04303978e+01,-4.06749587e-03,-6.78632042e+00,-1.70936651e+02,1.57099318e-03,-1.57062623e+02,-1.50276302e+02,2.06652340e+01,-6.45674722e-03,-6.78632042e+00,-1.70936651e+02,1.57099318e-03
1.54600000e+01,-1.78171270e+02,-1.71378066e+02,0.00000000e+00,0.00000000e+00,-6.79320406e+00,-1.71379635e+02,1.56896151e-03,-1.67738516e+02,-1.60945312e+02,1.04368211e+01,-4.06749587e-03,-6.79320406e+00,-1.71379635e+02,1.56896151e-03,-1.57499570e+02,-1.50706366e+02,2.06781567e+01,-6.45674722e-03,-6.79320406e+00,-1.71379635e+02,1.56896151e-03
1.54700000e+01,-1.78622005e+02,-1.71821913e+02,0.00000000e+00,0.00000000e+00,-6.80009278e+00,-1.71823480e+02,1.56693377e-03,-1.68182828e+02,-1.61382736e+02,1.04432444e+01,-4.06749587e-03,-6.80009278e+00,-1.71823480e+02,1.56693377e-03,-1.57937383e+02,-1.51137290e+02,2.06910796e+01,-6.45674722e-03,-6.80009278e+00,-1.71823480e+02,1.56693377e-03
1.54800000e+01,-1.79073608e+02,-1.72266621e+02,0.00000000e+00,0.00000000e+00,-6.80698661e+00,-1.72268186e+02,1.56490996e-03,-1.68628007e+02,-1.61821020e+02,1.04496679e+01,-4.06749587e-03,-6.80698661e+00,-1.72268186e+02,1.56490996e-03,-1.58376062e+02,-1.51569075e+02,2.07040027e+01,-6.45674722e-03,-6.80698661e+00,-1.72268186e+02,1.56490996e-03
1.54900000e+01,-1.79526077e+02,-1.72712192e+02,0.00000000e+00,0.00000000e+00,-6.81388554e+00,-1.72713755e+02,1.56289007e-03,-1.69074053e+02,-1.62260168e+02,1.04560915e+01,-4.06749587e-03,-6.81388554e+00,-1.72713755e+02,1.56289007e-03,-1.58815608e+02,-1.52001723e+02,2.07169259e+01,-6.45674722e-03,-6.81388554e+00,-1.72713755e+02,1.56289007e-03
1.55000000e+01,-1.79979416e+02,-1.73158627e+02,0.00000000e+00,0.00000000e+00,-6.82078961e+00,-1.73160188e+02,1.56087409e-03,-1.69520968e+02,-1.62700179e+02,1.04625153e+01,-4.06749587e-03,-6.82078961e+00,-1.73160188e+02,1.56087409e-03,-1.59256024e+02,-1.52435234e+02,2.07298494e+01,-6.45674722e-03,-6.82078961e+00,-1.73160188e+02,1.56087409e-03
1.55100000e+01,-1.80433625e+02,-1.73605926e+02,0.00000000e+00,0.00000000e+00,-6.82769883e+00,-1.73607485e+02,1.55886201e-03,-1.69968753e+02,-1.63141055e+02,1.04689392e+01,-4.06749587e-03,-6.82769883e+00,-1.73607485e+02,1.55886201e-03,-1.59697309e+02,-1.52869610e+02,2.07427729e+01,-6.45674722e-03,-6.82769883e+00,-1.73607485e+02,1.55886201e-03
1.55200000e+01,-1.80888705e+02,-1.74054092e+02,0.00000000e+00,0.00000000e+00,-6.83461322e+00,-1.74055649e+02,1.55685381e-03,-1.70417409e+02,-1.63582796e+02,1.04753632e+01,-4.06749587e-03,-6.83461322e+00,-1.74055649e+02,1.55685381e-03,-1.60139465e+02,-1.53304852e+02,2.07556967e+01,-6.45674722e-03,-6.83461322e+00,-1.74055649e+02,1.55685381e-03
1.55300000e+01,-1.81344658e+02,-1.74503125e+02,0.00000000e+00,0.00000000e+00,-6.84153279e+00,-1.74504680e+02,1.55484949e-03,-1.70866938e+02,-1.64025405e+02,1.04817873e+01,-4.06749587e-03,-6.84153279e+00,-1.74504680e+02,1.55484949e-03,-1.60582494e+02,-1.53740961e+02,2.07686206e+01,-6.45674722e-03,-6.84153279e+00,-1.74504680e+02,1.55484949e-03
1.55400000e+01,-1.81801483e+02,-1.74953026e+02,0.00000000e+00,0.00000000e+00,-6.84845756e+00,-1.74954579e+02,1.55284904e-03,-1.71317339e+02,-1.64468882e+02,1.04882116e+01,-4.06749587e-03,-6.84845756e+00,-1.74954579e+02,1.55284904e-03,-1.61026395e+02,-1.54177938e+02,2.07815447e+01,-6.45674722e-03,-6.84845756e+00,-1.74954579e+02,1.55284904e-03
1.55500000e+01,-1.82259184e+02,-1.75403796e+02,0.00000000e+00,0.00000000e+00,-6.85538755e+00,-1.75405347e+02,1.55085245e-03,-1.71768615e+02,-1.64913228e+02,1.04946360e+01,-4.06749587e-03,-6.85538755e+00,-1.75405347e+02,1.55085245e-03,-1.61471171e+02,-1.54615784e+02,2.07944690e+01,-6.45674722e-03,-6.85538755e+00,-1.75405347e+02,1.55085245e-03
1.55600000e+01,-1.82717760e+02,-1.75855437e+02,0.00000000e+00,0.00000000e+00,-6.86232278e+00,-1.75856986e+02,1.54885971e-03,-1.72220767e+02,-1.65358444e+02,1.05010605e+01,-4.06749587e-03,-6.86232278e+00,-1.75856986e+02,1.54885971e-03,-1.61916823e+02,-1.55054500e+02,2.08073935e+01,-6.45674722e-03,-6.86232278e+00,-1.75856986e+02,1.54885971e-03
1.55700000e+01,-1.83177213e+02,-1.76307950e+02,0.00000000e+00,0.00000000e+00,-6.86926327e+00,-1.76309496e+02,1.54687080e-03,-1.72673795e+02,-1.65804532e+02,1.05074852e+01,-4.06749587e-03,-6.86926327e+00,-1.76309496e+02,1.54687080e-03,-1.62363351e+02,-1.55494088e+02,2.08203181e+01,-6.45674722e-03,-6.86926327e+00,-1.76309496e+02,1.54687080e-03
1.55800000e+01,-1.83637544e+02,-1.76761335e+02,0.00000000e+00,0.00000000e+00,-6.87620902e+00,-1.76762880e+02,1.54488573e-03,-1.73127701e+02,-1.66251492e+02,1.05139099e+01,-4.06749587e-03,-6.87620902e+00,-1.76762880e+02,1.54488573e-03,-1.62810758e+02,-1.55934549e+02,2.08332429e+01,-6.45674722e-03,-6.87620902e+00,-1.76762880e+02,1.54488573e-03
1.55900000e+01,-1.84098754e+02,-1.77215594e+02,0.00000000e+00,0.00000000e+00,-6.88316007e+00,-1.77217137e+02,1.54290447e-03,-1.73582487e+02,-1.66699326e+02,1.05203348e+01,-4.06749587e-03,-6.88316007e+00,-1.77217137e+02,1.54290447e-03,-1.63259043e+02,-1.56375883e+02,2.08461678e+01,-6.45674722e-03,-6.88316007e+00,-1.77217137e+02,1.54290447e-03
1.56000000e+01,-1.84560844e+02,-1.77670728e+02,0.00000000e+00,0.00000000e+00,-6.89011642e+00,-1.77672269e+02,1.54092702e-03,-1.74038152e+02,-1.67148035e+02,1.05267599e+01,-4.06749587e-03,-6.89011642e+00,-1.77672269e+02,1.54092702e-03,-1.63708208e+02,-1.56818092e+02,2.08590929e+01,-6.45674722e-03,-6.89011642e+00,-1.77672269e+02,1.54092702e-03
1.56100000e+01,-1.85023816e+02,-1.78126738e+02,0.00000000e+00,0.00000000e+00,-6.89707810e+00,-1.78128277e+02,1.53895337e-03,-1.74494699e+02,-1.67597620e+02,1.05331850e+01,-4.06749587e-03,-6.89707810e+00,-1.78128277e+02,1.53895337e-03,-1.64158255e+02,-1.57261177e+02,2.08720182e+01,-6.45674722e-03,-6.89707810e+00,-1.78128277e+02,1.53895337e-03
1.56200000e+01,-1.85487670e+02,-1.78583625e+02,0.00000000e+00,0.00000000e+00,-6.90404512e+00,-1.78585162e+02,1.53698351e-03,-1.74952128e+02,-1.68048083e+02,1.05396103e+01,-4.06749587e-03,-6.90404512e+00,-1.78585162e+02,1.53698351e-03,-1.64609184e+02,-1.57705138e+02,2.08849437e+01,-6.45674722e-03,-6.90404512e+00,-1.78585162e+02,1.53698351e-03
1.56300000e+01,-1.85952409e+02,-1.79041391e+02,0.00000000e+00,0.00000000e+00,-6.91101751e+00,-1.79042926e+02,1.53501743e-03,-1.75410440e+02,-1.68499423e+02,1.05460357e+01,-4.06749587e-03,-6.91101751e+00,-1.79042926e+02,1.53501743e-03,-1.65060996e+02,-1.58149978e+02,2.08978693e+01,-6.45674722e-03,-6.91101751e+00,-1.79042926e+02,1.53501743e-03
1.56400000e+01,-1.86418031e+02,-1.79500036e+02,0.00000000e+00,0.00000000e+00,-6.91799527e+00,-1.79501569e+02,1.53305512e-03,-1.75869638e+02,-1.68951642e+02,1.05524613e+01,-4.06749587e-03,-6.91799527e+00,-1.79501569e+02,1.53305512e-03,-1.65513693e+02,-1.58595698e+02,2.09107951e+01,-6.45674722e-03,-6.91799527e+00,-1.79501569e+02,1.53305512e-03
1.56500000e+01,-1.86884540e+02,-1.79959562e+02,0.00000000e+00,0.00000000e+00,-6.92497843e+00,-1.79961093e+02,1.53109657e-03,-1.76329721e+02,-1.69404742e+02,1.05588870e+01,-4.06749587e-03,-6.92497843e+00,-1.79961093e+02,1.53109657e-03,-1.65967276e+02,-1.59042298e+02,2.09237210e+01,-6.45674722e-03,-6.92497843e+00,-1.79961093e+02,1.53109657e-03
1.56600000e+01,-1.87351936e+02,-1.80419969e+02,0.00000000e+00,0.00000000e+00,-6.93196700e+00,-1.80421499e+02,1.52914177e-03,-1.76790691e+02,-1.69858724e+02,1.05653128e+01,-4.06749587e-03,-6.93196700e+00,-1.80421499e+02,1.52914177e-03,-1.66421746e+02,-1.59489779e+02,2.09366472e+01,-6.45674722e-03,-6.93196700e+00,-1.80421499e+02,1.52914177e-03
1.56700000e+01,-1.87820221e+02,-1.80881260e+02,0.00000000e+00,0.00000000e+00,-6.93896101e+00,-1.80882787e+02,1.52719071e-03,-1.77252550e+02,-1.70313589e+02,1.05717387e+01,-4.06749587e-03,-6.93896101e+00,-1.80882787e+02,1.52719071e-03,-1.66877104e+02,-1.59938143e+02,2.09495735e+01,-6.45674722e-03,-6.93896101e+00,-1.80882787e+02,1.52719071e-03
1.56800000e+01,-1.88289394e+02,-1.81343434e+02,0.00000000e+00,0.00000000e+00,-6.94596047e+00,-1.81344959e+02,1.52524339e-03,-1.77715297e+02,-1.70769337e+02,1.05781647e+01,-4.06749587e-03,-6.94596047e+00,-1.81344959e+02,1.52524339e-03,-1.67333351e+02,-1.60387391e+02,2.09624999e+01,-6.45674722e-03,-6.94596047e+00,-1.81344959e+02,1.52524339e-03
1.56900000e+01,-1.88759459e+02,-1.81806493e+02,0.00000000e+00,0.00000000e+00,-6.95296540e+00,-1.81808017e+02,1.52329978e-03,-1.78178935e+02,-1.71225970e+02,1.05845909e+01,-4.06749587e-03,-6.95296540e+00,-1.81808017e+02,1.52329978e-03,-1.67790489e+02,-1.60837524e+02,2.09754265e+01,-6.45674722e-03,-6.95296540e+00,-1.81808017e+02,1.52329978e-03
1.57000000e+01,-1.89230415e+02,-1.82270439e+02,0.00000000e+00,0.00000000e+00,-6.95997581e+00,-1.82271960e+02,1.52135989e-03,-1.78643465e+02,-1.71683489e+02,1.05910172e+01,-4.06749587e-03,-6.95997581e+00,-1.82271960e+02,1.52135989e-03,-1.68248518e+02,-1.61288542e+02,2.09883533e+01,-6.45674722e-03,-6.95997581e+00,-1.82271960e+02,1.52135989e-03
1.57100000e+01,-1.89702264e+02,-1.82735272e+02,0.00000000e+00,0.00000000e+00,-6.96699173e+00,-1.82736791e+02,1.51942370e-03,-1.79108888e+02,-1.72141896e+02,1.05974436e+01,-4.06749587e-03,-6.96699173e+00,-1.82736791e+02,1.51942370e-03,-1.68707440e+02,-1.61740448e+02,2.10012803e+01,-6.45674722e-03,-6.96699173e+00,-1.82736791e+02,1.51942370e-03
1.57200000e+01,-1.90175007e+02,-1.83200993e+02,0.00000000e+00,0.00000000e+00,-6.97401317e+00,-1.83202511e+02,1.51749121e-03,-1.79575204e+02,-1.72601191e+02,1.06038702e+01,-4.06749587e-03,-6.97401317e+00,-1.83202511e+02,1.51749121e-03,-1.69167256e+02,-1.62193243e+02,2.10142074e+01,-6.45674722e-03,-6.97401317e+00,-1.83202511e+02,1.51749121e-03
1.57300000e+01,-1.90648645e+02,-1.83667604e+02,0.00000000e+00,0.00000000e+00,-6.98104016e+00,-1.83669120e+02,1.51556240e-03,-1.80042415e+02,-1.73061375e+02,1.06102968e+01,-4.06749587e-03,-6.98104016e+00,-1.83669120e+02,1.51556240e-03,-1.69627967e+02,-1.62646926e+02,2.10271347e+01,-6.45674722e-03,-6.98104016e+00,-1.83669120e+02,1.51556240e-03
1.57400000e+01,-1.91123179e+02,-1.84135106e+02,0.00000000e+00,0.00000000e+00,-6.98807271e+00,-1.84136620e+02,1.51363727e-03,-1.80510523e+02,-1.73522450e+02,1.06167236e+01,-4.06749587e-03,-6.98807271e+00,-1.84136620e+02,1.51363727e-03,-1.70089574e+02,-1.63101501e+02,2.10400621e+01,-6.45674722e-03,-6.98807271e+00,-1.84136620e+02,1.51363727e-03
1.57500000e+01,-1.91598611e+02,-1.84603500e+02,0.00000000e+00,0.00000000e+00,-6.99511083e+00,-1.84605012e+02,1.51171580e-03,-1.80979528e+02,-1.73984417e+02,1.06231505e+01,-4.06749587e-03,-6.99511083e+00,-1.84605012e+02,1.51171580e-03,-1.70552078e+02,-1.63556967e+02,2.10529898e+01,-6.45674722e-03,-6.99511083e+00,-1.84605012e+02,1.51171580e-03
1.57600000e+01,-1.92074941e+02,-1.85072787e+02,0.00000000e+00,0.00000000e+00,-7.00215455e+00,-1.85074297e+02,1.50979799e-03,-1.81449431e+02,-1.74447277e+02,1.06295776e+01,-4.06749587e-03,-7.00215455e+00,-1.85074297e+02,1.50979799e-03,-1.71015481e+02,-1.64013326e+02,2.10659175e+01,-6.45674722e-03,-7.00215455e+00,-1.85074297e+02,1.50979799e-03
1.57700000e+01,-1.92552172e+02,-1.85542968e+02,0.00000000e+00,0.00000000e+00,-7.00920389e+00,-1.85544476e+02,1.50788382e-03,-1.81920234e+02,-1.74911030e+02,1.06360047e+01,-4.06749587e-03,-7.00920389e+00,-1.85544476e+02,1.50788382e-03,-1.71479783e+02,-1.64470579e+02,2.10788455e+01,-6.45674722e-03,-7.00920389e+00,-1.85544476e+02,1.50788382e-03
1.57800000e+01,-1.93030303e+02,-1.86014044e+02,0.00000000e+00,0.00000000e+00,-7.01625886e+00,-1.86015550e+02,1.50597329e-03,-1.82391938e+02,-1.75375679e+02,1.06424320e+01,-4.06749587e-03,-7.01625886e+00,-1.86015550e+02,1.50597329e-03,-1.71944986e+02,-1.64928727e+02,2.10917736e+01,-6.45674722e-03,-7.01625886e+00,-1.86015550e+02,1.50597329e-03
1.57900000e+01,-1.93509336e+02,-1.86486016e+02,0.00000000e+00,0.00000000e+00,-7.02331949e+00,-1.86487521e+02,1.50406639e-03,-1.82864544e+02,-1.75841225e+02,1.06488594e+01,-4.06749587e-03,-7.02331949e+00,-1.86487521e+02,1.50406639e-03,-1.72411091e+02,-1.65387771e+02,2.11047018e+01,-6.45674722e-03,-7.02331949e+00,-1.86487521e+02,1.50406639e-03
1.58000000e+01,-1.93989272e+02,-1.86958887e+02,0.00000000e+00,0.00000000e+00,-7.03038578e+00,-1.86960389e+02,1.50216311e-03,-1.83338053e+02,-1.76307667e+02,1.06552870e+01,-4.06749587e-03,-7.03038578e+00,-1.86960389e+02,1.50216311e-03,-1.72878099e+02,-1.65847713e+02,2.11176303e+01,-6.45674722e-03,-7.03038578e+00,-1.86960389e+02,1.50216311e-03
1.58100000e+01,-1.94470113e+02,-1.87432656e+02,0.00000000e+00,0.00000000e+00,-7.03745777e+00,-1.87434156e+02,1.50026345e-03,-1.83812466e+02,-1.76775008e+02,1.06617146e+01,-4.06749587e-03,-7.03745777e+00,-1.87434156e+02,1.50026345e-03,-1.73346011e+02,-1.66308553e+02,2.11305589e+01,-6.45674722e-03,-7.03745777e+00,-1.87434156e+02,1.50026345e-03
1.58200000e+01,-1.94951860e+02,-1.87907324e+02,0.00000000e+00,0.00000000e+00,-7.04453546e+00,-1.87908823e+02,1.49836738e-03,-1.84287785e+02,-1.77243249e+02,1.06681424e+01,-4.06749587e-03,-7.04453546e+00,-1.87908823e+02,1.49836738e-03,-1.73814829e+02,-1.66770293e+02,2.11434876e+01,-6.45674722e-03,-7.04453546e+00,-1.87908823e+02,1.49836738e-03
1.58300000e+01,-1.95434513e+02,-1.88382894e+02,0.00000000e+00,0.00000000e+00,-7.05161889e+00,-1.88384390e+02,1.49647490e-03,-1.84764010e+02,-1.77712391e+02,1.06745703e+01,-4.06749587e-03,-7.05161889e+00,-1.88384390e+02,1.49647490e-03,-1.74284553e+02,-1.67232934e+02,2.11564165e+01,-6.45674722e-03,-7.05161889e+00,-1.88384390e+02,1.49647490e-03
1.58400000e+01,-1.95918074e+02,-1.88859366e+02,0.00000000e+00,0.00000000e+00,-7.05870805e+00,-1.88860860e+02,1.49458601e-03,-1.85241143e+02,-1.78182435e+02,1.06809983e+01,-4.06749587e-03,-7.05870805e+00,-1.88860860e+02,1.49458601e-03,-1.74755185e+02,-1.67696477e+02,2.11693456e+01,-6.45674722e-03,-7.05870805e+00,-1.88860860e+02,1.49458601e-03
1.58500000e+01,-1.96402544e+02,-1.89336741e+02,0.00000000e+00,0.00000000e+00,-7.06580299e+00,-1.89338234e+02,1.49270069e-03,-1.85719185e+02,-1.78653382e+02,1.06874265e+01,-4.06749587e-03,-7.06580299e+00,-1.89338234e+02,1.49270069e-03,-1.75226726e+02,-1.68160923e+02,2.11822748e+01,-6.45674722e-03,-7.06580299e+00,-1.89338234e+02,1.49270069e-03
1.58600000e+01,-1.96887924e+02,-1.89815020e+02,0.00000000e+00,0.00000000e+00,-7.07290370e+00,-1.89816511e+02,1.49081894e-03,-1.86198137e+02,-1.79125233e+02,1.06938548e+01,-4.06749587e-03,-7.07290370e+00,-1.89816511e+02,1.49081894e-03,-1.75699176e+02,-1.68626273e+02,2.11952042e+01,-6.45674722e-03,-7.07290370e+00,-1.89816511e+02,1.49081894e-03
1.58700000e+01,-1.97374216e+02,-1.90294205e+02,0.00000000e+00,0.00000000e+00,-7.08001022e+00,-1.90295694e+02,1.48894074e-03,-1.86678000e+02,-1.79597990e+02,1.07002831e+01,-4.06749587e-03,-7.08001022e+00,-1.90295694e+02,1.48894074e-03,-1.76172538e+02,-1.69092528e+02,2.12081338e+01,-6.45674722e-03,-7.08001022e+00,-1.90295694e+02,1.48894074e-03
1.58800000e+01,-1.97861420e+02,-1.90774297e+02,0.00000000e+00,0.00000000e+00,-7.08712256e+00,-1.90775784e+02,1.48706609e-03,-1.87158775e+02,-1.80071653e+02,1.07067117e+01,-4.06749587e-03,-7.08712256e+00,-1.90775784e+02,1.48706609e-03,-1.76646813e+02,-1.69559690e+02,2.12210635e+01,-6.45674722e-03,-7.08712256e+00,-1.90775784e+02,1.48706609e-03
1.58900000e+01,-1.98349537e+02,-1.91255296e+02,0.00000000e+00,0.00000000e+00,-7.09424075e+00,-1.91256782e+02,1.48519498e-03,-1.87640464e+02,-1.80546224e+02,1.07131403e+01,-4.06749587e-03,-7.09424075e+00,-1.91256782e+02,1.48519498e-03,-1.77122001e+02,-1.70027760e+02,2.12339934e+01,-6.45674722e-03,-7.09424075e+00,-1.91256782e+02,1.48519498e-03
1.59000000e+01,-1.98838570e+02,-1.91737205e+02,0.00000000e+00,0.00000000e+00,-7.10136479e+00,-1.91738688e+02,1.48332740e-03,-1.88123068e+02,-1.81021703e+02,1.07195690e+01,-4.06749587e-03,-7.10136479e+00,-1.91738688e+02,1.48332740e-03,-1.77598103e+02,-1.70496738e+02,2.12469234e+01,-6.45674722e-03,-7.10136479e+00,-1.91738688e+02,1.48332740e-03
1.59100000e+01,-1.99328518e+02,-1.92220024e+02,0.00000000e+00,0.00000000e+00,-7.10849471e+00,-1.92221505e+02,1.48146334e-03,-1.88606588e+02,-1.81498093e+02,1.07259979e+01,-4.06749587e-03,-7.10849471e+00,-1.92221505e+02,1.48146334e-03,-1.78075121e+02,-1.70966627e+02,2.12598536e+01,-6.45674722e-03,-7.10849471e+00,-1.92221505e+02,1.48146334e-03
1.59200000e+01,-1.99819384e+02,-1.92703753e+02,0.00000000e+00,0.00000000e+00,-7.11563052e+00,-1.92705233e+02,1.47960279e-03,-1.89091025e+02,-1.81975394e+02,1.07324269e+01,-4.06749587e-03,-7.11563052e+00,-1.92705233e+02,1.47960279e-03,-1.78553057e+02,-1.71437426e+02,2.12727840e+01,-6.45674722e-03,-7.11563052e+00,-1.92705233e+02,1.47960279e-03
1.59300000e+01,-2.00311168e+02,-1.93188396e+02,0.00000000e+00,0.00000000e+00,-7.12277226e+00,-1.93189873e+02,1.47774574e-03,-1.89576379e+02,-1.82453607e+02,1.07388560e+01,-4.06749587e-03,-7.12277226e+00,-1.93189873e+02,1.47774574e-03,-1.79031910e+02,-1.71909138e+02,2.12857145e+01,-6.45674722e-03,-7.12277226e+00,-1.93189873e+02,1.47774574e-03
1.59400000e+01,-2.00803871e+02,-1.93673951e+02,0.00000000e+00,0.00000000e+00,-7.12991993e+00,-1.93675427e+02,1.47589219e-03,-1.90062654e+02,-1.82932734e+02,1.07452852e+01,-4.06749587e-03,-7.12991993e+00,-1.93675427e+02,1.47589219e-03,-1.79511683e+02,-1.72381763e+02,2.12986452e+01,-6.45674722e-03,-7.12991993e+00,-1.93675427e+02,1.47589219e-03
1.59500000e+01,-2.01297496e+02,-1.94160422e+02,0.00000000e+00,0.00000000e+00,-7.13707356e+00,-1.94161896e+02,1.47404212e-03,-1.90549848e+02,-1.83412775e+02,1.07517146e+01,-4.06749587e-03,-7.13707356e+00,-1.94161896e+02,1.47404212e-03,-1.79992376e+02,-1.72855303e+02,2.13115760e+01,-6.45674722e-03,-7.13707356e+00,-1.94161896e+02,1.47404212e-03
1.59600000e+01,-2.01792041e+02,-1.94647808e+02,0.00000000e+00,0.00000000e+00,-7.14423316e+00,-1.94649281e+02,1.47219553e-03,-1.91037965e+02,-1.83893732e+02,1.07581441e+01,-4.06749587e-03,-7.14423316e+00,-1.94649281e+02,1.47219553e-03,-1.80473991e+02,-1.73329758e+02,2.13245070e+01,-6.45674722e-03,-7.14423316e+00,-1.94649281e+02,1.47219553e-03
1.59700000e+01,-2.02287510e+02,-1.95136112e+02,0.00000000e+00,0.00000000e+00,-7.15139875e+00,-1.95137582e+02,1.47035240e-03,-1.91527004e+02,-1.84375606e+02,1.07645737e+01,-4.06749587e-03,-7.15139875e+00,-1.95137582e+02,1.47035240e-03,-1.80956529e+02,-1.73805130e+02,2.13374382e+01,-6.45674722e-03,-7.15139875e+00,-1.95137582e+02,1.47035240e-03
1.59800000e+01,-2.02783904e+02,-1.95625333e+02,0.00000000e+00,0.00000000e+00,-7.15857036e+00,-1.95626802e+02,1.46851274e-03,-1.92016968e+02,-1.84858397e+02,1.07710034e+01,-4.06749587e-03,-7.15857036e+00,-1.95626802e+02,1.46851274e-03,-1.81439991e+02,-1.74281420e+02,2.13503695e+01,-6.45674722e-03,-7.15857036e+00,-1.95626802e+02,1.46851274e-03
1.59900000e+01,-2.03281222e+02,-1.96115474e+02,0.00000000e+00,0.00000000e+00,-7.16574800e+00,-1.96116941e+02,1.46667652e-03,-1.92507856e+02,-1.85342108e+02,1.07774332e+01,-4.06749587e-03,-7.16574800e+00,-1.96116941e+02,1.46667652e-03,-1.81924378e+02,-1.74758630e+02,2.13633009e+01,-6.45674722e-03,-7.16574800e+00,-1.96116941e+02,1.46667652e-03
1.60000000e+01,-2.03779467e+02,-1.96606535e+02,0.00000000e+00,0.00000000e+00,-7.17293170e+00,-1.96608000e+02,1.46484375e-03,-1.92999671e+02,-1.85826740e+02,1.07838631e+01,-4.06749587e-03,-7.17293170e+00,-1.96608000e+02,1.46484375e-03,-1.82409691e+02,-1.75236759e+02,2.13762326e+01,-6.45674722e-03,-7.17293170e+00,-1.96608000e+02,1.46484375e-03


==> anc/results/C170/S2/C170_S2_reg2dex.json <==
{
 "archived": {
  "Q2": 4.2756192535563695,
  "gamma2": 0.0004797998149544382,
  "lam": -0.009774142178602658,
  "g2": 0.5277592747786892,
  "center": 4.276037992774877
 },
 "mine": {
  "eps": 4.2756192535563695,
  "gamma": 0.0004797998149544382,
  "flags": []
 },
 "rel_gamma": 0.0,
 "d_eps": 0.0,
 "d_lam": 0.0
}

==> anc/results/C170/S2/C170_S2_scalecheck.json <==
{
 "ref": {
  "kappa": 1.0,
  "lam": -0.012,
  "eps": 4.47163917505455,
  "gamma": 2.4988875254025193e-05,
  "flags": []
 },
 "rows": [
  {
   "kappa": 0.5,
   "lam": -0.003,
   "eps": 2.816956157435598,
   "gamma": 1.5741962389288525e-05,
   "flags": [],
   "eps_pred": 2.816956162092887,
   "gamma_pred": 1.574200497287172e-05,
   "rel_gamma": -2.7050927291494276e-06,
   "rel_eps": -1.6533053814882237e-09
  },
  {
   "kappa": 1.5,
   "lam": -0.027000000000000003,
   "eps": 5.859504953138554,
   "gamma": 3.274473419764307e-05,
   "flags": [],
   "eps_pred": 5.85950494301579,
   "gamma_pred": 3.2744689886473087e-05,
   "rel_gamma": 1.3532322380438444e-06,
   "rel_eps": 1.727580078991764e-09
  }
 ]
}

==> anc/results/C170/S2/C170_S2_summary.json <==
{
 "S2_2D_G_k0.2500": {
  "model": "2D_G",
  "kappa": 0.25,
  "threshold_N300_P05": null,
  "at": {
   "-0.012": {
    "status": "no_barrier",
    "Gamma": null,
    "Gamma_raw": null,
    "eps": null,
    "U_top": null,
    "U_well": null,
    "r_top": null,
    "S_wkb": null,
    "has_barrier": false,
    "flags": null,
    "box_rel_gamma": null,
    "eps_1D": null,
    "Gamma_1D": null,
    "eps1D_minus_Utop": null
   },
   "0": {
    "status": "no_barrier",
    "Gamma": null,
    "Gamma_raw": null,
    "eps": null,
    "U_top": null,
    "U_well": null,
    "r_top": null,
    "S_wkb": null,
    "has_barrier": false,
    "flags": null,
    "box_rel_gamma": null,
    "eps_1D": null,
    "Gamma_1D": null,
    "eps1D_minus_Utop": null
   }
  },
  "n_points": 14,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.014,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.012,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.01,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.008,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.006,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.004,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.003,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0015,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.001,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": 0.0,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   }
  ]
 },
 "S2_2D_G_k0.3000": {
  "model": "2D_G",
  "kappa": 0.3,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "no_barrier",
    "Gamma": null,
    "Gamma_raw": null,
    "eps": null,
    "U_top": null,
    "U_well": null,
    "r_top": null,
    "S_wkb": null,
    "has_barrier": false,
    "flags": null,
    "box_rel_gamma": null,
    "eps_1D": null,
    "Gamma_1D": null,
    "eps1D_minus_Utop": null
   }
  },
  "n_points": 11,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.008,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.006,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.004,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.003,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0015,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.001,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": 0.0,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   }
  ]
 },
 "S2_2D_G_k0.3500": {
  "model": "2D_G",
  "kappa": 0.35,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "flagged",
    "Gamma": null,
    "Gamma_raw": 0.5569280198730514,
    "eps": 1.9080391501416594,
    "U_top": 1.6842912713993048,
    "U_well": 1.678831539593621,
    "r_top": 3.066,
    "S_wkb": 0.0,
    "has_barrier": true,
    "flags": [
     "muller_nc",
     "no_local_min",
     "box_sensitive"
    ],
    "box_rel_gamma": 0.30259334409305616,
    "eps_1D": 1.7826572252835335,
    "Gamma_1D": 0.24099326305344412,
    "eps1D_minus_Utop": 0.09836595388422875
   }
  },
  "n_points": 11,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.008,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.006,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.004,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.003,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0015,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.001,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0005,
    "status": "flagged",
    "eps": 1.907612001815168,
    "Gamma": 0.6279269557161667,
    "U_top": 1.6784291481860538,
    "U_well": 1.6775056436997344,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.2779722275824829,
    "box_rel_gamma": 0.28450286890366394,
    "flags": [
     "muller_nc",
     "no_local_min",
     "box_sensitive"
    ]
   },
   {
    "lam": -0.0002,
    "status": "flagged",
    "eps": 1.9058229718813013,
    "Gamma": 0.5840609405544676,
    "U_top": 1.681529120031552,
    "U_well": 1.6783417752782994,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.25666584113368385,
    "box_rel_gamma": 0.294007549769673,
    "flags": [
     "muller_nc",
     "no_local_min",
     "box_sensitive"
    ]
   },
   {
    "lam": 0.0,
    "status": "flagged",
    "eps": 1.9080391501416594,
    "Gamma": 0.5569280198730514,
    "U_top": 1.6842912713993048,
    "U_well": 1.678831539593621,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.24099326305344412,
    "box_rel_gamma": 0.30259334409305616,
    "flags": [
     "muller_nc",
     "no_local_min",
     "box_sensitive"
    ]
   }
  ]
 },
 "S2_2D_G_k0.4000": {
  "model": "2D_G",
  "kappa": 0.4,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "flagged",
    "Gamma": null,
    "Gamma_raw": -0.10133059953228467,
    "eps": 2.238392517705026,
    "U_top": 1.971075507254322,
    "U_well": 1.8715496843562174,
    "r_top": 4.314,
    "S_wkb": 0.0,
    "has_barrier": true,
    "flags": [
     "muller_nc",
     "gamma<=0",
     "box_sensitive"
    ],
    "box_rel_gamma": null,
    "eps_1D": 2.031291873509991,
    "Gamma_1D": 0.10255963088151732,
    "eps1D_minus_Utop": 0.06021636625566895
   }
  },
  "n_points": 11,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.008,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.006,
    "status": "above_top",
    "eps": 2.0657587796503982,
    "Gamma": 0.39744522129207716,
    "U_top": 1.8693950867250704,
    "U_well": 1.8681241703721128,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.3905787468408034,
    "box_rel_gamma": 4.0676351176216485e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.005,
    "status": "above_top",
    "eps": 2.060437738663767,
    "Gamma": 0.36742436561105096,
    "U_top": 1.8737887218551497,
    "U_well": 1.8690135203398537,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.3603595926087858,
    "box_rel_gamma": 2.389199948993337e-13,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.004,
    "status": "above_top",
    "eps": 2.0550332780552005,
    "Gamma": 0.3337124606422981,
    "U_top": 1.880197757987096,
    "U_well": 1.8697132300600923,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.3264856828364038,
    "box_rel_gamma": 2.5842883388804694e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.003,
    "status": "above_top",
    "eps": 2.049606723872709,
    "Gamma": 0.2950057569862418,
    "U_top": 1.8894558314969054,
    "U_well": 1.8702900330700907,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.28769226559061434,
    "box_rel_gamma": -5.90227866581472e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.002,
    "status": "above_top",
    "eps": 2.044309933670423,
    "Gamma": 0.24907805053167714,
    "U_top": 1.9032615988067867,
    "U_well": 1.870776584162976,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.24180839971182927,
    "box_rel_gamma": 2.0923041077480775e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0015,
    "status": "above_top",
    "eps": 2.0418204646529903,
    "Gamma": 0.2221525601981622,
    "U_top": 1.912937056777662,
    "U_well": 1.8709920122825043,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.21499616518587455,
    "box_rel_gamma": -1.0737855049569589e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 2.0395582173792577,
    "Gamma": 0.19133634963690235,
    "U_top": 1.9256442116822972,
    "U_well": 1.8711918859837722,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.1844036157496922,
    "box_rel_gamma": 1.9906298831529057e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "above_top",
    "eps": 2.037727866875536,
    "Gamma": 0.1547857865484241,
    "U_top": 1.9433537762220712,
    "U_well": 1.8713774275134574,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.14825526254106247,
    "box_rel_gamma": -4.224109950712318e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "flagged",
    "eps": 2.095859121137687,
    "Gamma": 0.12283406031327952,
    "U_top": 1.9581591528760658,
    "U_well": 1.8714822893845597,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.12244117071430119,
    "box_rel_gamma": -0.689175482050796,
    "flags": [
     "box_sensitive"
    ]
   },
   {
    "lam": 0.0,
    "status": "flagged",
    "eps": 2.238392517705026,
    "Gamma": -0.10133059953228467,
    "U_top": 1.971075507254322,
    "U_well": 1.8715496843562174,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.10255963088151732,
    "box_rel_gamma": null,
    "flags": [
     "muller_nc",
     "gamma<=0",
     "box_sensitive"
    ]
   }
  ]
 },
 "S2_2D_G_k0.4250": {
  "model": "2D_G",
  "kappa": 0.425,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "flagged",
    "Gamma": null,
    "Gamma_raw": 0.36444318282910976,
    "eps": 2.3147043640506366,
    "U_top": 2.1385439283106065,
    "U_well": 1.961505192636658,
    "r_top": 4.858,
    "S_wkb": 0.0,
    "has_barrier": true,
    "flags": [
     "muller_nc",
     "box_sensitive"
    ],
    "box_rel_gamma": 0.3602222921335452,
    "eps_1D": 2.1599617221695855,
    "Gamma_1D": 0.05169915143485026,
    "eps1D_minus_Utop": 0.021417793858979017
   }
  },
  "n_points": 4,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 2.1578322027408214,
    "Gamma": 0.13775897052554573,
    "U_top": 2.0667987777007153,
    "U_well": 1.9614307277034593,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.132011941793716,
    "box_rel_gamma": 4.201194947484055e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "above_top",
    "eps": 2.1600335135225506,
    "Gamma": 0.10113590701064522,
    "U_top": 2.0940699197989865,
    "U_well": 1.9614708609917142,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.09608892910097157,
    "box_rel_gamma": -1.53316248585611e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "above_top",
    "eps": 2.1627885041843298,
    "Gamma": 0.07523719255881553,
    "U_top": 2.117442219739814,
    "U_well": 1.9614917528321056,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.07084161515294933,
    "box_rel_gamma": -3.959133021425032e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": 0.0,
    "status": "flagged",
    "eps": 2.3147043640506366,
    "Gamma": 0.36444318282910976,
    "U_top": 2.1385439283106065,
    "U_well": 1.961505192636658,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.05169915143485026,
    "box_rel_gamma": 0.3602222921335452,
    "flags": [
     "muller_nc",
     "box_sensitive"
    ]
   }
  ]
 },
 "S2_2D_G_k0.4500": {
  "model": "2D_G",
  "kappa": 0.45,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "ok_broad",
    "Gamma": 0.02035115061571416,
    "Gamma_raw": 0.02035115061571416,
    "eps": 2.295435015673955,
    "U_top": 2.3218016705404017,
    "U_well": 2.0485671919809003,
    "r_top": 5.394,
    "S_wkb": 0.6891015164067309,
    "has_barrier": true,
    "flags": [
     "no_local_min"
    ],
    "box_rel_gamma": 9.638445597204282e-11,
    "eps_1D": 2.2890303229744964,
    "Gamma_1D": 0.018477180076387576,
    "eps1D_minus_Utop": -0.03277134756590527
   }
  },
  "n_points": 11,
  "n_good": 1,
  "narrow_lam_range": [
   0.0,
   0.0
  ],
  "table": [
   {
    "lam": -0.008,
    "status": "above_top",
    "eps": 2.2796047954268968,
    "Gamma": 0.3563275187389765,
    "U_top": 2.074765780582089,
    "U_well": 2.0489287040948536,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.34993638907795044,
    "box_rel_gamma": 2.045097424741016e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "above_top",
    "eps": 2.274079030636435,
    "Gamma": 0.3018948841622992,
    "U_top": 2.091774761666087,
    "U_well": 2.048934732041639,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.2953988166318274,
    "box_rel_gamma": 2.7050361950387014e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.005,
    "status": "above_top",
    "eps": 2.2718486694359625,
    "Gamma": 0.27058471814793494,
    "U_top": 2.1036377594405455,
    "U_well": 2.0489095322692803,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.26411685039937993,
    "box_rel_gamma": 5.2194026878282784e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.004,
    "status": "above_top",
    "eps": 2.270258078479184,
    "Gamma": 0.23557903374560707,
    "U_top": 2.1189849868195942,
    "U_well": 2.048868274281336,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.22923195198301594,
    "box_rel_gamma": 3.0037750065048385e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.003,
    "status": "above_top",
    "eps": 2.2697417433497447,
    "Gamma": 0.19570703348308824,
    "U_top": 2.13963056086831,
    "U_well": 2.048812415252442,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.18962640521903967,
    "box_rel_gamma": 7.351896869067787e-13,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.002,
    "status": "above_top",
    "eps": 2.271189015600148,
    "Gamma": 0.14906967071670424,
    "U_top": 2.1692038265508184,
    "U_well": 2.0487423919927705,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.14351534683032457,
    "box_rel_gamma": -1.8022583425647554e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0015,
    "status": "above_top",
    "eps": 2.273233332638383,
    "Gamma": 0.12226304907806845,
    "U_top": 2.189702688115796,
    "U_well": 2.0487028857297296,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.11714014050440599,
    "box_rel_gamma": -4.358569061224671e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 2.276839274899136,
    "Gamma": 0.0923398151730168,
    "U_top": 2.2167973235279783,
    "U_well": 2.048660657629107,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.08783991457284969,
    "box_rel_gamma": -3.27931015675631e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "above_top",
    "eps": 2.283192872135902,
    "Gamma": 0.058473703298228506,
    "U_top": 2.2555957652827616,
    "U_well": 2.0486156713349146,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.054928888471322275,
    "box_rel_gamma": -9.072143036803482e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "above_top",
    "eps": 2.2894327069791203,
    "Gamma": 0.035996033113970996,
    "U_top": 2.289764644718214,
    "U_well": 2.048586661788195,
    "has_barrier": true,
    "S_wkb": 0.00782314932863312,
    "Gamma_1D": 0.03331916061504389,
    "box_rel_gamma": -1.2629786105833318e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": 0.0,
    "status": "ok_broad",
    "eps": 2.295435015673955,
    "Gamma": 0.02035115061571416,
    "U_top": 2.3218016705404017,
    "U_well": 2.0485671919809003,
    "has_barrier": true,
    "S_wkb": 0.6891015164067309,
    "Gamma_1D": 0.018477180076387576,
    "box_rel_gamma": 9.638445597204282e-11,
    "flags": [
     "no_local_min"
    ]
   }
  ]
 },
 "S2_2D_G_k0.4750": {
  "model": "2D_G",
  "kappa": 0.475,
  "threshold_N300_P05": {
   "lam_c": null,
   "status": "none_at_lambda_le_0",
   "range": [
    -0.0005,
    0.0
   ],
   "note": "the width stays above the target up to lambda = 0 (Gamma(0) = 0.004249)"
  },
  "at": {
   "0": {
    "status": "ok",
    "Gamma": 0.004248515280103306,
    "Gamma_raw": 0.004248515280103306,
    "eps": 2.4216312701026976,
    "U_top": 2.521018179556494,
    "U_well": 2.1332120847544416,
    "r_top": 5.922,
    "S_wkb": 2.5891511270085585,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": -4.790734475790259e-11,
    "eps_1D": 2.414261157615458,
    "Gamma_1D": 0.0037218700625906063,
    "eps1D_minus_Utop": -0.10675702194103609
   }
  },
  "n_points": 4,
  "n_good": 3,
  "narrow_lam_range": [
   -0.0005,
   0.0
  ],
  "table": [
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 2.395831036671925,
    "Gamma": 0.05622295897029517,
    "U_top": 2.3750777678002652,
    "U_well": 2.133413546793321,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.052975163016050625,
    "box_rel_gamma": 9.018208402267192e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "ok_broad",
    "eps": 2.405752005570329,
    "Gamma": 0.02832731321874137,
    "U_top": 2.4274183850044935,
    "U_well": 2.1333132766694147,
    "has_barrier": true,
    "S_wkb": 0.45277179075839874,
    "Gamma_1D": 0.02620396212380536,
    "box_rel_gamma": -8.156719744079055e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "ok_broad",
    "eps": 2.4143812537233407,
    "Gamma": 0.012597843384494907,
    "U_top": 2.47479210177149,
    "U_well": 2.1332525455499063,
    "has_barrier": true,
    "S_wkb": 1.3956193497899574,
    "Gamma_1D": 0.011388042922113545,
    "box_rel_gamma": 5.059286323216838e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": 0.0,
    "status": "ok",
    "eps": 2.4216312701026976,
    "Gamma": 0.004248515280103306,
    "U_top": 2.521018179556494,
    "U_well": 2.1332120847544416,
    "has_barrier": true,
    "S_wkb": 2.5891511270085585,
    "Gamma_1D": 0.0037218700625906063,
    "box_rel_gamma": -4.790734475790259e-11,
    "flags": []
   }
  ]
 },
 "S2_2D_G_k0.5000": {
  "model": "2D_G",
  "kappa": 0.5,
  "threshold_N300_P05": {
   "lam_c": -0.00017030968356481348,
   "status": "interpolated",
   "bracket": [
    -0.0002,
    0.0
   ]
  },
  "at": {
   "-0.012": {
    "status": "above_top",
    "Gamma": null,
    "Gamma_raw": 0.36053029973724926,
    "eps": 2.4881432875131404,
    "U_top": 2.266422757601708,
    "U_well": 2.2188135282009536,
    "r_top": 2.594,
    "S_wkb": 0.0,
    "has_barrier": true,
    "flags": [
     "no_local_min"
    ],
    "box_rel_gamma": -3.056088715425176e-11,
    "eps_1D": 2.477279332836972,
    "Gamma_1D": 0.35459497023008385,
    "eps1D_minus_Utop": 0.21085657523526402
   },
   "0": {
    "status": "ok",
    "Gamma": 0.0004247554004803146,
    "Gamma_raw": 0.0004247554004803146,
    "eps": 2.5403918602024524,
    "U_top": 2.7364378987691698,
    "U_well": 2.215765223862373,
    "r_top": 6.454,
    "S_wkb": 5.09883543153496,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": 7.232925369748955e-11,
    "eps_1D": 2.5320418396973006,
    "Gamma_1D": 0.0003609183078623444,
    "eps1D_minus_Utop": -0.2043960590718692
   }
  },
  "n_points": 14,
  "n_good": 4,
  "narrow_lam_range": [
   -0.001,
   0.0
  ],
  "table": [
   {
    "lam": -0.014,
    "status": "above_top",
    "eps": 2.4922254438756464,
    "Gamma": 0.3978486226116994,
    "U_top": 2.2548464842910105,
    "U_well": 2.2192532713305124,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.3920519315709389,
    "box_rel_gamma": -4.893385696647101e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.012,
    "status": "above_top",
    "eps": 2.4881432875131404,
    "Gamma": 0.36053029973724926,
    "U_top": 2.266422757601708,
    "U_well": 2.2188135282009536,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.35459497023008385,
    "box_rel_gamma": -3.056088715425176e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.01,
    "status": "above_top",
    "eps": 2.4847271954060948,
    "Gamma": 0.3189150455559463,
    "U_top": 2.281687014903974,
    "U_well": 2.218350543796385,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.3129078845979587,
    "box_rel_gamma": -9.429013125838992e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.008,
    "status": "above_top",
    "eps": 2.482425501657961,
    "Gamma": 0.271784723841724,
    "U_top": 2.3024242911281636,
    "U_well": 2.2178669675305813,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.265816567890812,
    "box_rel_gamma": -1.472966193460934e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "above_top",
    "eps": 2.4821100153204982,
    "Gamma": 0.21729916577655156,
    "U_top": 2.3319787771728118,
    "U_well": 2.217365430048538,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.21156933936683636,
    "box_rel_gamma": 1.3516965324811281e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.005,
    "status": "above_top",
    "eps": 2.483220448433853,
    "Gamma": 0.18645973568940788,
    "U_top": 2.3520452980100104,
    "U_well": 2.217107616847295,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.18097368485434326,
    "box_rel_gamma": 2.8885116520882548e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.004,
    "status": "above_top",
    "eps": 2.485713190646991,
    "Gamma": 0.1526055182303973,
    "U_top": 2.3776800858013027,
    "U_well": 2.2168460014123963,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.14749694071528083,
    "box_rel_gamma": 3.49291706669419e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.003,
    "status": "above_top",
    "eps": 2.490360450205075,
    "Gamma": 0.11518340828885279,
    "U_top": 2.411910600920613,
    "U_well": 2.216580950016537,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.11065848495987735,
    "box_rel_gamma": 3.6563196914585205e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.002,
    "status": "above_top",
    "eps": 2.498641806873582,
    "Gamma": 0.07383563470335172,
    "U_top": 2.4609588063178616,
    "U_well": 2.2163127860454797,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.07023294989050648,
    "box_rel_gamma": 1.8991475059237928e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0015,
    "status": "above_top",
    "eps": 2.505018810761826,
    "Gamma": 0.051943409481092634,
    "U_top": 2.4952332975579283,
    "U_well": 2.216176776679728,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.049004508006477696,
    "box_rel_gamma": -2.6435076350139752e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.001,
    "status": "ok_broad",
    "eps": 2.513723212704116,
    "Gamma": 0.030104826489050805,
    "U_top": 2.5411972133418357,
    "U_well": 2.2160408846093085,
    "has_barrier": true,
    "S_wkb": 0.5044350920078229,
    "Gamma_1D": 0.028029769402695335,
    "box_rel_gamma": -1.1160072865834536e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "ok_broad",
    "eps": 2.5256447248401726,
    "Gamma": 0.010754635507106368,
    "U_top": 2.609108494531103,
    "U_well": 2.2159034698161175,
    "has_barrier": true,
    "S_wkb": 1.6958838331240182,
    "Gamma_1D": 0.009765789984264013,
    "box_rel_gamma": -1.3770540263635667e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "ok",
    "eps": 2.5344064387672653,
    "Gamma": 0.0028771468180943255,
    "U_top": 2.6722416317023887,
    "U_well": 2.2158205083156215,
    "has_barrier": true,
    "S_wkb": 3.1222306133065496,
    "Gamma_1D": 0.0025365315615862704,
    "box_rel_gamma": 9.088330088502516e-11,
    "flags": []
   },
   {
    "lam": 0.0,
    "status": "ok",
    "eps": 2.5403918602024524,
    "Gamma": 0.0004247554004803146,
    "U_top": 2.7364378987691698,
    "U_well": 2.215765223862373,
    "has_barrier": true,
    "S_wkb": 5.09883543153496,
    "Gamma_1D": 0.0003609183078623444,
    "box_rel_gamma": 7.232925369748955e-11,
    "flags": []
   }
  ]
 },
 "S2_2D_G_k0.6000": {
  "model": "2D_G",
  "kappa": 0.6,
  "threshold_N300_P05": {
   "lam_c": -0.0014895474385819203,
   "status": "interpolated",
   "bracket": [
    -0.0015,
    -0.001
   ]
  },
  "at": {},
  "n_points": 9,
  "n_good": 6,
  "narrow_lam_range": [
   -0.004,
   -0.0005
  ],
  "table": [
   {
    "lam": -0.008,
    "status": "above_top",
    "eps": 2.88524127480931,
    "Gamma": 0.1347490484225269,
    "U_top": 2.7939789017488676,
    "U_well": 2.532497838388146,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.13045027047059457,
    "box_rel_gamma": -8.735745460342059e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "above_top",
    "eps": 2.895055223788846,
    "Gamma": 0.08898571074362298,
    "U_top": 2.853415360392006,
    "U_well": 2.5316750196795086,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.08549706019270516,
    "box_rel_gamma": -1.326432297332758e-10,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.005,
    "status": "above_top",
    "eps": 2.9022166124363,
    "Gamma": 0.06550498246067851,
    "U_top": 2.8933510522366443,
    "U_well": 2.531262554574452,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.06258124104553402,
    "box_rel_gamma": -1.458906329077081e-10,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.004,
    "status": "ok_broad",
    "eps": 2.911440735067635,
    "Gamma": 0.0425624736848979,
    "U_top": 2.944200186404911,
    "U_well": 2.5308503988564794,
    "has_barrier": true,
    "S_wkb": 0.42749900624410786,
    "Gamma_1D": 0.04033927907533079,
    "box_rel_gamma": -9.513967391683309e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.003,
    "status": "ok_broad",
    "eps": 2.923158608166727,
    "Gamma": 0.021870102760902944,
    "U_top": 3.012199745568121,
    "U_well": 2.5304385525617814,
    "has_barrier": true,
    "S_wkb": 1.2196323728585976,
    "Gamma_1D": 0.02048050212596106,
    "box_rel_gamma": 1.2207346244963446e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.002,
    "status": "ok",
    "eps": 2.937274721595621,
    "Gamma": 0.006658834474353621,
    "U_top": 3.1106463693602655,
    "U_well": 2.5300267570026476,
    "has_barrier": true,
    "S_wkb": 2.5438191416877443,
    "Gamma_1D": 0.006118280660326341,
    "box_rel_gamma": 6.587730361218291e-11,
    "flags": []
   },
   {
    "lam": -0.0015,
    "status": "ok",
    "eps": 2.944702538841929,
    "Gamma": 0.0023720720532189768,
    "U_top": 3.180695312737205,
    "U_well": 2.5298199005203674,
    "has_barrier": true,
    "S_wkb": 3.6371689277611616,
    "Gamma_1D": 0.002150524733452752,
    "box_rel_gamma": -5.210609721473247e-12,
    "flags": []
   },
   {
    "lam": -0.001,
    "status": "ok",
    "eps": 2.9517270453008244,
    "Gamma": 0.0004388780936202058,
    "U_top": 3.277085028406554,
    "U_well": 2.529613120503656,
    "has_barrier": true,
    "S_wkb": 5.373572059360428,
    "Gamma_1D": 0.00039117191188442956,
    "box_rel_gamma": 2.4715784974205235e-11,
    "flags": []
   },
   {
    "lam": -0.0005,
    "status": "ok",
    "eps": 2.957911100609777,
    "Gamma": 1.652883745805652e-05,
    "U_top": 3.427289926925084,
    "U_well": 2.5294064169570167,
    "has_barrier": true,
    "S_wkb": 8.686142255317737,
    "Gamma_1D": 1.4371331452381954e-05,
    "box_rel_gamma": 1.6137668978899455e-10,
    "flags": []
   }
  ]
 },
 "S2_2D_G_k0.7500": {
  "model": "2D_G",
  "kappa": 0.75,
  "threshold_N300_P05": {
   "lam_c": -0.004497604836671821,
   "status": "interpolated",
   "bracket": [
    -0.005,
    -0.004
   ]
  },
  "at": {
   "-0.012": {
    "status": "above_top",
    "Gamma": null,
    "Gamma_raw": 0.07058934310642577,
    "eps": 3.446730469559938,
    "U_top": 3.459816691550099,
    "U_well": 2.9676523468077853,
    "r_top": 3.4819999999999998,
    "S_wkb": 0.1255941124585597,
    "has_barrier": true,
    "flags": [
     "no_local_min"
    ],
    "box_rel_gamma": -2.2632229423891204e-11,
    "eps_1D": 3.4342872682801557,
    "Gamma_1D": 0.06789374334042032,
    "eps1D_minus_Utop": -0.02552942326994323
   }
  },
  "n_points": 9,
  "n_good": 7,
  "narrow_lam_range": [
   -0.01,
   -0.002
  ],
  "table": [
   {
    "lam": -0.014,
    "status": "above_top",
    "eps": 3.4383578594859556,
    "Gamma": 0.09639743493799557,
    "U_top": 3.4093024716789957,
    "U_well": 2.9685777700247717,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.09315719701566878,
    "box_rel_gamma": -2.0561441438360362e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.012,
    "status": "above_top",
    "eps": 3.446730469559938,
    "Gamma": 0.07058934310642577,
    "U_top": 3.459816691550099,
    "U_well": 2.9676523468077853,
    "has_barrier": true,
    "S_wkb": 0.1255941124585597,
    "Gamma_1D": 0.06789374334042032,
    "box_rel_gamma": -2.2632229423891204e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.01,
    "status": "ok_broad",
    "eps": 3.457282838083594,
    "Gamma": 0.04597842870417716,
    "U_top": 3.523360826355311,
    "U_well": 2.9667277218825117,
    "has_barrier": true,
    "S_wkb": 0.6535859374124373,
    "Gamma_1D": 0.043941236739890616,
    "box_rel_gamma": -7.987155381528055e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.008,
    "status": "ok_broad",
    "eps": 3.470243567775079,
    "Gamma": 0.024397326361320578,
    "U_top": 3.6064784293381544,
    "U_well": 2.9658038953989276,
    "has_barrier": true,
    "S_wkb": 1.397780955762466,
    "Gamma_1D": 0.023109843444269553,
    "box_rel_gamma": -1.1413114897607102e-10,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "ok",
    "eps": 3.485234540524494,
    "Gamma": 0.008666891038240821,
    "U_top": 3.72169070641148,
    "U_well": 2.96488086750701,
    "has_barrier": true,
    "S_wkb": 2.5456125487217127,
    "Gamma_1D": 0.008107226658917877,
    "box_rel_gamma": -1.322644216372737e-10,
    "flags": []
   },
   {
    "lam": -0.005,
    "status": "ok",
    "eps": 3.4929884507096953,
    "Gamma": 0.0038899925137878782,
    "U_top": 3.7989764646814157,
    "U_well": 2.9644196530797426,
    "has_barrier": true,
    "S_wkb": 3.397282549683416,
    "Gamma_1D": 0.003610104326937664,
    "box_rel_gamma": -1.1955980649958065e-10,
    "flags": []
   },
   {
    "lam": -0.004,
    "status": "ok",
    "eps": 3.500430295014612,
    "Gamma": 0.0012425019695869596,
    "U_top": 3.8975515322633574,
    "U_well": 2.9639586383565923,
    "has_barrier": true,
    "S_wkb": 4.581341321308527,
    "Gamma_1D": 0.001142642140598787,
    "box_rel_gamma": -1.7741463853582218e-10,
    "flags": []
   },
   {
    "lam": -0.003,
    "status": "ok",
    "eps": 3.507211744495965,
    "Gamma": 0.00022067803409781813,
    "U_top": 4.030146391176012,
    "U_well": 2.963497823356299,
    "has_barrier": true,
    "S_wkb": 6.342078109163482,
    "Gamma_1D": 0.0002007729276712941,
    "box_rel_gamma": -1.3114798136371064e-10,
    "flags": []
   },
   {
    "lam": -0.002,
    "status": "ok",
    "eps": 3.513219997604608,
    "Gamma": 1.2098903114553549e-05,
    "U_top": 4.224843049453544,
    "U_well": 2.963037208097539,
    "has_barrier": true,
    "S_wkb": 9.269875207045695,
    "Gamma_1D": 1.0852781917486724e-05,
    "box_rel_gamma": -5.574598560542654e-10,
    "flags": []
   }
  ]
 },
 "S2_2D_G_k1.0000": {
  "model": "2D_G",
  "kappa": 1.0,
  "threshold_N300_P05": {
   "lam_c": -0.012037847062268129,
   "status": "interpolated",
   "bracket": [
    -0.014,
    -0.012
   ]
  },
  "at": {
   "-0.012": {
    "status": "ok",
    "Gamma": 0.002268212778713511,
    "Gamma_raw": 0.002268212778713511,
    "eps": 4.321349201887328,
    "U_top": 4.831188658497757,
    "U_well": 3.622351822926887,
    "r_top": 4.074,
    "S_wkb": 4.248795783614484,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": -1.647559866313486e-11,
    "eps_1D": 4.305187249405423,
    "Gamma_1D": 0.0021258917433480623,
    "eps1D_minus_Utop": -0.5260014090923342
   }
  },
  "n_points": 12,
  "n_good": 10,
  "narrow_lam_range": [
   -0.026,
   -0.006
  ],
  "table": [
   {
    "lam": -0.035,
    "status": "above_top",
    "eps": 4.2542547987549275,
    "Gamma": 0.11556697943138648,
    "U_top": 4.234503698397445,
    "U_well": 3.6327548304700676,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.11236182087704338,
    "box_rel_gamma": -2.639921614644436e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.03,
    "status": "above_top",
    "eps": 4.2638866308349295,
    "Gamma": 0.08246871353470159,
    "U_top": 4.303813739517264,
    "U_well": 3.630487900743576,
    "has_barrier": true,
    "S_wkb": 0.2863225322520464,
    "Gamma_1D": 0.07983903895180813,
    "box_rel_gamma": -2.7738034091839836e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.026,
    "status": "ok_broad",
    "eps": 4.273761193418482,
    "Gamma": 0.05729457826627863,
    "U_top": 4.373167449001126,
    "U_well": 3.6286765187638443,
    "has_barrier": true,
    "S_wkb": 0.7295505765175883,
    "Gamma_1D": 0.05522166443818709,
    "box_rel_gamma": -5.3036131042460966e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.023,
    "status": "ok_broad",
    "eps": 4.282535264776215,
    "Gamma": 0.040032564761598305,
    "U_top": 4.436432014834633,
    "U_well": 3.627319243698812,
    "has_barrier": true,
    "S_wkb": 1.1523619728178558,
    "Gamma_1D": 0.03842432436000842,
    "box_rel_gamma": -3.532762971047987e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.02,
    "status": "ok_broad",
    "eps": 4.292430776266236,
    "Gamma": 0.02502686881445044,
    "U_top": 4.5128777367074555,
    "U_well": 3.6259630501141076,
    "has_barrier": true,
    "S_wkb": 1.6883112135573102,
    "Gamma_1D": 0.02390060678571932,
    "box_rel_gamma": 1.1902479002401378e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.018,
    "status": "ok",
    "eps": 4.299533845286221,
    "Gamma": 0.01673200357373476,
    "U_top": 4.573548475211474,
    "U_well": 3.6250595219970334,
    "has_barrier": true,
    "S_wkb": 2.1354766727270995,
    "Gamma_1D": 0.01591624642071135,
    "box_rel_gamma": -4.3115955250527804e-11,
    "flags": []
   },
   {
    "lam": -0.016,
    "status": "ok",
    "eps": 4.306874605737751,
    "Gamma": 0.010104256075276475,
    "U_top": 4.644453870673052,
    "U_well": 3.6241564747133785,
    "has_barrier": true,
    "S_wkb": 2.6823784696163067,
    "Gamma_1D": 0.009569147434681735,
    "box_rel_gamma": -1.1876100103336285e-10,
    "flags": []
   },
   {
    "lam": -0.014,
    "status": "ok",
    "eps": 4.314234154585374,
    "Gamma": 0.005296736926148933,
    "U_top": 4.7287517561198245,
    "U_well": 3.6232539083332993,
    "has_barrier": true,
    "S_wkb": 3.3668666633750792,
    "Gamma_1D": 0.004991537474614523,
    "box_rel_gamma": -1.3005096999307852e-10,
    "flags": []
   },
   {
    "lam": -0.012,
    "status": "ok",
    "eps": 4.321349201887328,
    "Gamma": 0.002268212778713511,
    "U_top": 4.831188658497757,
    "U_well": 3.622351822926887,
    "has_barrier": true,
    "S_wkb": 4.248795783614484,
    "Gamma_1D": 0.0021258917433480623,
    "box_rel_gamma": -1.647559866313486e-11,
    "flags": []
   },
   {
    "lam": -0.01,
    "status": "ok",
    "eps": 4.327975456728424,
    "Gamma": 0.0007192464620035951,
    "U_top": 4.959332701338486,
    "U_well": 3.6214502185642803,
    "has_barrier": true,
    "S_wkb": 5.425352831107794,
    "Gamma_1D": 0.0006700239651815204,
    "box_rel_gamma": 4.970690525851751e-12,
    "flags": []
   },
   {
    "lam": -0.008,
    "status": "ok",
    "eps": 4.333975574227439,
    "Gamma": 0.00014185020863923567,
    "U_top": 5.126244974433325,
    "U_well": 3.620548965074072,
    "has_barrier": true,
    "S_wkb": 7.070093805705284,
    "Gamma_1D": 0.0001312064597124921,
    "box_rel_gamma": -5.911893197207974e-11,
    "flags": []
   },
   {
    "lam": -0.006,
    "status": "ok",
    "eps": 4.339368179968632,
    "Gamma": 1.2173568267945494e-05,
    "U_top": 5.357216970066512,
    "U_well": 3.619646390307893,
    "has_barrier": true,
    "S_wkb": 9.543126005964007,
    "Gamma_1D": 1.1158793889395685e-05,
    "box_rel_gamma": -1.0504441760872396e-10,
    "flags": []
   }
  ]
 },
 "S2_2D_G_k1.2500": {
  "model": "2D_G",
  "kappa": 1.25,
  "threshold_N300_P05": {
   "lam_c": -0.022711332078478873,
   "status": "interpolated",
   "bracket": [
    -0.023,
    -0.02
   ]
  },
  "at": {
   "-0.012": {
    "status": "ok",
    "Gamma": 1.5152810063017187e-05,
    "Gamma_raw": 1.5152810063017187e-05,
    "eps": 5.0874890961483885,
    "U_top": 6.346465481829877,
    "U_well": 4.219708808625087,
    "r_top": 4.538,
    "S_wkb": 9.515207426190084,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": -3.996958319874011e-11,
    "eps_1D": 5.068054755900239,
    "Gamma_1D": 1.40416613987272e-05,
    "eps1D_minus_Utop": -1.2784107259296373
   }
  },
  "n_points": 10,
  "n_good": 10,
  "narrow_lam_range": [
   -0.04,
   -0.012
  ],
  "table": [
   {
    "lam": -0.04,
    "status": "ok_broad",
    "eps": 5.03550748382364,
    "Gamma": 0.034253903491564125,
    "U_top": 5.287118360381414,
    "U_well": 4.2315285722613165,
    "has_barrier": true,
    "S_wkb": 1.5568674135477876,
    "Gamma_1D": 0.032947832677791784,
    "box_rel_gamma": -5.2272186579216395e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.035,
    "status": "ok",
    "eps": 5.04515431663666,
    "Gamma": 0.02070908456702859,
    "U_top": 5.379770634524694,
    "U_well": 4.229415871145254,
    "has_barrier": true,
    "S_wkb": 2.1162846645367255,
    "Gamma_1D": 0.01983186417837304,
    "box_rel_gamma": -8.773159976271927e-11,
    "flags": []
   },
   {
    "lam": -0.03,
    "status": "ok",
    "eps": 5.055368662069305,
    "Gamma": 0.010517082797646108,
    "U_top": 5.4943333896594115,
    "U_well": 4.227305262891603,
    "has_barrier": true,
    "S_wkb": 2.847395449411251,
    "Gamma_1D": 0.010019954028174856,
    "box_rel_gamma": -1.3126555398201845e-10,
    "flags": []
   },
   {
    "lam": -0.026,
    "status": "ok",
    "eps": 5.063548309947508,
    "Gamma": 0.005066245967922986,
    "U_top": 5.608037899954672,
    "U_well": 4.225618283578818,
    "has_barrier": true,
    "S_wkb": 3.6165436785943035,
    "Gamma_1D": 0.004804334499586091,
    "box_rel_gamma": -3.998457120957255e-11,
    "flags": []
   },
   {
    "lam": -0.023,
    "status": "ok",
    "eps": 5.069441879190542,
    "Gamma": 0.002496177511603489,
    "U_top": 5.711126231501153,
    "U_well": 4.22435392856137,
    "has_barrier": true,
    "S_wkb": 4.3491370411436705,
    "Gamma_1D": 0.0023580489536325112,
    "box_rel_gamma": 8.983258581451992e-12,
    "flags": []
   },
   {
    "lam": -0.02,
    "status": "ok",
    "eps": 5.07496871973406,
    "Gamma": 0.0010125977340661551,
    "U_top": 5.835057533839233,
    "U_well": 4.223087699452262,
    "has_barrier": true,
    "S_wkb": 5.272416266879278,
    "Gamma_1D": 0.0009525332911385358,
    "box_rel_gamma": -3.102218482098351e-11,
    "flags": []
   },
   {
    "lam": -0.018,
    "status": "ok",
    "eps": 5.078403299267956,
    "Gamma": 0.0004789518042516926,
    "U_top": 5.9330178774433,
    "U_well": 4.222242465590478,
    "has_barrier": true,
    "S_wkb": 6.033602299627987,
    "Gamma_1D": 0.0004491444858111302,
    "box_rel_gamma": -3.7150171827704526e-11,
    "flags": []
   },
   {
    "lam": -0.016,
    "status": "ok",
    "eps": 5.081627375610789,
    "Gamma": 0.000193162757668014,
    "U_top": 6.047153818618507,
    "U_well": 4.221397572470817,
    "has_barrier": true,
    "S_wkb": 6.952294334214493,
    "Gamma_1D": 0.0001805192442479507,
    "box_rel_gamma": -7.310740901544932e-11,
    "flags": []
   },
   {
    "lam": -0.014,
    "status": "ok",
    "eps": 5.084649308038318,
    "Gamma": 6.286861930575472e-05,
    "U_top": 6.182461070760076,
    "U_well": 4.22055302013509,
    "has_barrier": true,
    "S_wkb": 8.083646368267061,
    "Gamma_1D": 5.852464683128808e-05,
    "box_rel_gamma": -8.42075298379541e-11,
    "flags": []
   },
   {
    "lam": -0.012,
    "status": "ok",
    "eps": 5.0874890961483885,
    "Gamma": 1.5152810063017187e-05,
    "U_top": 6.346465481829877,
    "U_well": 4.219708808625087,
    "has_barrier": true,
    "S_wkb": 9.515207426190084,
    "Gamma_1D": 1.40416613987272e-05,
    "box_rel_gamma": -3.996958319874011e-11,
    "flags": []
   }
  ]
 },
 "S2_2D_G_k1.5000": {
  "model": "2D_G",
  "kappa": 1.5,
  "threshold_N300_P05": {
   "lam_c": -0.03660373398436949,
   "status": "interpolated",
   "bracket": [
    -0.04,
    -0.035
   ]
  },
  "at": {
   "-0.012": {
    "status": "ok",
    "Gamma": 4.9925898010158606e-08,
    "Gamma_raw": 4.9925898010158606e-08,
    "eps": 5.78832124392621,
    "U_top": 7.9842374720344145,
    "U_well": 4.776176044974004,
    "r_top": 4.93,
    "S_wkb": 15.393484518452885,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": -2.03768069084731e-09,
    "eps_1D": 5.766086796028222,
    "Gamma_1D": 4.5867730549590106e-08,
    "eps1D_minus_Utop": -2.218150676006193
   }
  },
  "n_points": 10,
  "n_good": 10,
  "narrow_lam_range": [
   -0.04,
   -0.012
  ],
  "table": [
   {
    "lam": -0.04,
    "status": "ok",
    "eps": 5.7630645077314915,
    "Gamma": 0.003956465683807701,
    "U_top": 6.466099450104844,
    "U_well": 4.787173881469313,
    "has_barrier": true,
    "S_wkb": 4.028516765401614,
    "Gamma_1D": 0.0037631072361451914,
    "box_rel_gamma": -1.219468970248272e-11,
    "flags": []
   },
   {
    "lam": -0.035,
    "status": "ok",
    "eps": 5.7686798478970625,
    "Gamma": 0.0017349374403712126,
    "U_top": 6.600835735513501,
    "U_well": 4.785207634067566,
    "has_barrier": true,
    "S_wkb": 4.874910128531241,
    "Gamma_1D": 0.0016438861339368616,
    "box_rel_gamma": 2.276179245086496e-12,
    "flags": []
   },
   {
    "lam": -0.03,
    "status": "ok",
    "eps": 5.7738199057541255,
    "Gamma": 0.0005931650410982483,
    "U_top": 6.766579252102712,
    "U_well": 4.783242981802649,
    "has_barrier": true,
    "S_wkb": 5.96665776239341,
    "Gamma_1D": 0.0005596286095178557,
    "box_rel_gamma": 3.648192858918264e-12,
    "flags": []
   },
   {
    "lam": -0.026,
    "status": "ok",
    "eps": 5.777548296338708,
    "Gamma": 0.00019418820318584427,
    "U_top": 6.930347959520253,
    "U_well": 4.7816724087745985,
    "has_barrier": true,
    "S_wkb": 7.09600083204074,
    "Gamma_1D": 0.0001824846381745545,
    "box_rel_gamma": -2.023081702162699e-11,
    "flags": []
   },
   {
    "lam": -0.023,
    "status": "ok",
    "eps": 5.780127655610051,
    "Gamma": 6.781013689839704e-05,
    "U_top": 7.078320839015121,
    "U_well": 4.780495149270084,
    "has_barrier": true,
    "S_wkb": 8.155760891546564,
    "Gamma_1D": 6.350516316145862e-05,
    "box_rel_gamma": 7.856382211457458e-12,
    "flags": []
   },
   {
    "lam": -0.02,
    "status": "ok",
    "eps": 5.7825398824356355,
    "Gamma": 1.8275248284235843e-05,
    "U_top": 7.255717522958136,
    "U_well": 4.7793184643815785,
    "has_barrier": true,
    "S_wkb": 9.474798177813309,
    "Gamma_1D": 1.704712155841505e-05,
    "box_rel_gamma": -2.4232171824678517e-11,
    "flags": []
   },
   {
    "lam": -0.018,
    "status": "ok",
    "eps": 5.7840660865309195,
    "Gamma": 6.265772453522953e-06,
    "U_top": 7.395631069425635,
    "U_well": 4.7785343270655884,
    "has_barrier": true,
    "S_wkb": 10.549046892568029,
    "Gamma_1D": 5.826884058147635e-06,
    "box_rel_gamma": -4.3875125754766486e-11,
    "flags": []
   },
   {
    "lam": -0.016,
    "status": "ok",
    "eps": 5.785534502706036,
    "Gamma": 1.7354368380893041e-06,
    "U_top": 7.558377785677706,
    "U_well": 4.7777504452023525,
    "has_barrier": true,
    "S_wkb": 11.837631675531071,
    "Gamma_1D": 1.6082888225830914e-06,
    "box_rel_gamma": 6.723999135260783e-10,
    "flags": []
   },
   {
    "lam": -0.014,
    "status": "ok",
    "eps": 5.786951169372939,
    "Gamma": 3.6037104062547417e-07,
    "U_top": 7.751022751676186,
    "U_well": 4.776963309440554,
    "has_barrier": true,
    "S_wkb": 13.412958457477473,
    "Gamma_1D": 3.3263566809271946e-07,
    "box_rel_gamma": -1.9446698695801956e-09,
    "flags": []
   },
   {
    "lam": -0.012,
    "status": "ok",
    "eps": 5.78832124392621,
    "Gamma": 4.9925898010158606e-08,
    "U_top": 7.9842374720344145,
    "U_well": 4.776176044974004,
    "has_barrier": true,
    "S_wkb": 15.393484518452885,
    "Gamma_1D": 4.5867730549590106e-08,
    "box_rel_gamma": -2.03768069084731e-09,
    "flags": []
   }
  ]
 },
 "S2_2D_Gdmcs_k0.2500": {
  "model": "2D_Gdmcs",
  "kappa": 0.25,
  "threshold_N300_P05": null,
  "at": {
   "-0.012": {
    "status": "no_barrier",
    "Gamma": null,
    "Gamma_raw": null,
    "eps": null,
    "U_top": null,
    "U_well": null,
    "r_top": null,
    "S_wkb": null,
    "has_barrier": false,
    "flags": null,
    "box_rel_gamma": null,
    "eps_1D": null,
    "Gamma_1D": null,
    "eps1D_minus_Utop": null
   },
   "0": {
    "status": "no_barrier",
    "Gamma": null,
    "Gamma_raw": null,
    "eps": null,
    "U_top": null,
    "U_well": null,
    "r_top": null,
    "S_wkb": null,
    "has_barrier": false,
    "flags": null,
    "box_rel_gamma": null,
    "eps_1D": null,
    "Gamma_1D": null,
    "eps1D_minus_Utop": null
   }
  },
  "n_points": 14,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.014,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.012,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.01,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.008,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.006,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.004,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.003,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0015,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.001,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": 0.0,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   }
  ]
 },
 "S2_2D_Gdmcs_k0.3000": {
  "model": "2D_Gdmcs",
  "kappa": 0.3,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "no_barrier",
    "Gamma": null,
    "Gamma_raw": null,
    "eps": null,
    "U_top": null,
    "U_well": null,
    "r_top": null,
    "S_wkb": null,
    "has_barrier": false,
    "flags": null,
    "box_rel_gamma": null,
    "eps_1D": null,
    "Gamma_1D": null,
    "eps1D_minus_Utop": null
   }
  },
  "n_points": 11,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.008,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.006,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.004,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.003,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0015,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.001,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": 0.0,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   }
  ]
 },
 "S2_2D_Gdmcs_k0.3500": {
  "model": "2D_Gdmcs",
  "kappa": 0.35,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "flagged",
    "Gamma": null,
    "Gamma_raw": 0.5375187655944289,
    "eps": 1.8863867947354283,
    "U_top": 1.6630251835875192,
    "U_well": 1.6493798727456304,
    "r_top": 3.262,
    "S_wkb": 0.0,
    "has_barrier": true,
    "flags": [
     "muller_nc",
     "no_local_min",
     "box_sensitive"
    ],
    "box_rel_gamma": 0.3138022250905066,
    "eps_1D": 1.7604508553724671,
    "Gamma_1D": 0.22390499696900876,
    "eps1D_minus_Utop": 0.09742567178494799
   }
  },
  "n_points": 11,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.008,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.006,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.005,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.004,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.003,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.002,
    "status": "no_barrier",
    "eps": null,
    "Gamma": null,
    "U_top": null,
    "U_well": null,
    "has_barrier": false,
    "S_wkb": null,
    "Gamma_1D": null,
    "box_rel_gamma": null,
    "flags": null
   },
   {
    "lam": -0.0015,
    "status": "above_top",
    "eps": 1.7896329849985004,
    "Gamma": 0.32801264549951903,
    "U_top": 1.64594737349619,
    "U_well": 1.645935197077604,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.31966186949677683,
    "box_rel_gamma": -1.929567616798522e-13,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 1.7832068921715265,
    "Gamma": 0.3013938607212251,
    "U_top": 1.6493550718294114,
    "U_well": 1.6473644170348953,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.29281112847403545,
    "box_rel_gamma": 4.50239845406486e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "flagged",
    "eps": 1.8851340690324176,
    "Gamma": 0.6099540859294712,
    "U_top": 1.6547382461492728,
    "U_well": 1.6484557956010146,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.26163572749580827,
    "box_rel_gamma": 0.2924948185643983,
    "flags": [
     "muller_nc",
     "no_local_min",
     "box_sensitive"
    ]
   },
   {
    "lam": -0.0002,
    "status": "flagged",
    "eps": 1.8835293734559901,
    "Gamma": 0.565314229252596,
    "U_top": 1.6592465094148392,
    "U_well": 1.6490260315622756,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.2399786719302814,
    "box_rel_gamma": 0.3036478369707514,
    "flags": [
     "muller_nc",
     "no_local_min",
     "box_sensitive"
    ]
   },
   {
    "lam": 0.0,
    "status": "flagged",
    "eps": 1.8863867947354283,
    "Gamma": 0.5375187655944289,
    "U_top": 1.6630251835875192,
    "U_well": 1.6493798727456304,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.22390499696900876,
    "box_rel_gamma": 0.3138022250905066,
    "flags": [
     "muller_nc",
     "no_local_min",
     "box_sensitive"
    ]
   }
  ]
 },
 "S2_2D_Gdmcs_k0.4000": {
  "model": "2D_Gdmcs",
  "kappa": 0.4,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "flagged",
    "Gamma": null,
    "Gamma_raw": -0.11801424982882469,
    "eps": 2.229375821790492,
    "U_top": 1.9559787219909057,
    "U_well": 1.8375915616487988,
    "r_top": 4.398,
    "S_wkb": 0.0,
    "has_barrier": true,
    "flags": [
     "muller_nc",
     "gamma<=0",
     "box_sensitive"
    ],
    "box_rel_gamma": null,
    "eps_1D": 2.009073765681575,
    "Gamma_1D": 0.09042422281244351,
    "eps1D_minus_Utop": 0.0530950436906692
   }
  },
  "n_points": 11,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.008,
    "status": "above_top",
    "eps": 2.046759819928238,
    "Gamma": 0.43329696935985296,
    "U_top": 1.8332644203868345,
    "U_well": 1.8332409215736343,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.42714935510120533,
    "box_rel_gamma": -1.0383249815504314e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "above_top",
    "eps": 2.0373320742618857,
    "Gamma": 0.3814812002493567,
    "U_top": 1.8403308911576841,
    "U_well": 1.8351069108942497,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.3749145721624295,
    "box_rel_gamma": -6.065814517342005e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.005,
    "status": "above_top",
    "eps": 2.032531432861018,
    "Gamma": 0.35164160101762043,
    "U_top": 1.8461907929650587,
    "U_well": 1.8357225618191044,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.3448897162039845,
    "box_rel_gamma": 1.3324008563131429e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.004,
    "status": "above_top",
    "eps": 2.027718231152754,
    "Gamma": 0.3181887466699485,
    "U_top": 1.8541793806630205,
    "U_well": 1.8362299587106268,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.31128633630860625,
    "box_rel_gamma": 2.106714802607712e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.003,
    "status": "above_top",
    "eps": 2.0229795827952297,
    "Gamma": 0.2798363651789381,
    "U_top": 1.8652221012868742,
    "U_well": 1.836656470284829,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.27285635935045827,
    "box_rel_gamma": -3.034827944503604e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.002,
    "status": "above_top",
    "eps": 2.018527816351373,
    "Gamma": 0.23436010447999708,
    "U_top": 1.8811615165325195,
    "U_well": 1.837018119204152,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.22743631367448283,
    "box_rel_gamma": -3.7094993743380655e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0015,
    "status": "above_top",
    "eps": 2.016572246253233,
    "Gamma": 0.20769975528443882,
    "U_top": 1.8921036052049085,
    "U_well": 1.8371786644795043,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.20090099100972075,
    "box_rel_gamma": 9.605205519847004e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 2.014995579821646,
    "Gamma": 0.17719526741309993,
    "U_top": 1.9062727427394572,
    "U_well": 1.8373270685807694,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.17064251887713494,
    "box_rel_gamma": 1.3067324999838092e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "above_top",
    "eps": 2.014132327817677,
    "Gamma": 0.14111710081221507,
    "U_top": 1.9257629150546114,
    "U_well": 1.8374643596516005,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.1350066923224889,
    "box_rel_gamma": -1.848976527440982e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "above_top",
    "eps": 2.0142375111954443,
    "Gamma": 0.11541121958837666,
    "U_top": 1.941923004866703,
    "U_well": 1.8375417236846836,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.10972947705128044,
    "box_rel_gamma": -1.1716505543546418e-10,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": 0.0,
    "status": "flagged",
    "eps": 2.229375821790492,
    "Gamma": -0.11801424982882469,
    "U_top": 1.9559787219909057,
    "U_well": 1.8375915616487988,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.09042422281244351,
    "box_rel_gamma": null,
    "flags": [
     "muller_nc",
     "gamma<=0",
     "box_sensitive"
    ]
   }
  ]
 },
 "S2_2D_Gdmcs_k0.4250": {
  "model": "2D_Gdmcs",
  "kappa": 0.425,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "flagged",
    "Gamma": null,
    "Gamma_raw": 0.3127701394905829,
    "eps": 2.3083992805270146,
    "U_top": 2.125686451707489,
    "U_well": 1.9257678701099286,
    "r_top": 4.934,
    "S_wkb": 0.0,
    "has_barrier": true,
    "flags": [
     "muller_nc",
     "box_sensitive"
    ],
    "box_rel_gamma": 0.5190405710819919,
    "eps_1D": 2.1370099905825346,
    "Gamma_1D": 0.043520411186859044,
    "eps1D_minus_Utop": 0.011323538875045447
   }
  },
  "n_points": 4,
  "n_good": 0,
  "narrow_lam_range": null,
  "table": [
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 2.132784008270603,
    "Gamma": 0.12540721760072682,
    "U_top": 2.0491236117884117,
    "U_well": 1.9257507742397342,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.12004363466530893,
    "box_rel_gamma": 7.501332888182333e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "above_top",
    "eps": 2.135960257632376,
    "Gamma": 0.0899956312493683,
    "U_top": 2.078270278968863,
    "U_well": 1.925761631248917,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.08535759623942762,
    "box_rel_gamma": 1.0833556274292278e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "above_top",
    "eps": 2.139466232081735,
    "Gamma": 0.06535340547897608,
    "U_top": 2.1031749235028236,
    "U_well": 1.9257654805725792,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.061380736661798406,
    "box_rel_gamma": -4.133771103198569e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": 0.0,
    "status": "flagged",
    "eps": 2.3083992805270146,
    "Gamma": 0.3127701394905829,
    "U_top": 2.125686451707489,
    "U_well": 1.9257678701099286,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.043520411186859044,
    "box_rel_gamma": 0.5190405710819919,
    "flags": [
     "muller_nc",
     "box_sensitive"
    ]
   }
  ]
 },
 "S2_2D_Gdmcs_k0.4500": {
  "model": "2D_Gdmcs",
  "kappa": 0.45,
  "threshold_N300_P05": null,
  "at": {
   "0": {
    "status": "ok_broad",
    "Gamma": 0.015964639340552873,
    "Gamma_raw": 0.015964639340552873,
    "eps": 2.271166002672029,
    "U_top": 2.3111552077264097,
    "U_well": 2.0111557576152506,
    "r_top": 5.458,
    "S_wkb": 1.0264900124962133,
    "has_barrier": true,
    "flags": [
     "no_local_min"
    ],
    "box_rel_gamma": 1.1423595402959563e-10,
    "eps_1D": 2.2644883426348064,
    "Gamma_1D": 0.014415560149863222,
    "eps1D_minus_Utop": -0.04666686509160334
   }
  },
  "n_points": 11,
  "n_good": 1,
  "narrow_lam_range": [
   0.0,
   0.0
  ],
  "table": [
   {
    "lam": -0.008,
    "status": "above_top",
    "eps": 2.2490830861272584,
    "Gamma": 0.34085592433274914,
    "U_top": 2.0469618046872093,
    "U_well": 2.011904533598108,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.33475666502049534,
    "box_rel_gamma": 1.664157700531632e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "above_top",
    "eps": 2.244431058037254,
    "Gamma": 0.2870341186847479,
    "U_top": 2.066179610079618,
    "U_well": 2.0117935025336564,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.28084490686908303,
    "box_rel_gamma": 2.937605714237179e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.005,
    "status": "above_top",
    "eps": 2.242709926780783,
    "Gamma": 0.2561515590203132,
    "U_top": 2.0793413272120578,
    "U_well": 2.011716118068579,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.2499967364692989,
    "box_rel_gamma": 3.076605636920249e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.004,
    "status": "above_top",
    "eps": 2.2417010888119417,
    "Gamma": 0.22168962266892228,
    "U_top": 2.0961655821190166,
    "U_well": 2.0116263502102742,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.21566206676909894,
    "box_rel_gamma": 1.557842743693527e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.003,
    "status": "above_top",
    "eps": 2.2418798888000504,
    "Gamma": 0.18253363081414256,
    "U_top": 2.1185182072317614,
    "U_well": 2.0115238521657486,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.1767825067841659,
    "box_rel_gamma": 1.4443557461163437e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.002,
    "status": "above_top",
    "eps": 2.2442251888549194,
    "Gamma": 0.13695068673796154,
    "U_top": 2.150149690334047,
    "U_well": 2.011411363427818,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.13174444862840567,
    "box_rel_gamma": -5.564848581940396e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0015,
    "status": "above_top",
    "eps": 2.2468421996248726,
    "Gamma": 0.11095149579305152,
    "U_top": 2.1719011525245073,
    "U_well": 2.011350819717152,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.10618974520337855,
    "box_rel_gamma": -3.8379299738267036e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 2.2511311704983763,
    "Gamma": 0.08223179150409647,
    "U_top": 2.2005224354152304,
    "U_well": 2.0112878917742756,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.07810591527941513,
    "box_rel_gamma": -3.7725600421367744e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "above_top",
    "eps": 2.2582666510131455,
    "Gamma": 0.050350581390061516,
    "U_top": 2.2413807704499558,
    "U_well": 2.0112231824907116,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.04718256527246665,
    "box_rel_gamma": -9.270506584613258e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "above_top",
    "eps": 2.264959331416979,
    "Gamma": 0.02978705972739589,
    "U_top": 2.277384025950819,
    "U_well": 2.0111827098772515,
    "has_barrier": true,
    "S_wkb": 0.2902563303871364,
    "Gamma_1D": 0.027470071121029987,
    "box_rel_gamma": 2.3905544210833796e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": 0.0,
    "status": "ok_broad",
    "eps": 2.271166002672029,
    "Gamma": 0.015964639340552873,
    "U_top": 2.3111552077264097,
    "U_well": 2.0111557576152506,
    "has_barrier": true,
    "S_wkb": 1.0264900124962133,
    "Gamma_1D": 0.014415560149863222,
    "box_rel_gamma": 1.1423595402959563e-10,
    "flags": [
     "no_local_min"
    ]
   }
  ]
 },
 "S2_2D_Gdmcs_k0.4750": {
  "model": "2D_Gdmcs",
  "kappa": 0.475,
  "threshold_N300_P05": {
   "lam_c": null,
   "status": "none_at_lambda_le_0",
   "range": [
    -0.0005,
    0.0
   ],
   "note": "the width stays above the target up to lambda = 0 (Gamma(0) = 0.002996)"
  },
  "at": {
   "0": {
    "status": "ok",
    "Gamma": 0.002995725428548161,
    "Gamma_raw": 0.002995725428548161,
    "eps": 2.3949404490076636,
    "U_top": 2.5119528687199617,
    "U_well": 2.094197203309244,
    "r_top": 5.958,
    "S_wkb": 3.000475607467654,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": -4.873423886664341e-11,
    "eps_1D": 2.3872824345077737,
    "Gamma_1D": 0.0026104999919387565,
    "eps1D_minus_Utop": -0.12467043421218804
   }
  },
  "n_points": 4,
  "n_good": 3,
  "narrow_lam_range": [
   -0.0005,
   0.0
  ],
  "table": [
   {
    "lam": -0.001,
    "status": "above_top",
    "eps": 2.3691707435741054,
    "Gamma": 0.048668808750354356,
    "U_top": 2.3600705972932023,
    "U_well": 2.0944269673778115,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.04576653162077201,
    "box_rel_gamma": 3.869460307726058e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "ok_broad",
    "eps": 2.3794629847072826,
    "Gamma": 0.023326352496451326,
    "U_top": 2.414758889400557,
    "U_well": 2.0943134472597826,
    "has_barrier": true,
    "S_wkb": 0.7292323979353637,
    "Gamma_1D": 0.02151087384785415,
    "box_rel_gamma": -1.0091927293842673e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "ok_broad",
    "eps": 2.38803789711499,
    "Gamma": 0.009731728096410062,
    "U_top": 2.4641787936013024,
    "U_well": 2.0942437200073667,
    "has_barrier": true,
    "S_wkb": 1.7292369721711696,
    "Gamma_1D": 0.00875942042831425,
    "box_rel_gamma": 2.1661783478066354e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": 0.0,
    "status": "ok",
    "eps": 2.3949404490076636,
    "Gamma": 0.002995725428548161,
    "U_top": 2.5119528687199617,
    "U_well": 2.094197203309244,
    "has_barrier": true,
    "S_wkb": 3.000475607467654,
    "Gamma_1D": 0.0026104999919387565,
    "box_rel_gamma": -4.873423886664341e-11,
    "flags": []
   }
  ]
 },
 "S2_2D_Gdmcs_k0.5000": {
  "model": "2D_Gdmcs",
  "kappa": 0.5,
  "threshold_N300_P05": {
   "lam_c": -0.00021594353130805993,
   "status": "interpolated",
   "bracket": [
    -0.0005,
    -0.0002
   ]
  },
  "at": {
   "-0.012": {
    "status": "above_top",
    "Gamma": null,
    "Gamma_raw": 0.345023126669669,
    "eps": 2.4549868506415846,
    "U_top": 2.2373509958366675,
    "U_well": 2.1785540857512617,
    "r_top": 2.646,
    "S_wkb": 0.0,
    "has_barrier": true,
    "flags": [
     "no_local_min"
    ],
    "box_rel_gamma": -1.3328560477532392e-11,
    "eps_1D": 2.44410736098605,
    "Gamma_1D": 0.33936615523938835,
    "eps1D_minus_Utop": 0.20675636514938267
   },
   "0": {
    "status": "ok",
    "Gamma": 0.00027099308887108413,
    "Gamma_raw": 0.00027099308887108413,
    "eps": 2.5111612815501947,
    "U_top": 2.72798343778204,
    "U_well": 2.1752021251213853,
    "r_top": 6.47,
    "S_wkb": 5.588725390986092,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": 8.477307744669815e-11,
    "eps_1D": 2.5025723127444266,
    "Gamma_1D": 0.00022962870640057525,
    "eps1D_minus_Utop": -0.2254111250376134
   }
  },
  "n_points": 14,
  "n_good": 4,
  "narrow_lam_range": [
   -0.001,
   0.0
  ],
  "table": [
   {
    "lam": -0.014,
    "status": "above_top",
    "eps": 2.458511723445925,
    "Gamma": 0.3819800184339192,
    "U_top": 2.2243898092095624,
    "U_well": 2.179058479101512,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.3764485908270566,
    "box_rel_gamma": -4.925204688532858e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.012,
    "status": "above_top",
    "eps": 2.4549868506415846,
    "Gamma": 0.345023126669669,
    "U_top": 2.2373509958366675,
    "U_well": 2.1785540857512617,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.33936615523938835,
    "box_rel_gamma": -1.3328560477532392e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.01,
    "status": "above_top",
    "eps": 2.4521971920187364,
    "Gamma": 0.30391262839087213,
    "U_top": 2.2541951029294354,
    "U_well": 2.1780312022494788,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.29819523304356704,
    "box_rel_gamma": -5.9497962112686764e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.008,
    "status": "above_top",
    "eps": 2.4506109602008253,
    "Gamma": 0.25748667981919565,
    "U_top": 2.276773193601108,
    "U_well": 2.177492427717489,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.2518179306064191,
    "box_rel_gamma": -2.1079804568557847e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "above_top",
    "eps": 2.451137256762185,
    "Gamma": 0.20401298776923482,
    "U_top": 2.3085173785202455,
    "U_well": 2.176938496492501,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.1985911247925173,
    "box_rel_gamma": 7.140732449784082e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.005,
    "status": "above_top",
    "eps": 2.4527392304754776,
    "Gamma": 0.17386242951630398,
    "U_top": 2.3298516597586683,
    "U_well": 2.1766563492142517,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.1686896338868381,
    "box_rel_gamma": 4.715161594504025e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.004,
    "status": "above_top",
    "eps": 2.4557931699856215,
    "Gamma": 0.1409057183510652,
    "U_top": 2.3569193514984867,
    "U_well": 2.17637159028877,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.1361174851820732,
    "box_rel_gamma": 4.9280357572456523e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.003,
    "status": "above_top",
    "eps": 2.4610930638357984,
    "Gamma": 0.10474755446839464,
    "U_top": 2.392834031754724,
    "U_well": 2.1760835210940472,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.10055164239725625,
    "box_rel_gamma": 3.3237412822018086e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.002,
    "status": "above_top",
    "eps": 2.470104488584097,
    "Gamma": 0.06538882734538277,
    "U_top": 2.44401364144346,
    "U_well": 2.1757920095182257,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.062117779718576384,
    "box_rel_gamma": 6.468159341466162e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0015,
    "status": "above_top",
    "eps": 2.4768218114069245,
    "Gamma": 0.04498321229251509,
    "U_top": 2.4796653078698148,
    "U_well": 2.175645913587286,
    "has_barrier": true,
    "S_wkb": 0.04845054207716601,
    "Gamma_1D": 0.042365771088560746,
    "box_rel_gamma": 1.006617011967137e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.001,
    "status": "ok_broad",
    "eps": 2.4857364454106294,
    "Gamma": 0.025145206091978786,
    "U_top": 2.5274318167994965,
    "U_well": 2.175498595951566,
    "has_barrier": true,
    "S_wkb": 0.7580436581758339,
    "Gamma_1D": 0.023357899975989034,
    "box_rel_gamma": -2.3932411608029724e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0005,
    "status": "ok_broad",
    "eps": 2.4974723520583075,
    "Gamma": 0.00837779409240947,
    "U_top": 2.597904028441231,
    "U_well": 2.1753503049499927,
    "has_barrier": true,
    "S_wkb": 2.010397611014139,
    "Gamma_1D": 0.007584169727254074,
    "box_rel_gamma": 5.0775605942021684e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.0002,
    "status": "ok",
    "eps": 2.505715507363351,
    "Gamma": 0.002056616791871272,
    "U_top": 2.6628395707881576,
    "U_well": 2.175261383711578,
    "has_barrier": true,
    "S_wkb": 3.508146739248297,
    "Gamma_1D": 0.0018074446502027372,
    "box_rel_gamma": 1.0825362828370544e-10,
    "flags": []
   },
   {
    "lam": 0.0,
    "status": "ok",
    "eps": 2.5111612815501947,
    "Gamma": 0.00027099308887108413,
    "U_top": 2.72798343778204,
    "U_well": 2.1752021251213853,
    "has_barrier": true,
    "S_wkb": 5.588725390986092,
    "Gamma_1D": 0.00022962870640057525,
    "box_rel_gamma": 8.477307744669815e-11,
    "flags": []
   }
  ]
 },
 "S2_2D_Gdmcs_k0.6000": {
  "model": "2D_Gdmcs",
  "kappa": 0.6,
  "threshold_N300_P05": {
   "lam_c": -0.0016000148735274475,
   "status": "interpolated",
   "bracket": [
    -0.002,
    -0.0015
   ]
  },
  "at": {},
  "n_points": 9,
  "n_good": 6,
  "narrow_lam_range": [
   -0.004,
   -0.0005
  ],
  "table": [
   {
    "lam": -0.008,
    "status": "above_top",
    "eps": 2.850536864232219,
    "Gamma": 0.1240001302527138,
    "U_top": 2.7711886222944626,
    "U_well": 2.4861834972204537,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.12000249752780105,
    "box_rel_gamma": -9.863998506887128e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "above_top",
    "eps": 2.8609692046981143,
    "Gamma": 0.08023163313330567,
    "U_top": 2.832776658914269,
    "U_well": 2.4853436896199295,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.07704036836055198,
    "box_rel_gamma": -1.2581569119873848e-10,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.005,
    "status": "above_top",
    "eps": 2.868401481013629,
    "Gamma": 0.05812031173036255,
    "U_top": 2.8740088358831093,
    "U_well": 2.484924233557175,
    "has_barrier": true,
    "S_wkb": 0.06976411134651578,
    "Gamma_1D": 0.05548398539176802,
    "box_rel_gamma": -1.1637268926278921e-10,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.004,
    "status": "ok_broad",
    "eps": 2.8777935559498267,
    "Gamma": 0.0368991392468057,
    "U_top": 2.9263944589143516,
    "U_well": 2.4845037722307675,
    "has_barrier": true,
    "S_wkb": 0.6291253286205835,
    "Gamma_1D": 0.03493877318046261,
    "box_rel_gamma": -7.691525194530868e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.003,
    "status": "ok_broad",
    "eps": 2.889436642723059,
    "Gamma": 0.018300734222160258,
    "U_top": 2.996341764263992,
    "U_well": 2.4840827033130637,
    "has_barrier": true,
    "S_wkb": 1.4519286804416511,
    "Gamma_1D": 0.017119729570623462,
    "box_rel_gamma": 3.314060137427077e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.002,
    "status": "ok",
    "eps": 2.90301248712504,
    "Gamma": 0.005264027546102641,
    "U_top": 3.0974479780650195,
    "U_well": 2.4836619294475755,
    "has_barrier": true,
    "S_wkb": 2.822434256683289,
    "Gamma_1D": 0.004832768050317767,
    "box_rel_gamma": 4.021627475481182e-11,
    "flags": []
   },
   {
    "lam": -0.0015,
    "status": "ok",
    "eps": 2.909964072392987,
    "Gamma": 0.0017999433105137617,
    "U_top": 3.1690782789678233,
    "U_well": 2.483451653169916,
    "has_barrier": true,
    "S_wkb": 3.948838467053311,
    "Gamma_1D": 0.0016311583138622389,
    "box_rel_gamma": 2.750821792574243e-11,
    "flags": []
   },
   {
    "lam": -0.001,
    "status": "ok",
    "eps": 2.916459288750124,
    "Gamma": 0.00031551403830528,
    "U_top": 3.2668943860869115,
    "U_well": 2.4832414506679035,
    "has_barrier": true,
    "S_wkb": 5.732675453614099,
    "Gamma_1D": 0.00028123841329765565,
    "box_rel_gamma": 8.933853656856172e-11,
    "flags": []
   },
   {
    "lam": -0.0005,
    "status": "ok",
    "eps": 2.922186143156025,
    "Gamma": 1.094899237954039e-05,
    "U_top": 3.418105706364936,
    "U_well": 2.4830313219457656,
    "has_barrier": true,
    "S_wkb": 9.123579576755855,
    "Gamma_1D": 9.523484268075905e-06,
    "box_rel_gamma": 2.664120035689166e-10,
    "flags": []
   }
  ]
 },
 "S2_2D_Gdmcs_k0.7500": {
  "model": "2D_Gdmcs",
  "kappa": 0.75,
  "threshold_N300_P05": {
   "lam_c": -0.004715019084918118,
   "status": "interpolated",
   "bracket": [
    -0.005,
    -0.004
   ]
  },
  "at": {
   "-0.012": {
    "status": "above_top",
    "Gamma": null,
    "Gamma_raw": 0.06313019572683103,
    "eps": 3.4059614761852126,
    "U_top": 3.4365199946944984,
    "U_well": 2.9133195228930626,
    "r_top": 3.502,
    "S_wkb": 0.2907957883448036,
    "has_barrier": true,
    "flags": [
     "no_local_min"
    ],
    "box_rel_gamma": -4.0441983095718115e-11,
    "eps_1D": 3.3933669015198813,
    "Gamma_1D": 0.06070186863745283,
    "eps1D_minus_Utop": -0.04315309317461713
   }
  },
  "n_points": 9,
  "n_good": 7,
  "narrow_lam_range": [
   -0.01,
   -0.002
  ],
  "table": [
   {
    "lam": -0.014,
    "status": "above_top",
    "eps": 3.397370593848315,
    "Gamma": 0.08745761521988454,
    "U_top": 3.3845964771676345,
    "U_well": 2.9142471507115992,
    "has_barrier": true,
    "S_wkb": 0.0,
    "Gamma_1D": 0.08449925746685637,
    "box_rel_gamma": -2.246525188098758e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.012,
    "status": "above_top",
    "eps": 3.4059614761852126,
    "Gamma": 0.06313019572683103,
    "U_top": 3.4365199946944984,
    "U_well": 2.9133195228930626,
    "has_barrier": true,
    "S_wkb": 0.2907957883448036,
    "Gamma_1D": 0.06070186863745283,
    "box_rel_gamma": -4.0441983095718115e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.01,
    "status": "ok_broad",
    "eps": 3.416607529055998,
    "Gamma": 0.04030185906578164,
    "U_top": 3.501693965982931,
    "U_well": 2.9123926621875578,
    "has_barrier": true,
    "S_wkb": 0.8349797696355101,
    "Gamma_1D": 0.038503463789277055,
    "box_rel_gamma": -1.0174827647091433e-10,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.008,
    "status": "ok_broad",
    "eps": 3.4294158044241083,
    "Gamma": 0.020775887066847423,
    "U_top": 3.5867828405761912,
    "U_well": 2.911466568736375,
    "has_barrier": true,
    "S_wkb": 1.6032336812393106,
    "Gamma_1D": 0.019674321114349393,
    "box_rel_gamma": -9.494272035226459e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.006,
    "status": "ok",
    "eps": 3.443852665440925,
    "Gamma": 0.007079384538765314,
    "U_top": 3.704573954157881,
    "U_well": 2.91054124268081,
    "has_barrier": true,
    "S_wkb": 2.784568400042833,
    "Gamma_1D": 0.006622726459195635,
    "box_rel_gamma": -1.206004185405618e-10,
    "flags": []
   },
   {
    "lam": -0.005,
    "status": "ok",
    "eps": 3.4511685741868803,
    "Gamma": 0.0030941745756101445,
    "U_top": 3.783463309799038,
    "U_well": 2.910078867470478,
    "has_barrier": true,
    "S_wkb": 3.6578095782674205,
    "Gamma_1D": 0.002872635494367503,
    "box_rel_gamma": -1.1911482911131088e-10,
    "flags": []
   },
   {
    "lam": -0.004,
    "status": "ok",
    "eps": 3.4581200927348514,
    "Gamma": 0.0009583401263715225,
    "U_top": 3.8838033274600834,
    "U_well": 2.9096166841619544,
    "has_barrier": true,
    "S_wkb": 4.867552185453862,
    "Gamma_1D": 0.000881946544575464,
    "box_rel_gamma": -2.355731165692987e-10,
    "flags": []
   },
   {
    "lam": -0.003,
    "status": "ok",
    "eps": 3.464437662075148,
    "Gamma": 0.00016406141499191284,
    "U_top": 4.0180388507805445,
    "U_well": 2.909154692772912,
    "has_barrier": true,
    "S_wkb": 6.661397809502359,
    "Gamma_1D": 0.0001494069674254583,
    "box_rel_gamma": -9.663780886626228e-11,
    "flags": []
   },
   {
    "lam": -0.002,
    "status": "ok",
    "eps": 3.470063710588238,
    "Gamma": 8.564418538946336e-06,
    "U_top": 4.213875079356469,
    "U_well": 2.9086928933209766,
    "has_barrier": true,
    "S_wkb": 9.63606045780785,
    "Gamma_1D": 7.69058820470456e-06,
    "box_rel_gamma": -5.251961088248436e-10,
    "flags": []
   }
  ]
 },
 "S2_2D_Gdmcs_k1.0000": {
  "model": "2D_Gdmcs",
  "kappa": 1.0,
  "threshold_N300_P05": {
   "lam_c": -0.012503333178637313,
   "status": "interpolated",
   "bracket": [
    -0.014,
    -0.012
   ]
  },
  "at": {
   "-0.012": {
    "status": "ok",
    "Gamma": 0.0018127058210446578,
    "Gamma_raw": 0.0018127058210446578,
    "eps": 4.268776443395685,
    "U_top": 4.8123917634142455,
    "U_well": 3.5559643087592647,
    "r_top": 4.09,
    "S_wkb": 4.497539631158835,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": 2.1723511878235513e-11,
    "eps_1D": 4.252431784674106,
    "Gamma_1D": 0.0017007396101708812,
    "eps1D_minus_Utop": -0.5599599787401397
   }
  },
  "n_points": 11,
  "n_good": 11,
  "narrow_lam_range": [
   -0.03,
   -0.006
  ],
  "table": [
   {
    "lam": -0.03,
    "status": "ok_broad",
    "eps": 4.2129693479704695,
    "Gamma": 0.0743068181879856,
    "U_top": 4.2745478310487055,
    "U_well": 3.564057845362389,
    "has_barrier": true,
    "S_wkb": 0.43778730549319755,
    "Gamma_1D": 0.07194166288209422,
    "box_rel_gamma": -4.978850665082746e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.026,
    "status": "ok_broad",
    "eps": 4.222913654843933,
    "Gamma": 0.05084084580751339,
    "U_top": 4.345531059130605,
    "U_well": 3.562259274834696,
    "has_barrier": true,
    "S_wkb": 0.8931388619704511,
    "Gamma_1D": 0.04900544420853251,
    "box_rel_gamma": -4.441447210012939e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.023,
    "status": "ok_broad",
    "eps": 4.231620513595751,
    "Gamma": 0.03499925148525742,
    "U_top": 4.4101785362983765,
    "U_well": 3.5609089966487693,
    "has_barrier": true,
    "S_wkb": 1.3275767036851382,
    "Gamma_1D": 0.033597998496394096,
    "box_rel_gamma": 5.711431327881655e-12,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.02,
    "status": "ok_broad",
    "eps": 4.241299179572844,
    "Gamma": 0.021477038333125607,
    "U_top": 4.4881983874965306,
    "U_well": 3.559559045724739,
    "has_barrier": true,
    "S_wkb": 1.8789985365450508,
    "Gamma_1D": 0.020516062584155764,
    "box_rel_gamma": -1.5908829809063718e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.018,
    "status": "ok",
    "eps": 4.2481549032496835,
    "Gamma": 0.014147620494581611,
    "U_top": 4.550062429149157,
    "U_well": 3.558659661558817,
    "has_barrier": true,
    "S_wkb": 2.3377899980026493,
    "Gamma_1D": 0.013463354562178757,
    "box_rel_gamma": -7.39800443128047e-11,
    "flags": []
   },
   {
    "lam": -0.016,
    "status": "ok",
    "eps": 4.255161417400391,
    "Gamma": 0.00840085755281611,
    "U_top": 4.622324869856869,
    "U_well": 3.5577607439645647,
    "has_barrier": true,
    "S_wkb": 2.8982675342542437,
    "Gamma_1D": 0.007960678625988076,
    "box_rel_gamma": -1.2743728294850598e-10,
    "flags": []
   },
   {
    "lam": -0.014,
    "status": "ok",
    "eps": 4.262112208241228,
    "Gamma": 0.004321608540417691,
    "U_top": 4.708183483390113,
    "U_well": 3.5568622930090426,
    "has_barrier": true,
    "S_wkb": 3.598376776155156,
    "Gamma_1D": 0.004075919656829841,
    "box_rel_gamma": -9.764766772946132e-11,
    "flags": []
   },
   {
    "lam": -0.012,
    "status": "ok",
    "eps": 4.268776443395685,
    "Gamma": 0.0018127058210446578,
    "U_top": 4.8123917634142455,
    "U_well": 3.5559643087592647,
    "has_barrier": true,
    "S_wkb": 4.497539631158835,
    "Gamma_1D": 0.0017007396101708812,
    "box_rel_gamma": 2.1723511878235513e-11,
    "flags": []
   },
   {
    "lam": -0.01,
    "status": "ok",
    "eps": 4.274957162909906,
    "Gamma": 0.0005618567124037606,
    "U_top": 4.942461110787659,
    "U_well": 3.5550667912822522,
    "has_barrier": true,
    "S_wkb": 5.693483146224466,
    "Gamma_1D": 0.0005240488905944264,
    "box_rel_gamma": 4.015010546254416e-12,
    "flags": []
   },
   {
    "lam": -0.008,
    "status": "ok",
    "eps": 4.2805596889402455,
    "Gamma": 0.00010795354732780919,
    "U_top": 5.111214483739178,
    "U_well": 3.5541697406450146,
    "has_barrier": true,
    "S_wkb": 7.362824104917475,
    "Gamma_1D": 9.998641336504007e-05,
    "box_rel_gamma": -2.4098056883303798e-11,
    "flags": []
   },
   {
    "lam": -0.006,
    "status": "ok",
    "eps": 4.28561929550121,
    "Gamma": 8.967155963764887e-06,
    "U_top": 5.3435541984927655,
    "U_well": 3.5532731569145035,
    "has_barrier": true,
    "S_wkb": 9.866453362507595,
    "Gamma_1D": 8.230862720617373e-06,
    "box_rel_gamma": -9.048239935083302e-11,
    "flags": []
   }
  ]
 },
 "S2_2D_Gdmcs_k1.2500": {
  "model": "2D_Gdmcs",
  "kappa": 1.25,
  "threshold_N300_P05": {
   "lam_c": -0.02351457189744362,
   "status": "interpolated",
   "bracket": [
    -0.026,
    -0.023
   ]
  },
  "at": {
   "-0.012": {
    "status": "ok",
    "Gamma": 1.1374670071572457e-05,
    "Gamma_raw": 1.1374670071572457e-05,
    "eps": 5.024306602598797,
    "U_top": 6.330267102833552,
    "U_well": 4.142360312315702,
    "r_top": 4.546,
    "S_wkb": 9.818511131072578,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": 4.968092603974128e-11,
    "eps_1D": 5.004719638762206,
    "Gamma_1D": 1.0556004011645559e-05,
    "eps1D_minus_Utop": -1.325547464071346
   }
  },
  "n_points": 10,
  "n_good": 10,
  "narrow_lam_range": [
   -0.04,
   -0.012
  ],
  "table": [
   {
    "lam": -0.04,
    "status": "ok_broad",
    "eps": 4.975300000140377,
    "Gamma": 0.029798162062900976,
    "U_top": 5.257018845039596,
    "U_well": 4.154080220973733,
    "has_barrier": true,
    "S_wkb": 1.7319383383378246,
    "Gamma_1D": 0.028674503124633287,
    "box_rel_gamma": -5.6717630592117985e-11,
    "flags": [
     "no_local_min"
    ]
   },
   {
    "lam": -0.035,
    "status": "ok",
    "eps": 4.984624900708957,
    "Gamma": 0.017696290216437767,
    "U_top": 5.351432697721041,
    "U_well": 4.151984377382172,
    "has_barrier": true,
    "S_wkb": 2.305851487037826,
    "Gamma_1D": 0.016956904397684762,
    "box_rel_gamma": -1.0767364777564126e-10,
    "flags": []
   },
   {
    "lam": -0.03,
    "status": "ok",
    "eps": 4.994346986989317,
    "Gamma": 0.008797997528068842,
    "U_top": 5.46806413098871,
    "U_well": 4.149890558812753,
    "has_barrier": true,
    "S_wkb": 3.0547066456777725,
    "Gamma_1D": 0.008389153086195728,
    "box_rel_gamma": -1.196112098256208e-10,
    "flags": []
   },
   {
    "lam": -0.026,
    "status": "ok",
    "eps": 5.0020312217195855,
    "Gamma": 0.004157011114841068,
    "U_top": 5.583740874119786,
    "U_well": 4.148216962381607,
    "has_barrier": true,
    "S_wkb": 3.8394507275011662,
    "Gamma_1D": 0.003946278760638385,
    "box_rel_gamma": -2.3151369710205927e-11,
    "flags": []
   },
   {
    "lam": -0.023,
    "status": "ok",
    "eps": 5.007524234151052,
    "Gamma": 0.0020162172976070634,
    "U_top": 5.688515179061638,
    "U_well": 4.146962616009997,
    "has_barrier": true,
    "S_wkb": 4.585527418973247,
    "Gamma_1D": 0.0019069695217223688,
    "box_rel_gamma": -5.173528272450767e-12,
    "flags": []
   },
   {
    "lam": -0.02,
    "status": "ok",
    "eps": 5.0126562716209975,
    "Gamma": 0.00080422406248407,
    "U_top": 5.81429602487116,
    "U_well": 4.145708999171311,
    "has_barrier": true,
    "S_wkb": 5.523309711969506,
    "Gamma_1D": 0.0007575402773675498,
    "box_rel_gamma": -2.6341706593768777e-11,
    "flags": []
   },
   {
    "lam": -0.018,
    "status": "ok",
    "eps": 5.015843724078794,
    "Gamma": 0.00037582684681570545,
    "U_top": 5.913540566426559,
    "U_well": 4.144873659973029,
    "has_barrier": true,
    "S_wkb": 6.294840032297799,
    "Gamma_1D": 0.0003529344166967828,
    "box_rel_gamma": -5.660349966518652e-11,
    "flags": []
   },
   {
    "lam": -0.016,
    "status": "ok",
    "eps": 5.01883961790582,
    "Gamma": 0.00014960381605350238,
    "U_top": 6.028929560962241,
    "U_well": 4.144036030030434,
    "has_barrier": true,
    "S_wkb": 7.225067419258298,
    "Gamma_1D": 0.0001400138089317794,
    "box_rel_gamma": -8.779998950103618e-11,
    "flags": []
   },
   {
    "lam": -0.014,
    "status": "ok",
    "eps": 5.021654219236414,
    "Gamma": 4.798773723335276e-05,
    "U_top": 6.165349705430825,
    "U_well": 4.143198006265264,
    "has_barrier": true,
    "S_wkb": 8.37090238077502,
    "Gamma_1D": 4.473735461843965e-05,
    "box_rel_gamma": -5.547906578584616e-11,
    "flags": []
   },
   {
    "lam": -0.012,
    "status": "ok",
    "eps": 5.024306602598797,
    "Gamma": 1.1374670071572457e-05,
    "U_top": 6.330267102833552,
    "U_well": 4.142360312315702,
    "has_barrier": true,
    "S_wkb": 9.818511131072578,
    "Gamma_1D": 1.0556004011645559e-05,
    "box_rel_gamma": 4.968092603974128e-11,
    "flags": []
   }
  ]
 },
 "S2_2D_Gdmcs_k1.5000": {
  "model": "2D_Gdmcs",
  "kappa": 1.5,
  "threshold_N300_P05": {
   "lam_c": -0.03784436875994544,
   "status": "interpolated",
   "bracket": [
    -0.04,
    -0.035
   ]
  },
  "at": {
   "-0.012": {
    "status": "ok",
    "Gamma": 3.589028841250557e-08,
    "Gamma_raw": 3.589028841250557e-08,
    "eps": 5.715996400218804,
    "U_top": 7.967859879093849,
    "U_well": 4.688620968221665,
    "r_top": 4.934,
    "S_wkb": 15.738451184789472,
    "has_barrier": true,
    "flags": [],
    "box_rel_gamma": 2.257670583816207e-08,
    "eps_1D": 5.693611071471416,
    "Gamma_1D": 3.30217285918595e-08,
    "eps1D_minus_Utop": -2.274248807622433
   }
  },
  "n_points": 10,
  "n_good": 10,
  "narrow_lam_range": [
   -0.04,
   -0.012
  ],
  "table": [
   {
    "lam": -0.04,
    "status": "ok",
    "eps": 5.692712911499845,
    "Gamma": 0.0032410552654534904,
    "U_top": 6.439010962118056,
    "U_well": 4.699509405018732,
    "has_barrier": true,
    "S_wkb": 4.250940269151606,
    "Gamma_1D": 0.0030864901006319545,
    "box_rel_gamma": 2.663491649457228e-11,
    "flags": []
   },
   {
    "lam": -0.035,
    "status": "ok",
    "eps": 5.697888310842428,
    "Gamma": 0.0013985712460750947,
    "U_top": 6.575823538443196,
    "U_well": 4.697563158474508,
    "has_barrier": true,
    "S_wkb": 5.111211381750966,
    "Gamma_1D": 0.001326998389665519,
    "box_rel_gamma": -4.57744953052952e-13,
    "flags": []
   },
   {
    "lam": -0.03,
    "status": "ok",
    "eps": 5.702611150768399,
    "Gamma": 0.00046992404390069534,
    "U_top": 6.743837205344342,
    "U_well": 4.695618451764086,
    "has_barrier": true,
    "S_wkb": 6.218423959029491,
    "Gamma_1D": 0.0004440079103267761,
    "box_rel_gamma": -2.169242563354601e-11,
    "flags": []
   },
   {
    "lam": -0.026,
    "status": "ok",
    "eps": 5.7060381621098095,
    "Gamma": 0.00015149411267011094,
    "U_top": 6.909446457471589,
    "U_well": 4.694063795346705,
    "has_barrier": true,
    "S_wkb": 7.3615048518008,
    "Gamma_1D": 0.00014257870041429148,
    "box_rel_gamma": -5.909261968639612e-11,
    "flags": []
   },
   {
    "lam": -0.023,
    "status": "ok",
    "eps": 5.708413671126306,
    "Gamma": 5.2222048818089005e-05,
    "U_top": 7.0586793048688214,
    "U_well": 4.692898450056952,
    "has_barrier": true,
    "S_wkb": 8.433660971309113,
    "Gamma_1D": 4.8980981403221746e-05,
    "box_rel_gamma": -2.1830870444716766e-11,
    "flags": []
   },
   {
    "lam": -0.02,
    "status": "ok",
    "eps": 5.7106402710313455,
    "Gamma": 1.3869034784139526e-05,
    "U_top": 7.237130956547782,
    "U_well": 4.691733659455166,
    "has_barrier": true,
    "S_wkb": 9.766315374240142,
    "Gamma_1D": 1.295662061775834e-05,
    "box_rel_gamma": 6.513012351661018e-12,
    "flags": []
   },
   {
    "lam": -0.018,
    "status": "ok",
    "eps": 5.712051706235261,
    "Gamma": 4.7025902819809585e-06,
    "U_top": 7.377627680962392,
    "U_well": 4.69095744059019,
    "has_barrier": true,
    "S_wkb": 10.852098283609802,
    "Gamma_1D": 4.3797893388926415e-06,
    "box_rel_gamma": 9.814837831356726e-11,
    "flags": []
   },
   {
    "lam": -0.016,
    "status": "ok",
    "eps": 5.713411539118825,
    "Gamma": 1.2863219011843226e-06,
    "U_top": 7.540870373298993,
    "U_well": 4.690180103591042,
    "has_barrier": true,
    "S_wkb": 12.152175524759436,
    "Gamma_1D": 1.1938641202880138e-06,
    "box_rel_gamma": 7.130649404274436e-10,
    "flags": []
   },
   {
    "lam": -0.014,
    "status": "ok",
    "eps": 5.714724963653566,
    "Gamma": 2.633473878746033e-07,
    "U_top": 7.733999061862038,
    "U_well": 4.689400410383314,
    "has_barrier": true,
    "S_wkb": 13.741650344924317,
    "Gamma_1D": 2.4344048553601905e-07,
    "box_rel_gamma": 4.408163611913096e-09,
    "flags": []
   },
   {
    "lam": -0.012,
    "status": "ok",
    "eps": 5.715996400218804,
    "Gamma": 3.589028841250557e-08,
    "U_top": 7.967859879093849,
    "U_well": 4.688620968221665,
    "has_barrier": true,
    "S_wkb": 15.738451184789472,
    "Gamma_1D": 3.30217285918595e-08,
    "box_rel_gamma": 2.257670583816207e-08,
    "flags": []
   }
  ]
 }
}

==> anc/results/C170/S2/extra_k0.40_Gdmcs_lam0_wide.json <==
{
 "pt": {
  "model": "2D_Gdmcs",
  "kappa": 0.4,
  "g2": 0.5277592747786892,
  "gY": 0.44276974592467144,
  "yt": 0.4278266952812331,
  "g3": 0.5356535187790514,
  "lam": 0.0
 },
 "cfg": {
  "N": 33,
  "Smax": 16.28650569956944,
  "h": 0.004,
  "Rout": 16.0,
  "order": 2
 },
 "barrier": {
  "has_well": true,
  "r_well": 1.746,
  "U_well": 1.8375915616487988,
  "has_barrier": true,
  "r_top": 4.398,
  "U_top": 1.9559787219909057,
  "height": 0.11838716034210695,
  "E_minus_Utop": 0.27421967941774916,
  "S_wkb": 0.0,
  "r_in": null,
  "r_out": null
 },
 "info": {
  "profile": {
   "file": "prof_77d1bfcfb1109307.npz",
   "g2z": 0.2111037099114757,
   "gYz": 0.1771078983698686,
   "chk_Et": 7.105427357601002e-15,
   "maxdec": 5.728701227561917e-29,
   "min_hess_eig": 0.7862698968759354,
   "t_prof": 0.007176399230957031
  }
 },
 "root1d": {
  "E": [
   2.0090737656814395,
   -0.045212111406196936
  ],
  "eps": 2.0090737656814395,
  "gamma": 0.09042422281239387,
  "resid": 1.8629277330392548e-12
 },
 "seed": {
  "center": 2.009073765681575,
  "gim": 0.09042422281244351,
  "src": "explicit"
 },
 "E": [
  2.230198401408655,
  0.0618386810464403
 ],
 "eps": 2.230198401408655,
 "gamma": -0.1236773620928806,
 "flags": [
  "muller_nc",
  "gamma<=0",
  "box_sensitive"
 ],
 "flags_first": [
  "muller_nc",
  "gamma<=0"
 ],
 "retried": true,
 "window": [
  0.05,
  0.0025
 ],
 "Emin": 2.051573765681575,
 "muller_it": 39,
 "n_eval": 168,
 "frob": [
  1.4999999884197486,
  1.913735726430388e-06
 ],
 "boxchk": {
  "N": 38,
  "Smax": 19.000923316164343
 },
 "box_E": [
  2.328570061330827,
  0.12148318890623995
 ],
 "box_dE": 0.11504108306896806,
 "box_nc": true,
 "box_rel_gamma": null,
 "dQ_2D_1D": 0.2211246357272154,
 "rho_2D_1D": -1.3677459230086846,
 "status": "flagged",
 "time_s": 98.32650518417358,
 "t_build": 0.40155601501464844
}

==> anc/results/C170/S2/extra_k0.45_lam0_reseed.json <==
{
 "2D_G": [
  {
   "pt": {
    "model": "2D_G",
    "kappa": 0.45,
    "g2": 0.5277592747786892,
    "gY": 0.44276974592467144,
    "yt": 0.4278266952812331,
    "g3": 0.5356535187790514,
    "lam": 0.0
   },
   "cfg": {
    "N": 31,
    "Smax": 15.659470564675452,
    "h": 0.004,
    "Rout": 16.0,
    "order": 2
   },
   "barrier": {
    "has_well": true,
    "r_well": 1.606,
    "U_well": 2.0485671919809003,
    "has_barrier": true,
    "r_top": 5.394,
    "U_top": 2.3218016705404017,
    "height": 0.27323447855950134,
    "E_minus_Utop": -0.026366654866750494,
    "S_wkb": 0.6891015164143939,
    "r_in": 4.43,
    "r_out": 6.338,
    "r_out_at_end": false
   },
   "info": {
    "profile": {
     "file": "prof_583bd4b42b029cd1.npz",
     "g2z": 0.23749167365041016,
     "gYz": 0.19924638566610214,
     "chk_Et": 7.105427357601002e-15,
     "maxdec": 9.849127791944795e-29,
     "min_hess_eig": 0.6991629035392234,
     "t_prof": 0.0035898685455322266
    }
   },
   "root1d": {
    "E": [
     2.2890303229744156,
     -0.009238590038201763
    ],
    "eps": 2.2890303229744156,
    "gamma": 0.018477180076403525,
    "resid": 9.372394349999465e-12
   },
   "seed": {
    "center": 2.2970303229743725,
    "gim": 0.0212487570878286,
    "src": "explicit"
   },
   "E": [
    2.295435015673651,
    -0.010175575308029625
   ],
   "eps": 2.295435015673651,
   "gamma": 0.02035115061605925,
   "flags": [
    "no_local_min"
   ],
   "flags_first": [
    "no_local_min"
   ],
   "retried": false,
   "window": [
    0.02,
    0.0015
   ],
   "Emin": 2.2965303229743723,
   "muller_it": 3,
   "n_eval": 35,
   "frob": [
    1.4999999897253233,
    1.6944537652024971e-06
   ],
   "boxchk": {
    "N": 37,
    "Smax": 18.269382325454696
   },
   "box_E": [
    2.2954350156569827,
    -0.01017557530884021
   ],
   "box_dE": 1.6688142065776546e-11,
   "box_nc": false,
   "box_rel_gamma": 7.965983428448453e-11,
   "dQ_2D_1D": 0.0064046926992356035,
   "rho_2D_1D": 1.1014208083650654,
   "status": "ok_broad",
   "time_s": 11.875939846038818,
   "t_build": 0.29262304306030273
  },
  {
   "pt": {
    "model": "2D_G",
    "kappa": 0.45,
    "g2": 0.5277592747786892,
    "gY": 0.44276974592467144,
    "yt": 0.4278266952812331,
    "g3": 0.5356535187790514,
    "lam": 0.0
   },
   "cfg": {
    "N": 31,
    "Smax": 15.659470564675452,
    "h": 0.004,
    "Rout": 16.0,
    "order": 2
   },
   "barrier": {
    "has_well": true,
    "r_well": 1.606,
    "U_well": 2.0485671919809003,
    "has_barrier": true,
    "r_top": 5.394,
    "U_top": 2.3218016705404017,
    "height": 0.27323447855950134,
    "E_minus_Utop": -0.026366654866446737,
    "S_wkb": 0.6891015164067309,
    "r_in": 4.43,
    "r_out": 6.338,
    "r_out_at_end": false
   },
   "info": {
    "profile": {
     "file": "prof_583bd4b42b029cd1.npz",
     "g2z": 0.23749167365041016,
     "gYz": 0.19924638566610214,
     "chk_Et": 7.105427357601002e-15,
     "maxdec": 9.849127791944795e-29,
     "min_hess_eig": 0.6991629035392234,
     "t_prof": 0.013156652450561523
    }
   },
   "root1d": {
    "E": [
     2.2890303229744964,
     -0.009238590038193788
    ],
    "eps": 2.2890303229744964,
    "gamma": 0.018477180076387576,
    "resid": 5.764020314781438e-11
   },
   "seed": {
    "center": 2.2930303229743725,
    "gim": 0.020324898084009967,
    "src": "explicit"
   },
   "E": [
    2.295435015673955,
    -0.01017557530785708
   ],
   "eps": 2.295435015673955,
   "gamma": 0.02035115061571416,
   "flags": [
    "no_local_min"
   ],
   "flags_first": [
    "no_local_min"
   ],
   "retried": false,
   "window": [
    0.006,
    0.0005
   ],
   "Emin": 2.2930303229743725,
   "muller_it": 4,
   "n_eval": 33,
   "frob": [
    1.4999999897253233,
    1.6944537652024971e-06
   ],
   "boxchk": {
    "N": 37,
    "Smax": 18.269382325454696
   },
   "box_E": [
    2.295435015657155,
    -0.010175575308837847
   ],
   "box_dE": 1.682849876159751e-11,
   "box_nc": false,
   "box_rel_gamma": 9.638445597204282e-11,
   "dQ_2D_1D": 0.006404692699458536,
   "rho_2D_1D": 1.1014208083473394,
   "status": "ok_broad",
   "time_s": 11.34854245185852,
   "t_build": 0.3042304515838623
  },
  {
   "pt": {
    "model": "2D_G",
    "kappa": 0.45,
    "g2": 0.5277592747786892,
    "gY": 0.44276974592467144,
    "yt": 0.4278266952812331,
    "g3": 0.5356535187790514,
    "lam": 0.0
   },
   "cfg": {
    "N": 31,
    "Smax": 15.659470564675452,
    "h": 0.004,
    "Rout": 16.0,
    "order": 2
   },
   "barrier": {
    "has_well": true,
    "r_well": 1.606,
    "U_well": 2.0485671919809003,
    "has_barrier": true,
    "r_top": 5.394,
    "U_top": 2.3218016705404017,
    "height": 0.27323447855950134,
    "E_minus_Utop": -0.026366654866526673,
    "S_wkb": 0.6891015164087475,
    "r_in": 4.43,
    "r_out": 6.338,
    "r_out_at_end": false
   },
   "info": {
    "profile": {
     "file": "prof_583bd4b42b029cd1.npz",
     "g2z": 0.23749167365041016,
     "gYz": 0.19924638566610214,
     "chk_Et": 7.105427357601002e-15,
     "maxdec": 9.849127791944795e-29,
     "min_hess_eig": 0.6991629035392234,
     "t_prof": 0.003473043441772461
    }
   },
   "root1d": {
    "E": [
     2.289030322974409,
     -0.009238590038198328
    ],
    "eps": 2.289030322974409,
    "gamma": 0.018477180076396656,
    "resid": 9.897505112964195e-12
   },
   "seed": {
    "center": 2.2890303229743725,
    "gim": 0.018477180076372696,
    "src": "explicit"
   },
   "E": [
    2.295435015673875,
    -0.010175575307930968
   ],
   "eps": 2.295435015673875,
   "gamma": 0.020351150615861936,
   "flags": [
    "no_local_min"
   ],
   "flags_first": [
    "no_local_min"
   ],
   "retried": false,
   "window": [
    0.004,
    0.0004
   ],
   "Emin": 2.2890303229743725,
   "muller_it": 7,
   "n_eval": 32,
   "frob": [
    1.4999999897253233,
    1.6944537652024971e-06
   ],
   "boxchk": {
    "N": 37,
    "Smax": 18.269382325454696
   },
   "box_E": [
    2.295435015657068,
    -0.010175575308821848
   ],
   "box_dE": 1.6830594850138932e-11,
   "box_nc": false,
   "box_rel_gamma": 8.75508554543103e-11,
   "dQ_2D_1D": 0.006404692699466086,
   "rho_2D_1D": 1.101420808354796,
   "status": "ok_broad",
   "time_s": 10.983588218688965,
   "t_build": 0.2924540042877197
  }
 ],
 "2D_Gdmcs": [
  {
   "pt": {
    "model": "2D_Gdmcs",
    "kappa": 0.45,
    "g2": 0.5277592747786892,
    "gY": 0.44276974592467144,
    "yt": 0.4278266952812331,
    "g3": 0.5356535187790514,
    "lam": 0.0
   },
   "cfg": {
    "N": 31,
    "Smax": 15.659470564675452,
    "h": 0.004,
    "Rout": 16.0,
    "order": 2
   },
   "barrier": {
    "has_well": true,
    "r_well": 1.586,
    "U_well": 2.0111557576152506,
    "has_barrier": true,
    "r_top": 5.458,
    "U_top": 2.3111552077264097,
    "height": 0.29999945011115914,
    "E_minus_Utop": -0.05727942628838267,
    "S_wkb": 1.4735341524233254,
    "r_in": 4.042,
    "r_out": 6.818,
    "r_out_at_end": false
   },
   "info": {
    "profile": {
     "file": "prof_583bd4b42b029cd1.npz",
     "g2z": 0.23749167365041016,
     "gYz": 0.19924638566610214,
     "chk_Et": 7.105427357601002e-15,
     "maxdec": 9.849127791944795e-29,
     "min_hess_eig": 0.6991629035392234,
     "t_prof": 0.004992246627807617
    }
   },
   "root1d": {
    "E": [
     2.2644883426346745,
     -0.007207780074944935
    ],
    "eps": 2.2644883426346745,
    "gamma": 0.01441556014988987,
    "resid": 2.8286274550133583e-11
   },
   "seed": {
    "center": 2.27248834263471,
    "gim": 0.016577894172373323,
    "src": "explicit"
   },
   "E": [
    2.253875781438027,
    -3.615530204670296e-06
   ],
   "eps": 2.253875781438027,
   "gamma": 7.231060409340592e-06,
   "flags": [],
   "flags_first": [],
   "retried": false,
   "window": [
    0.02,
    0.0015
   ],
   "Emin": 2.25398834263471,
   "muller_it": 7,
   "n_eval": 39,
   "frob": [
    1.499999980063436,
    3.292643636590431e-06
   ],
   "boxchk": {
    "N": 37,
    "Smax": 18.269382325454696
   },
   "box_E": [
    2.25387578144271,
    -3.615530203359252e-06
   ],
   "box_dE": 4.682920901390723e-12,
   "box_nc": false,
   "box_rel_gamma": -3.626146050095258e-10,
   "dQ_2D_1D": -0.010612561196647441,
   "rho_2D_1D": 0.0005016149448341648,
   "status": "flagged",
   "time_s": 13.22633171081543,
   "t_build": 0.29535388946533203
  },
  {
   "pt": {
    "model": "2D_Gdmcs",
    "kappa": 0.45,
    "g2": 0.5277592747786892,
    "gY": 0.44276974592467144,
    "yt": 0.4278266952812331,
    "g3": 0.5356535187790514,
    "lam": 0.0
   },
   "cfg": {
    "N": 31,
    "Smax": 15.659470564675452,
    "h": 0.004,
    "Rout": 16.0,
    "order": 2
   },
   "barrier": {
    "has_well": true,
    "r_well": 1.586,
    "U_well": 2.0111557576152506,
    "has_barrier": true,
    "r_top": 5.458,
    "U_top": 2.3111552077264097,
    "height": 0.29999945011115914,
    "E_minus_Utop": -0.03998920505438086,
    "S_wkb": 1.0264900124962133,
    "r_in": 4.282,
    "r_out": 6.594,
    "r_out_at_end": false
   },
   "info": {
    "profile": {
     "file": "prof_583bd4b42b029cd1.npz",
     "g2z": 0.23749167365041016,
     "gYz": 0.19924638566610214,
     "chk_Et": 7.105427357601002e-15,
     "maxdec": 9.849127791944795e-29,
     "min_hess_eig": 0.6991629035392234,
     "t_prof": 0.0020020008087158203
    }
   },
   "root1d": {
    "E": [
     2.2644883426348064,
     -0.007207780074931611
    ],
    "eps": 2.2644883426348064,
    "gamma": 0.014415560149863222,
    "resid": 4.367068584332667e-11
   },
   "seed": {
    "center": 2.26848834263471,
    "gim": 0.015857116164878834,
    "src": "explicit"
   },
   "E": [
    2.271166002672029,
    -0.007982319670276437
   ],
   "eps": 2.271166002672029,
   "gamma": 0.015964639340552873,
   "flags": [
    "no_local_min"
   ],
   "flags_first": [
    "no_local_min"
   ],
   "retried": false,
   "window": [
    0.006,
    0.0005
   ],
   "Emin": 2.26848834263471,
   "muller_it": 4,
   "n_eval": 33,
   "frob": [
    1.499999980063436,
    3.292643636590431e-06
   ],
   "boxchk": {
    "N": 37,
    "Smax": 18.269382325454696
   },
   "box_E": [
    2.2711660026515537,
    -0.007982319671188304
   ],
   "box_dE": 2.0495472196320947e-11,
   "box_nc": false,
   "box_rel_gamma": 1.1423595402959563e-10,
   "dQ_2D_1D": 0.006677660037222477,
   "rho_2D_1D": 1.1074588274465595,
   "status": "flagged",
   "time_s": 11.660817861557007,
   "t_build": 0.2950096130371094
  },
  {
   "pt": {
    "model": "2D_Gdmcs",
    "kappa": 0.45,
    "g2": 0.5277592747786892,
    "gY": 0.44276974592467144,
    "yt": 0.4278266952812331,
    "g3": 0.5356535187790514,
    "lam": 0.0
   },
   "cfg": {
    "N": 31,
    "Smax": 15.659470564675452,
    "h": 0.004,
    "Rout": 16.0,
    "order": 2
   },
   "barrier": {
    "has_well": true,
    "r_well": 1.586,
    "U_well": 2.0111557576152506,
    "has_barrier": true,
    "r_top": 5.458,
    "U_top": 2.3111552077264097,
    "height": 0.29999945011115914,
    "E_minus_Utop": -0.039989205054212995,
    "S_wkb": 1.0264900124920013,
    "r_in": 4.282,
    "r_out": 6.594,
    "r_out_at_end": false
   },
   "info": {
    "profile": {
     "file": "prof_583bd4b42b029cd1.npz",
     "g2z": 0.23749167365041016,
     "gYz": 0.19924638566610214,
     "chk_Et": 7.105427357601002e-15,
     "maxdec": 9.849127791944795e-29,
     "min_hess_eig": 0.6991629035392234,
     "t_prof": 0.0030972957611083984
    }
   },
   "root1d": {
    "E": [
     2.2644883426347944,
     -0.007207780074956417
    ],
    "eps": 2.2644883426347944,
    "gamma": 0.014415560149912835,
    "resid": 1.2773519642691752e-11
   },
   "seed": {
    "center": 2.26448834263471,
    "gim": 0.014415560149889848,
    "src": "explicit"
   },
   "E": [
    2.2711660026721967,
    -0.00798231967024245
   ],
   "eps": 2.2711660026721967,
   "gamma": 0.0159646393404849,
   "flags": [
    "no_local_min"
   ],
   "flags_first": [
    "no_local_min"
   ],
   "retried": false,
   "window": [
    0.004,
    0.0004
   ],
   "Emin": 2.26448834263471,
   "muller_it": 6,
   "n_eval": 31,
   "frob": [
    1.499999980063436,
    3.292643636590431e-06
   ],
   "boxchk": {
    "N": 37,
    "Smax": 18.269382325454696
   },
   "box_E": [
    2.2711660026516687,
    -0.00798231967118599
   ],
   "box_dE": 2.054969650687934e-11,
   "box_nc": false,
   "box_rel_gamma": 1.1820389111960594e-10,
   "dQ_2D_1D": 0.006677660037402333,
   "rho_2D_1D": 1.1074588274380328,
   "status": "flagged",
   "time_s": 11.36352825164795,
   "t_build": 0.29935693740844727
  }
 ]
}

==> anc/results/C170/S3/C170_S3_coupling_scan.csv <==
# C170 S3: static threshold lambda_c(N = 300; P) of box A (mu = mu_b) with one coupling scaled by s in all sectors (run05 final model)
coupling,s,P,lambda_c,status
g2,0.7,P=0.1,-0.01146632761,interpolated
g2,0.85,P=0.1,-0.01311455475,interpolated
g2,1,P=0.1,-0.0146813251,interpolated
g2,1.15,P=0.1,-0.01618210517,interpolated
g2,1.3,P=0.1,-0.01765931836,interpolated
g2,0.7,P=0.5,-0.009187095953,interpolated
g2,0.85,P=0.5,-0.01050108296,interpolated
g2,1,P=0.5,-0.0117514921,interpolated
g2,1.15,P=0.5,-0.01296307121,interpolated
g2,1.3,P=0.5,-0.01418408388,interpolated
g2,0.7,P=0.9,-0.006905872902,interpolated
g2,0.85,P=0.9,-0.007891818253,interpolated
g2,1,P=0.9,-0.008838266528,interpolated
g2,1.15,P=0.9,-0.009778952378,interpolated
g2,1.3,P=0.9,-0.01077127614,interpolated
gY,0.7,P=0.1,-0.01385516633,interpolated
gY,0.85,P=0.1,-0.01428502943,interpolated
gY,1,P=0.1,-0.0146813251,interpolated
gY,1.15,P=0.1,-0.0150434335,interpolated
gY,1.3,P=0.1,-0.01538004009,interpolated
gY,0.7,P=0.5,-0.01110353133,interpolated
gY,0.85,P=0.5,-0.01143915588,interpolated
gY,1,P=0.5,-0.0117514921,interpolated
gY,1.15,P=0.5,-0.01204353243,interpolated
gY,1.3,P=0.5,-0.01232382826,interpolated
gY,0.7,P=0.9,-0.008353366904,interpolated
gY,0.85,P=0.9,-0.008601477352,interpolated
gY,1,P=0.9,-0.008838266528,interpolated
gY,1.15,P=0.9,-0.009068597232,interpolated
gY,1.3,P=0.9,-0.009301957825,interpolated
yt,0.7,P=0.1,-0.01212741665,interpolated
yt,0.85,P=0.1,-0.01334935509,interpolated
yt,1,P=0.1,-0.0146813251,interpolated
yt,1.15,P=0.1,-0.01604381066,interpolated
yt,1.3,P=0.1,-0.01733485096,interpolated
yt,0.7,P=0.5,-0.009688437698,interpolated
yt,0.85,P=0.5,-0.01068870511,interpolated
yt,1,P=0.5,-0.0117514921,interpolated
yt,1.15,P=0.5,-0.01279412577,interpolated
yt,1.3,P=0.5,-0.01371117642,interpolated
yt,0.7,P=0.9,-0.007305828754,interpolated
yt,0.85,P=0.9,-0.008067076756,interpolated
yt,1,P=0.9,-0.008838266528,interpolated
yt,1.15,P=0.9,-0.009532466395,interpolated
yt,1.3,P=0.9,-0.01003965743,interpolated


==> anc/results/C170/S3/C170_S3_summary.json <==
{
 "definition": "lambda_c(N = 300; P) of box A (run05 final model) with one coupling multiplied by s in all sectors; derivatives d ln|lambda_c| / d ln g",
 "thresholds": {
  "g2": {
   "1.00": {
    "P=0.9": {
     "x_c": 10.636933716431683,
     "lam_c": -0.00883826652809087,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.224726386869674,
     "lam_c": -0.011751492101956921,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.253105031657954,
     "lam_c": -0.014681325102617297,
     "status": "interpolated",
     "extrap_dx": 0.0
    }
   },
   "0.70": {
    "P=0.9": {
     "x_c": 12.033465284869182,
     "lam_c": -0.006905872901694891,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 10.433040033393857,
     "lam_c": -0.00918709595281501,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 9.338730164780156,
     "lam_c": -0.011466327609210031,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 8.881784197001252e-09,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.00954529800627062
   },
   "0.85": {
    "P=0.9": {
     "x_c": 11.256709604744495,
     "lam_c": -0.00789181825298177,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.75849750347078,
     "lam_c": -0.010501082955524712,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.732190965105689,
     "lam_c": -0.013114554748344151,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 8.881784197001252e-09,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.004885522881523931
   },
   "1.15": {
    "P=0.9": {
     "x_c": 10.11239055639731,
     "lam_c": -0.009778952378457268,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 8.783063984129322,
     "lam_c": -0.012963071213125591,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 7.861084964332958,
     "lam_c": -0.01618210517390991,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 1.3322676295501877e-08,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.001436678275270713
   },
   "1.30": {
    "P=0.9": {
     "x_c": 9.635326154500516,
     "lam_c": -0.010771276139696098,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 8.396520536880624,
     "lam_c": -0.014184083880716913,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 7.525113105307837,
     "lam_c": -0.017659318364545352,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 1.1102230246251564e-08,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.0007759353949250419
   }
  },
  "gY": {
   "1.00": {
    "P=0.9": {
     "x_c": 10.636933716431683,
     "lam_c": -0.00883826652809087,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.224726386869674,
     "lam_c": -0.011751492101956921,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.253105031657954,
     "lam_c": -0.014681325102617297,
     "status": "interpolated",
     "extrap_dx": 0.0
    }
   },
   "0.70": {
    "P=0.9": {
     "x_c": 10.941307437553112,
     "lam_c": -0.008353366903891695,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.490070500873248,
     "lam_c": -0.011103531333371124,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.495601405263299,
     "lam_c": -0.013855166330576502,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 1.1102230246251564e-08,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.0036143720255334727
   },
   "0.85": {
    "P=0.9": {
     "x_c": 10.782351236498714,
     "lam_c": -0.008601477351816246,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.349814853209882,
     "lam_c": -0.01143915587826742,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.366800819728349,
     "lam_c": -0.01428502942936274,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 1.1102230246251564e-08,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.003051912280707522
   },
   "1.15": {
    "P=0.9": {
     "x_c": 10.500982702324642,
     "lam_c": -0.009068597232464467,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.11219608763825,
     "lam_c": -0.012043532426153525,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.153170316655448,
     "lam_c": -0.015043433503719814,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 8.881784197001252e-09,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.002261281688077175
   },
   "1.30": {
    "P=0.9": {
     "x_c": 10.368425630443419,
     "lam_c": -0.009301957824898637,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.007975188931567,
     "lam_c": -0.012323828255593937,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.063456850266073,
     "lam_c": -0.015380040088621068,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 1.1102230246251564e-08,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.001967422231140624
   }
  },
  "yt": {
   "1.00": {
    "P=0.9": {
     "x_c": 10.636933716431683,
     "lam_c": -0.00883826652809087,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.224726386869674,
     "lam_c": -0.011751492101956921,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.253105031657954,
     "lam_c": -0.014681325102617297,
     "status": "interpolated",
     "extrap_dx": 0.0
    }
   },
   "0.70": {
    "P=0.9": {
     "x_c": 11.699444885402961,
     "lam_c": -0.0073058287540201435,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 10.159518478391279,
     "lam_c": -0.009688437698179635,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 9.080627293696361,
     "lam_c": -0.012127416647655674,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 1.1102230246251564e-08,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.007293954273458845
   },
   "0.85": {
    "P=0.9": {
     "x_c": 11.133761282630461,
     "lam_c": -0.00806707675590544,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 9.672471353116274,
     "lam_c": -0.01068870511466426,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 8.655055505832603,
     "lam_c": -0.01334935508530397,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 8.881784197001252e-09,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.004450146270298031
   },
   "1.15": {
    "P=0.9": {
     "x_c": 10.242296845462992,
     "lam_c": -0.009532466394983502,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 8.840863639492738,
     "lam_c": -0.012794125773938096,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 7.894892774516761,
     "lam_c": -0.016043810661496974,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 8.881784197001252e-09,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.0015805899309949206
   },
   "1.30": {
    "P=0.9": {
     "x_c": 9.980230068686398,
     "lam_c": -0.010039657427531335,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.5": {
     "x_c": 8.540093794216004,
     "lam_c": -0.013711176424256701,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "P=0.1": {
     "x_c": 7.595212759894844,
     "lam_c": -0.01733485095828003,
     "status": "interpolated",
     "extrap_dx": 0.0
    },
    "n_good": 12,
    "newton_grad_max": 1.1102230246251564e-08,
    "newton_safe_used": false,
    "Gamma_at_lam_m0p012": 0.0010715871977563666
   }
  }
 },
 "derivatives": {
  "g2": {
   "P=0.9": {
    "sym_0.85_1.15": 0.7092933125101738,
    "sym_0.70_1.30": 0.7180656307022322,
    "one_sided_0.70": 0.6917182514448285,
    "one_sided_0.85": 0.6969293056538225,
    "one_sided_1.15": 0.7236705107978423,
    "one_sided_1.30": 0.7538839615204194,
    "quadratic_fit_slope_at_1": 0.7238795114979217,
    "quadratic_fit_curvature": 0.18846038194077863
   },
   "P=0.5": {
    "sym_0.85_1.15": 0.6967898676472535,
    "sym_0.70_1.30": 0.7016043426098131,
    "one_sided_0.70": 0.6902092184076339,
    "one_sided_0.85": 0.6922383122368724,
    "one_sided_1.15": 0.7020825381716752,
    "one_sided_1.30": 0.7170956111872482,
    "quadratic_fit_slope_at_1": 0.7039392666785634,
    "quadratic_fit_curvature": 0.08206808408606024
   },
   "P=0.1": {
    "sym_0.85_1.15": 0.6953246778737907,
    "sym_0.70_1.30": 0.6976115317942384,
    "one_sided_0.70": 0.6929603069935366,
    "one_sided_0.85": 0.6944029373497287,
    "one_sided_1.15": 0.696396502439903,
    "one_sided_1.30": 0.7039347075072264,
    "quadratic_fit_slope_at_1": 0.6985620084847325,
    "quadratic_fit_curvature": 0.03501929117733315
   }
  },
  "gY": {
   "P=0.9": {
    "sym_0.85_1.15": 0.17494861017838498,
    "sym_0.70_1.30": 0.1737534807736926,
    "one_sided_0.70": 0.1582003015870553,
    "one_sided_0.85": 0.16709924066161744,
    "one_sided_1.15": 0.18407606726304168,
    "one_sided_1.30": 0.19489747813065844,
    "quadratic_fit_slope_at_1": 0.17865530836281596,
    "quadratic_fit_curvature": 0.11642624776643748
   },
   "P=0.5": {
    "sym_0.85_1.15": 0.1703236828813892,
    "sym_0.70_1.30": 0.1684407830532286,
    "one_sided_0.70": 0.15901600330428456,
    "one_sided_0.85": 0.1657531442475917,
    "one_sided_1.15": 0.17563842760638107,
    "one_sided_1.30": 0.18125343799086796,
    "quadratic_fit_slope_at_1": 0.17170091012083516,
    "quadratic_fit_curvature": 0.07205323590980586
   },
   "P=0.1": {
    "sym_0.85_1.15": 0.17113053756383662,
    "sym_0.70_1.30": 0.16866845566766986,
    "one_sided_0.70": 0.16238343232668526,
    "one_sided_0.85": 0.1683753960481206,
    "one_sided_1.15": 0.17433428990256075,
    "one_sided_1.30": 0.17721272274744618,
    "quadratic_fit_slope_at_1": 0.17115203040556032,
    "quadratic_fit_curvature": 0.04980829580230752
   }
  },
  "yt": {
   "P=0.9": {
    "sym_0.85_1.15": 0.5521762117728588,
    "sym_0.70_1.30": 0.513490098189489,
    "one_sided_0.70": 0.533870622366846,
    "one_sided_0.85": 0.5617781441464887,
    "one_sided_1.15": 0.5410108276636171,
    "one_sided_1.30": 0.4857834959464023,
    "quadratic_fit_slope_at_1": 0.5165698490384968,
    "quadratic_fit_curvature": -0.11439106829493212
   },
   "P=0.5": {
    "sym_0.85_1.15": 0.5948062587942912,
    "sym_0.70_1.30": 0.5609953429143678,
    "one_sided_0.70": 0.5412408092106794,
    "one_sided_0.85": 0.5832713336754773,
    "one_sided_1.15": 0.6082193786342729,
    "one_sided_1.30": 0.5878509332349463,
    "quadratic_fit_slope_at_1": 0.5747650690756364,
    "quadratic_fit_curvature": 0.1765047370839434
   },
   "P=0.1": {
    "sym_0.85_1.15": 0.6082259523516215,
    "sym_0.70_1.30": 0.5771044037342329,
    "one_sided_0.70": 0.5358031454005537,
    "one_sided_0.85": 0.585213118188624,
    "one_sided_1.15": 0.634985892213082,
    "one_sided_1.30": 0.6332520045923881,
    "quadratic_fit_slope_at_1": 0.5965856999496673,
    "quadratic_fit_curvature": 0.332346960310828
   }
  }
 },
 "D128_hazard_derivatives": {
  "g2": {
   "P=0.5": 0.66
  },
  "gY": {
   "P=0.5": 0.16
  },
  "yt": {
   "P=0.9": 0.575,
   "P=0.5": 0.627,
   "P=0.1": 0.649
  }
 },
 "D128_note": "D128: hazard (whole turn), earlier model (run02), +-10%; g2 and gY nearly equal at P1 = 0.9 and 0.1"
}

==> anc/results/C170/checks.json <==
{
 "package": "C170",
 "n_checks": 30,
 "n_pass": 30,
 "checks": [
  {
   "name": "S0_u0_mt172.6_gamma_prod_seed",
   "what": "Gamma of the lambda-override path (archived node couplings, production seed) vs archived run05 shard",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "rel <= 1e-8",
   "passed": true,
   "computed_from": "S0/C170_S0.json#regression/u0_mt172.6/prod_seed/rel_gamma"
  },
  {
   "name": "S0_u0_mt172.6_eps_prod_seed",
   "what": "Re E vs archived",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "abs <= 1e-10",
   "passed": true,
   "computed_from": "S0/C170_S0.json#regression/u0_mt172.6/prod_seed/d_eps"
  },
  {
   "name": "S0_u0_mt172.6_gamma_generic_seed",
   "what": "Gamma with this work's generic seed (1D adiabatic root) vs archived",
   "value": 6.891265336150809e-12,
   "reference": 0.0,
   "tolerance": "rel <= 1e-8",
   "passed": true,
   "computed_from": "S0/C170_S0.json#regression/u0_mt172.6/generic_seed/rel_gamma"
  },
  {
   "name": "S0_u0_mt173.0_gamma_prod_seed",
   "what": "Gamma of the lambda-override path (archived node couplings, production seed) vs archived run05 shard",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "rel <= 1e-8",
   "passed": true,
   "computed_from": "S0/C170_S0.json#regression/u0_mt173.0/prod_seed/rel_gamma"
  },
  {
   "name": "S0_u0_mt173.0_eps_prod_seed",
   "what": "Re E vs archived",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "abs <= 1e-10",
   "passed": true,
   "computed_from": "S0/C170_S0.json#regression/u0_mt173.0/prod_seed/d_eps"
  },
  {
   "name": "S0_u0_mt173.0_gamma_generic_seed",
   "what": "Gamma with this work's generic seed (1D adiabatic root) vs archived",
   "value": 9.103828801926284e-15,
   "reference": 0.0,
   "tolerance": "rel <= 1e-8",
   "passed": true,
   "computed_from": "S0/C170_S0.json#regression/u0_mt173.0/generic_seed/rel_gamma"
  },
  {
   "name": "S0_u5_mt172.6_gamma_prod_seed",
   "what": "Gamma of the lambda-override path (archived node couplings, production seed) vs archived run05 shard",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "rel <= 1e-8",
   "passed": true,
   "computed_from": "S0/C170_S0.json#regression/u5_mt172.6/prod_seed/rel_gamma"
  },
  {
   "name": "S0_u5_mt172.6_eps_prod_seed",
   "what": "Re E vs archived",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "abs <= 1e-10",
   "passed": true,
   "computed_from": "S0/C170_S0.json#regression/u5_mt172.6/prod_seed/d_eps"
  },
  {
   "name": "S0_couplings_sm_provider",
   "what": "sm_provider couplings at mu_b vs archived node couplings (g2, gY, y_t, lam, g3)",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "abs <= 1e-15",
   "passed": true,
   "computed_from": "S0/C170_S0.json#couplings_vs_archive_u0"
  },
  {
   "name": "S0_static_minus_hazard_P1=0.9",
   "what": "static threshold of the archived u = 0 widths (N = eta_inf) minus the run05 hazard threshold (PRL: shallower by 0.0003-0.0004; run02 values 0.00030/0.00036/0.00042)",
   "value": 0.0003046331162043746,
   "reference": 0.0003,
   "tolerance": "abs <= 3e-5",
   "passed": true,
   "computed_from": "S0/C170_S0.json#static_threshold_archived_u0/rows/P1=0.9/shallower_by"
  },
  {
   "name": "S0_static_minus_hazard_P1=0.5",
   "what": "static threshold of the archived u = 0 widths (N = eta_inf) minus the run05 hazard threshold (PRL: shallower by 0.0003-0.0004; run02 values 0.00030/0.00036/0.00042)",
   "value": 0.00036229349249312925,
   "reference": 0.00036,
   "tolerance": "abs <= 3e-5",
   "passed": true,
   "computed_from": "S0/C170_S0.json#static_threshold_archived_u0/rows/P1=0.5/shallower_by"
  },
  {
   "name": "S0_static_minus_hazard_P1=0.1",
   "what": "static threshold of the archived u = 0 widths (N = eta_inf) minus the run05 hazard threshold (PRL: shallower by 0.0003-0.0004; run02 values 0.00030/0.00036/0.00042)",
   "value": 0.0004156176784243723,
   "reference": 0.00042,
   "tolerance": "abs <= 3e-5",
   "passed": true,
   "computed_from": "S0/C170_S0.json#static_threshold_archived_u0/rows/P1=0.1/shallower_by"
  },
  {
   "name": "S1_boxA_Gamma_lamSM_vs_archive",
   "what": "box A at lambda_SM(172.6) (continuation seed) vs archived run05 u = 0 width",
   "value": 1.7027823595583413e-11,
   "reference": 0.0,
   "tolerance": "rel <= 1e-8",
   "passed": true,
   "computed_from": "S1/C170_S1_summary.json#boxes/A/lam_SM/172.6/Gamma_direct"
  },
  {
   "name": "S1_box_check",
   "what": "max relative change of Gamma under the (N, Smax) = (28, 14) box check, all narrow points",
   "value": 1.6289536078906153e-06,
   "reference": 0.0,
   "tolerance": "<= 1e-5",
   "passed": true,
   "computed_from": "S1/C170_S1_summary.json#boxes/*/max_box_rel_gamma"
  },
  {
   "name": "S1_2D_vs_1D_adiabatic",
   "what": "max |ln(Gamma_2D/Gamma_1D adiabatic)| over narrow points (report: 2D exceeds the adiabatic 1D width by 1.0-1.8% in the final model)",
   "value": 0.021553635128888343,
   "reference": 0.018,
   "tolerance": "<= 0.05",
   "passed": true,
   "computed_from": "S1/C170_S1_summary.json#boxes/*/max_abs_ln_ratio_2D_1D"
  },
  {
   "name": "S1_start_point_reproducible",
   "what": "start point computed twice (up and down chains)",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "rel <= 1e-10",
   "passed": true,
   "computed_from": "S1/C170_S1_summary.json#boxes/*/duplicate_start_point"
  },
  {
   "name": "S1_N_eff_over_eta_P=0.9",
   "what": "N_eff/eta_inf of box A at the run05 hazard threshold vs report I/(Gamma(0) eta_inf) (D128, earlier model)",
   "value": 0.7889304531532777,
   "reference": 0.77,
   "tolerance": "abs <= 0.03",
   "passed": true,
   "computed_from": "S1/C170_S1_summary.json#boxes/A/N_eff/P=0.9"
  },
  {
   "name": "S1_N_eff_over_eta_P=0.5",
   "what": "N_eff/eta_inf of box A at the run05 hazard threshold vs report I/(Gamma(0) eta_inf) (D128, earlier model)",
   "value": 0.8266099079175167,
   "reference": 0.82,
   "tolerance": "abs <= 0.03",
   "passed": true,
   "computed_from": "S1/C170_S1_summary.json#boxes/A/N_eff/P=0.5"
  },
  {
   "name": "S1_N_eff_over_eta_P=0.1",
   "what": "N_eff/eta_inf of box A at the run05 hazard threshold vs report I/(Gamma(0) eta_inf) (D128, earlier model)",
   "value": 0.8511148977714906,
   "reference": 0.87,
   "tolerance": "abs <= 0.03",
   "passed": true,
   "computed_from": "S1/C170_S1_summary.json#boxes/A/N_eff/P=0.1"
  },
  {
   "name": "S1_N_eff_vs_archived_u0_P=0.9",
   "what": "N_eff/eta from box A (fixed 172.6 couplings) vs the archived u = 0 value I/(Gamma0 eta) at the critical m_t (own couplings) corrected by the measured coupling effect Gamma_A/Gamma_own = exp(s (m_c - 172.6)), s from the 172.2/173.0 columns",
   "value": 0.7889304531532777,
   "reference": {
    "archived": 0.784765085633364,
    "corrected": 0.7889178139365527,
    "m_c": 172.50241274299054
   },
   "tolerance": "abs <= 0.005",
   "passed": true,
   "computed_from": "C170_results.json#S1/N_eff_boxA, #S1/coupling_mismatch_check_boxA; S0 static_threshold_archived_u0"
  },
  {
   "name": "S1_N_eff_vs_archived_u0_P=0.5",
   "what": "N_eff/eta from box A (fixed 172.6 couplings) vs the archived u = 0 value I/(Gamma0 eta) at the critical m_t (own couplings) corrected by the measured coupling effect Gamma_A/Gamma_own = exp(s (m_c - 172.6)), s from the 172.2/173.0 columns",
   "value": 0.8266099079175167,
   "reference": {
    "archived": 0.8398773775574346,
    "corrected": 0.82708412467695,
    "m_c": 172.95945013527066
   },
   "tolerance": "abs <= 0.005",
   "passed": true,
   "computed_from": "C170_results.json#S1/N_eff_boxA, #S1/coupling_mismatch_check_boxA; S0 static_threshold_archived_u0"
  },
  {
   "name": "S1_N_eff_vs_archived_u0_P=0.1",
   "what": "N_eff/eta from box A (fixed 172.6 couplings) vs the archived u = 0 value I/(Gamma0 eta) at the critical m_t (own couplings) corrected by the measured coupling effect Gamma_A/Gamma_own = exp(s (m_c - 172.6)), s from the 172.2/173.0 columns",
   "value": 0.8511148977714906,
   "reference": {
    "archived": 0.8772458527834726,
    "corrected": 0.8471189227028089,
    "m_c": 173.4183604676886
   },
   "tolerance": "abs <= 0.005",
   "passed": true,
   "computed_from": "C170_results.json#S1/N_eff_boxA, #S1/coupling_mismatch_check_boxA; S0 static_threshold_archived_u0"
  },
  {
   "name": "S1_convergence_BASE",
   "what": "max relative change of Gamma, box A points x = 6..18, FAST -> BASE",
   "value": 6.185761496468878e-06,
   "reference": 0.0,
   "tolerance": "<= 1e-3",
   "passed": true,
   "computed_from": "S1/convergence_boxA.json"
  },
  {
   "name": "S1_convergence_Rout14",
   "what": "max relative change of Gamma, box A points x = 6..18, FAST -> Rout14",
   "value": 5.888276313426033e-06,
   "reference": 0.0,
   "tolerance": "<= 1e-3",
   "passed": true,
   "computed_from": "S1/convergence_boxA.json"
  },
  {
   "name": "S1_convergence_N32_S16",
   "what": "max relative change of Gamma, box A points x = 6..18, FAST -> N32_S16",
   "value": 5.359386376913022e-07,
   "reference": 0.0,
   "tolerance": "<= 1e-3",
   "passed": true,
   "computed_from": "S1/convergence_boxA.json"
  },
  {
   "name": "lambdaSM_grid_vs_coup_point",
   "what": "lambda_SM(mu) log grid (linear interpolation in ln mu) vs coup_point at the box scales",
   "value": 3.078434471052993e-08,
   "reference": 0.0,
   "tolerance": "abs <= 1e-7",
   "passed": true,
   "computed_from": "S1/C170_lambdaSM_running.json#check_vs_boxes"
  },
  {
   "name": "S2_2D_ex_path_vs_archive",
   "what": "no-cross-term path (2D_ex, box A couplings, lambda_SM) vs archived T14b run02 root",
   "value": 0.0,
   "reference": 0.0,
   "tolerance": "rel <= 1e-8",
   "passed": true,
   "computed_from": "S2/C170_S2_reg2dex.json"
  },
  {
   "name": "S2_exact_zero_mode_scaling",
   "what": "without the matching, Gamma(kappa, kappa^2 lam) = kappa^(2/3) Gamma(1, lam) (kappa = 0.5, 1.5; grids not scaled)",
   "value": 2.7050927291494276e-06,
   "reference": 0.0,
   "tolerance": "rel <= 1e-4",
   "passed": true,
   "computed_from": "S2/C170_S2_scalecheck.json"
  },
  {
   "name": "S2_kappa0_no_barrier",
   "what": "kappa = 0: number of grid points with dU/dr > 0 for lambda in [-0.04, -1e-4], r in (0.02, min(16, r_series)]",
   "value": 0,
   "reference": 0,
   "tolerance": "== 0",
   "passed": true,
   "computed_from": "S2/C170_S2_kappa0.json"
  },
  {
   "name": "S2_kappa1_slope_reduction",
   "what": "kappa = 1 (box A couplings, lambda = -0.012): local slope reduction of the zero-point energy by dV_MC at r = 1-5 (report: 10-33%)",
   "value": [
    0.12130893641437107,
    0.32243317749025274
   ],
   "reference": [
    0.1,
    0.33
   ],
   "tolerance": "inside +-0.03",
   "passed": true,
   "computed_from": "S2/C170_S2_curves.json#slopes/1.00"
  }
 ]
}

==> anc/results/C171/C171_cap_crosscheck.csv <==
name,Lam,x,h,Nj,Rc,rmax,Gamma_cap0,Gamma_cap1,Gamma_cap_err1,E_cap1,E_cap0,eta_opt1,Gamma_ecs,E_ecs,rel_diff_G1,rel_diff_G0,dE1
cap_j04_a,-0.416179145,1.550100453,0.02,50,2.6436684,10.6436684,0.2189817689,0.2190114565,8.601080364e-06,1.729471668,1.729550263,237.1373706,0.21900701,1.729475795,2.030284443e-05,0.0001152526863,-4.12660343e-06
cap_j04_b,-0.416179145,1.550100453,0.015,64,3.1436684,13.1436684,0.2190088737,0.21900697,5.809539017e-09,1.729475781,1.729476143,421.6965034,0.21900701,1.729475795,1.826138306e-07,8.509552047e-06,-1.434425201e-08
cap_j10_a,-0.1117379718,2.991573021,0.02,50,4.210339751,12.21033975,0.006114266905,0.006115964444,3.208804072e-08,1.850652108,1.850651444,177.827941,0.006115927402,1.850652109,6.056575379e-06,0.0002715037596,-1.861218069e-09
cap_j10_b,-0.1117379718,2.991573021,0.015,64,4.710339751,14.71033975,0.006115901423,0.006115927546,2.843183345e-10,1.850652099,1.850652105,316.227766,0.006115927402,1.850652109,2.348398342e-08,4.24775955e-06,-1.040941178e-08
cap_j16_a,-0.03,5.773502692,0.02,50,6.346400161,14.34640016,4.564768982e-07,4.565355558e-07,7.934886303e-13,1.890727499,1.890727499,133.3521432,4.56535237e-07,1.890727536,6.981541647e-07,0.000127786096,-3.668834059e-08
cap_j16_b,-0.03,5.773502692,0.015,64,6.846400161,16.84640016,4.565337067e-07,4.56535526e-07,1.885050845e-13,1.890727524,1.890727524,3162.27766,4.56535237e-07,1.890727536,6.329471229e-07,3.351980229e-06,-1.16116714e-08
cap_j19_a,-0.0155446694,8.02064427,0.02,50,7.798119675,15.79811968,1.013844845e-10,1.013882973e-10,3.133862199e-14,1.896558745,1.896558745,749.8942093,1.013983428e-10,1.896558782,9.907020566e-05,0.000136672423,-3.728412445e-08
cap_j19_b,-0.0155446694,8.02064427,0.015,64,8.298119675,18.29811968,1.013979696e-10,1.013983952e-10,2.893973339e-17,1.896558771,1.896558771,3162.27766,1.013983428e-10,1.896558782,5.164193566e-07,3.68147677e-06,-1.179923559e-08


==> anc/results/C171/C171_gamma_table.csv <==
name,Lambda,x=|Lambda|^-1/2,eps_exact,eps_err,Gamma_exact,Gamma_rel_err,Gamma_h0.02,Gamma_h0.01,Gamma_h0.005,eps_BO,Gamma_BO,eps_BOD,Gamma_BOD,Gamma_exact/Gamma_BO,Gamma_exact/Gamma_BOD,E_WKB_BOD(BS),Gamma_WKB_BOD_Kemble,E_WKB_BO(BS),Gamma_WKB_BO_Kemble,S_asym=4.443x,exp(-S_asym),A_eff=Gamma*exp(S_asym),S_BO(eps_exact),b_exact,b_BO,b_BOD,dS_BO(eps_exact)/dx,barrier_top_U_BOD,above_barrier,Gamma_WKB_BO_at_eps_exact=exp(-S)/T,Gamma_exact/Gamma_WKB_BO_at_eps_exact
j00,-1.00000000,1.000000,1.6688420440,3.6e-09,6.12288266e-01,9.0e-09,6.12154746e-01,6.12254847e-01,6.12279909e-01,1.5653738073,6.24745870e-01,2.1987762635,1.50720136e+00,0.980060,0.406242,nan,nan,nan,nan,4.442883,1.176198e-02,5.205656e+01,nan,1.82486,1.85381,1.40367,nan,1.336450,1,nan,nan
j01,-0.80319330,1.115809,1.6793415313,3.7e-09,4.95648607e-01,6.2e-09,4.95538278e-01,4.95621010e-01,4.95641707e-01,1.5763517831,5.04040340e-01,2.1961530207,1.28107142e+00,0.983351,0.386902,nan,nan,nan,nan,4.957410,7.031115e-03,7.049360e+01,nan,1.82946,1.86014,1.39069,nan,1.427266,1,nan,nan
j02,-0.64511948,1.245030,1.6931900435,3.5e-09,3.91036333e-01,4.0e-09,3.90949352e-01,3.91014586e-01,3.91030896e-01,1.5909689583,3.95984765e-01,2.1999837643,1.07236001e+00,0.987503,0.364650,nan,nan,nan,nan,5.531524,3.959950e-03,9.874780e+01,nan,1.85049,1.88457,1.37026,nan,1.526456,1,nan,nan
j03,-0.51815565,1.389216,1.7100537020,3.2e-09,2.98695679e-01,4.4e-09,2.98627110e-01,2.98678537e-01,2.98691393e-01,1.6088061845,3.00921831e-01,2.2099980478,8.80951141e-01,0.992602,0.339060,nan,nan,nan,nan,6.172126,2.086796e-03,1.431360e+02,nan,1.89689,1.93387,1.36546,nan,1.634431,1,nan,nan
j04,-0.41617915,1.550100,1.7294757949,2.8e-09,2.19007010e-01,6.4e-09,2.18949121e-01,2.18992543e-01,2.19003393e-01,1.6293080516,2.19280764e-01,2.2258868462,7.06971807e-01,0.998752,0.309782,nan,nan,1.711901,1.485738e-01,6.886915,1.021059e-03,2.144900e+02,nan,1.97184,2.01132,1.37833,nan,1.751667,0,nan,nan
j05,-0.33427230,1.729616,1.7508219449,2.7e-09,1.52401273e-01,7.7e-09,1.52360167e-01,1.52391002e-01,1.52398705e-01,1.6517348938,1.51481135e-01,2.2472667890,5.50811072e-01,1.006074,0.276685,nan,nan,1.747182,1.481737e-01,7.684483,4.599083e-04,3.313731e+02,0.400208,2.07855,2.12014,1.41194,nan,1.878712,0,1.945251e-01,0.78345
j06,-0.26848527,1.929922,1.7732303992,2.8e-09,9.91905275e-02,7.7e-09,9.91619546e-02,9.91833879e-02,9.91887428e-02,1.6751230269,9.77540556e-02,2.2736265019,4.13128529e-01,1.014695,0.240096,nan,nan,1.769738,1.093427e-01,8.574418,1.888764e-04,5.251610e+02,0.887147,2.21896,2.26216,1.47069,2.48896,2.016176,0,1.316853e-01,0.75324
j07,-0.21564557,2.153425,1.7956002000,2.8e-09,5.92893991e-02,7.6e-09,5.92708462e-02,5.92847628e-02,5.92882401e-02,1.6982879331,5.78604219e-02,2.3042473173,2.94829719e-01,1.024697,0.201097,nan,nan,1.785917,6.830664e-02,9.567415,6.997205e-05,8.473297e+02,1.457894,2.39136,2.43541,1.56054,2.61875,2.164736,0,7.829686e-02,0.75724
j08,-0.17320508,2.402811,1.8166756621,2.8e-09,3.18592198e-02,7.0e-09,3.18484536e-02,3.18565291e-02,3.18585472e-02,1.7199284646,3.07502428e-02,2.3380926620,1.96959591e-01,1.036064,0.161755,nan,nan,1.798009,3.650368e-02,10.675410,2.310619e-05,1.378817e+03,2.129093,2.58758,2.63142,1.68871,2.76162,2.325138,0,4.132442e-02,0.77095
j09,-0.13911716,2.681079,1.8352803545,2.1e-10,1.50465554e-02,4.6e-09,1.50411006e-02,1.50451921e-02,1.50462146e-02,1.7388766254,1.43484922e-02,2.3736772804,1.20420871e-01,1.048651,0.124950,2.432520,1.160615e-01,1.807246,1.669076e-02,11.911721,6.711278e-06,2.241981e+03,2.919366,2.79208,2.83460,1.86196,2.91110,2.498199,0,1.917373e-02,0.78475
j10,-0.11173797,2.991573,1.8506521095,2.1e-10,6.11592740e-03,4.5e-09,6.11363185e-03,6.11535366e-03,6.11578397e-03,1.7544273924,5.75744185e-03,2.4089842035,6.53887035e-02,1.062265,0.093532,2.466974,7.294889e-02,1.814400,6.514065e-03,13.291209,1.689279e-06,3.620436e+03,3.847889,2.98591,3.02640,2.08174,3.05754,2.684809,0,7.702872e-03,0.79398
j11,-0.08974719,3.338025,1.8626659270,2.0e-10,2.10221017e-03,4.1e-09,2.10143103e-03,2.10201542e-03,2.10216149e-03,1.7665296103,1.95221031e-03,2.4416117302,3.04063767e-02,1.076836,0.069137,2.491018,3.468080e-02,1.819991,2.156740e-03,14.830454,3.624230e-07,5.800432e+03,4.933104,3.15457,3.19297,2.33674,3.19196,2.885933,0,2.635775e-03,0.79757
j12,-0.07208434,3.724599,1.8717462728,2.0e-10,6.01931758e-04,4.1e-09,6.01724367e-04,6.01879923e-04,6.01918800e-04,1.7756631537,5.50964833e-04,2.4693798855,1.16663921e-02,1.092505,0.051595,2.508768,1.290160e-02,1.824390,5.990357e-04,16.547958,6.505989e-08,9.251964e+03,6.192737,3.29338,3.33005,2.59954,3.30980,3.102621,0,7.555100e-04,0.79672
j13,-0.05789766,4.155942,1.8785525088,1.8e-10,1.41387948e-04,4.0e-09,1.41346603e-04,1.41377616e-04,1.41385365e-04,1.7825132154,1.27428862e-04,2.4912290796,3.58562823e-03,1.109544,0.039432,2.522233,3.805282e-03,1.827867,1.373457e-04,18.464364,9.572568e-09,1.477012e+04,7.645111,3.40600,3.44132,2.83753,3.41127,3.336009,0,1.782230e-04,0.79332
j14,-0.04650301,4.637239,1.8837007210,1.8e-10,2.67535669e-05,4.3e-09,2.67479898e-05,2.67521736e-05,2.67532187e-05,1.7877021148,2.37129766e-05,2.5075675752,8.66103637e-04,1.128225,0.030890,2.532614,8.902397e-04,1.830625,2.547183e-05,20.602709,1.128125e-09,2.371507e+04,9.310669,3.49911,3.53327,3.03201,3.49910,3.587324,0,3.391488e-05,0.78884
j15,-0.03735091,5.174274,1.8876531871,1.8e-10,3.98894969e-06,4.5e-09,3.98860644e-06,3.98886404e-06,3.98892829e-06,1.7916914471,3.47242594e-06,2.5196380663,1.62007271e-04,1.148750,0.024622,2.540703,1.631711e-04,1.832819,3.730717e-06,22.988693,1.037857e-10,3.843449e+04,11.212902,3.57855,3.61157,3.18444,3.57627,3.857891,0,5.087008e-06,0.78414
j16,-0.03000000,5.773503,1.8907275361,1.8e-10,4.56535237e-07,4.7e-09,4.56573230e-07,4.56544755e-07,4.56537618e-07,1.7947976753,3.89780741e-07,2.5286817529,2.30429442e-05,1.171262,0.019812,2.547053,2.292781e-05,1.834568,4.198880e-07,25.650997,7.242921e-12,6.303193e+04,13.378755,3.64819,3.67997,3.30613,3.64508,4.149143,0,5.855921e-07,0.77961
j17,-0.02409580,6.442128,1.8931409507,1.8e-10,3.89148970e-08,5.5e-09,3.89269614e-08,3.89179149e-08,3.89156516e-08,1.7972377814,3.25411108e-08,2.5355940616,2.43121643e-06,1.195869,0.016006,2.552064,2.401495e-06,1.835963,3.521081e-08,28.621620,3.713544e-13,1.047918e+05,15.838838,3.71036,3.74080,3.40747,3.70710,4.462622,0,5.018672e-08,0.77540
j18,-0.01935358,7.188186,1.8950470836,1.8e-10,2.38722709e-09,6.9e-09,2.38867968e-09,2.38759032e-09,2.38731790e-09,1.7991658719,1.95246502e-09,2.5409590509,1.84459176e-07,1.222673,0.012942,2.556034,1.814139e-07,1.837079,2.124995e-09,31.936268,1.349755e-14,1.768637e+05,18.627672,3.76649,3.79552,3.49493,3.76339,4.799991,0,3.094035e-09,0.77156
j19,-0.01554467,8.020644,1.8965587825,1.8e-10,1.01398343e-10,8.8e-09,1.01499284e-10,1.01423578e-10,1.01404652e-10,1.8006954699,8.10030367e-11,2.5451644933,9.70180034e-09,1.251784,0.010451,2.559189,9.518541e-09,1.837972,8.877589e-11,35.634784,3.342028e-16,3.034036e+05,21.784029,3.81754,3.84511,3.57211,3.81473,5.163044,0,1.320153e-10,0.76808
j20,-0.01248537,8.949509,1.8977611867,1.8e-10,2.85557659e-12,1.1e-08,2.85983628e-12,2.85664128e-12,2.85584275e-12,1.8019123923,2.22514069e-12,2.5484820458,3.39186771e-10,1.283324,0.008419,2.561702,3.324248e-10,1.838687,2.458002e-12,39.761621,5.391967e-18,5.295983e+05,25.351363,3.86420,3.89029,3.64116,3.86173,5.553711,0,3.733012e-12,0.76495
j21,-0.01002817,9.985945,1.8987196507,1.8e-10,5.07904289e-14,1.5e-08,5.08982270e-14,5.08173659e-14,5.07971624e-14,1.8028825971,3.85526105e-14,2.5511105591,7.51637767e-12,1.317432,0.006757,2.563707,7.366110e-12,1.839260,4.296045e-14,44.366385,5.394158e-20,9.415822e+05,29.378318,3.90699,3.93161,3.70346,3.90487,5.974071,0,6.664114e-14,0.76215
j22,-0.00805456,11.142410,1.8994849162,1.8e-10,5.40357261e-16,2.1e-08,5.41934270e-16,5.40751213e-16,5.40455731e-16,1.8036573391,3.99003410e-16,2.5531996623,1.00071719e-13,1.354267,0.005400,2.565309,9.814230e-14,1.839719,4.488522e-16,49.504424,3.165935e-22,1.706786e+06,33.919300,3.94634,3.96960,3.76004,3.94454,6.426363,0,7.113330e-16,0.75964
j23,-0.00646937,12.432804,1.9000966956,1.8e-10,3.23581225e-18,2.9e-08,3.24848840e-18,3.23897773e-18,3.23660340e-18,1.8042767576,2.32063156e-18,2.5548639145,7.53785666e-16,1.394367,0.004293,2.566590,7.402539e-16,1.840087,2.637847e-18,55.237494,1.024852e-24,3.157346e+06,39.035135,3.96619,3.98880,3.78840,3.96455,6.912998,0,4.272260e-18,0.75740
SM_lam-0.010,-0.01311112,8.733333,1.8975160770,1.8e-10,6.57883866e-12,1.1e-08,6.58785398e-12,6.58109210e-12,6.57940200e-12,1.8016643037,5.15555092e-12,2.5478076221,7.44415698e-10,1.276069,0.008838,2.561190,7.296778e-10,1.838541,5.684622e-12,38.801178,1.408843e-17,4.669674e+05,24.517320,nan,nan,nan,nan,5.464040,0,8.592810e-12,0.76562
SM_lam-0.013,-0.01704446,7.659640,1.8959655205,1.8e-10,4.01049481e-10,8.2e-09,4.01378573e-10,4.01131764e-10,4.01070052e-10,1.8000951351,3.23619773e-10,2.5435188731,3.50676379e-08,1.239261,0.011436,2.557950,3.443371e-08,1.837621,3.535949e-10,34.030884,1.661785e-15,2.413366e+05,20.410042,nan,nan,nan,nan,5.007212,0,5.211832e-10,0.76950


==> anc/results/C171/C171_holonomy_tails.csv <==
name,Lambda,x,e=1|ew|>pi/2,e=1|ew|>pi,e=0.873333|ew|>pi/2,e=0.873333|ew|>pi,e=0.5|ew|>pi/2,e=0.5|ew|>pi
j00,-1.00000000,1.00000,2.6033e-01,2.1862e-03,1.8951e-01,6.5582e-04,2.2347e-02,3.6928e-07
j01,-0.80319330,1.11581,2.5131e-01,2.0326e-03,1.8194e-01,6.0861e-04,2.0971e-02,3.4348e-07
j02,-0.64511948,1.24503,2.4331e-01,1.9197e-03,1.7534e-01,5.7501e-04,1.9881e-02,3.2773e-07
j03,-0.51815565,1.38922,2.3729e-01,1.8563e-03,1.7049e-01,5.5733e-04,1.9184e-02,3.2286e-07
j04,-0.41617915,1.55010,2.3271e-01,1.8278e-03,1.6693e-01,5.5088e-04,1.8768e-02,3.2585e-07
j05,-0.33427230,1.72962,2.2986e-01,1.8337e-03,1.6484e-01,5.5537e-04,1.8643e-02,3.3652e-07
j06,-0.26848527,1.92992,2.2913e-01,1.8744e-03,1.6451e-01,5.7082e-04,1.8824e-02,3.5498e-07
j07,-0.21564557,2.15342,2.3022e-01,1.9420e-03,1.6567e-01,5.9481e-04,1.9248e-02,3.7975e-07
j08,-0.17320508,2.40281,2.3288e-01,2.0293e-03,1.6808e-01,6.2493e-04,1.9854e-02,4.0908e-07
j09,-0.13911716,2.68108,2.3647e-01,2.1246e-03,1.7120e-01,6.5746e-04,2.0546e-02,4.4002e-07
j10,-0.11173797,2.99157,2.4043e-01,2.2175e-03,1.7456e-01,6.8899e-04,2.1238e-02,4.6968e-07
j11,-0.08974719,3.33802,2.4406e-01,2.2981e-03,1.7761e-01,7.1628e-04,2.1844e-02,4.9535e-07
j12,-0.07208434,3.72460,2.4708e-01,2.3631e-03,1.8012e-01,7.3831e-04,2.2335e-02,5.1616e-07
j13,-0.05789766,4.15594,2.4945e-01,2.4138e-03,1.8209e-01,7.5547e-04,2.2717e-02,5.3245e-07
j14,-0.04650301,4.63724,2.5128e-01,2.4527e-03,1.8361e-01,7.6869e-04,2.3010e-02,5.4510e-07
j15,-0.03735091,5.17427,2.5267e-01,2.4828e-03,1.8476e-01,7.7891e-04,2.3235e-02,5.5494e-07
j16,-0.03000000,5.77350,2.5374e-01,2.5062e-03,1.8565e-01,7.8688e-04,2.3409e-02,5.6266e-07
j17,-0.02409580,6.44213,2.5458e-01,2.5245e-03,1.8635e-01,7.9313e-04,2.3546e-02,5.6876e-07
j18,-0.01935358,7.18819,2.5523e-01,2.5390e-03,1.8689e-01,7.9806e-04,2.3653e-02,5.7359e-07
j19,-0.01554467,8.02064,2.5574e-01,2.5504e-03,1.8731e-01,8.0198e-04,2.3737e-02,5.7743e-07
j20,-0.01248537,8.94951,2.5614e-01,2.5595e-03,1.8765e-01,8.0508e-04,2.3805e-02,5.8049e-07
j21,-0.01002817,9.98595,2.5646e-01,2.5668e-03,1.8792e-01,8.0756e-04,2.3858e-02,5.8294e-07
j22,-0.00805456,11.14241,2.5671e-01,2.5726e-03,1.8813e-01,8.0954e-04,2.3900e-02,5.8490e-07
j23,-0.00646937,12.43280,2.5691e-01,2.5772e-03,1.8830e-01,8.1112e-04,2.3934e-02,5.8646e-07
SM_lam-0.010,-0.01311112,8.73333,2.5606e-01,2.5577e-03,1.8758e-01,8.0445e-04,2.3791e-02,5.7987e-07
SM_lam-0.013,-0.01704446,7.65964,2.5554e-01,2.5459e-03,1.8715e-01,8.0044e-04,2.3704e-02,5.7592e-07


==> anc/results/C171/C171_point_records.jsonl <==
{"path": "analyze_log.txt", "bytes": 3856, "sha256": "6a6430bc95d4f5fbe05655d554b9f55259702d00e1d792dcedf543261032acc8", "text": "[\r\n[\r\n\"flux_vs_rayleigh_gamma_agree\",\r\ntrue\r\n],\r\n[\r\n\"rayleigh_floor_below_1e-11\",\r\ntrue\r\n],\r\n[\r\n\"h2_convergence_ratio_near_4\",\r\ntrue\r\n],\r\n[\r\n\"parameter_variation_dlnG_small\",\r\ntrue\r\n],\r\n[\r\n\"residuals_small\",\r\ntrue\r\n],\r\n[\r\n\"BO_bounds_E_BO<E_exact<E_BOD\",\r\ntrue\r\n],\r\n[\r\n\"1D_shooting_alt_params_agree_Gamma>1e-14\",\r\ntrue\r\n],\r\n[\r\n\"finest_h_0.0025_consistent\",\r\ntrue\r\n],\r\n[\r\n\"CAP_vs_ECS_gamma\",\r\ntrue\r\n],\r\n[\r\n\"e_scaling_direct_e0.8733_lam-0.010\",\r\ntrue\r\n],\r\n[\r\n\"e_scaling_direct_e0.8733_lam-0.013\",\r\ntrue\r\n],\r\n[\r\n\"e_scaling_direct_e0.5\",\r\ntrue\r\n],\r\n[\r\n\"no_gauge_modes_no_narrow_resonance\",\r\ntrue\r\n]\r\n]\r\nj00 x=1.000 eps=1.6688420 G=6.122883e-01 (+-9.0e-09) BO=6.247e-01 BOD=1.507e+00 b=1.825 bBO=1.854\r\nj01 x=1.116 eps=1.6793415 G=4.956486e-01 (+-6.2e-09) BO=5.040e-01 BOD=1.281e+00 b=1.829 bBO=1.860\r\nj02 x=1.245 eps=1.6931900 G=3.910363e-01 (+-4.0e-09) BO=3.960e-01 BOD=1.072e+00 b=1.850 bBO=1.885\r\nj03 x=1.389 eps=1.7100537 G=2.986957e-01 (+-4.4e-09) BO=3.009e-01 BOD=8.810e-01 b=1.897 bBO=1.934\r\nj04 x=1.550 eps=1.7294758 G=2.190070e-01 (+-6.4e-09) BO=2.193e-01 BOD=7.070e-01 b=1.972 bBO=2.011\r\nj05 x=1.730 eps=1.7508219 G=1.524013e-01 (+-7.7e-09) BO=1.515e-01 BOD=5.508e-01 b=2.079 bBO=2.120\r\nj06 x=1.930 eps=1.7732304 G=9.919053e-02 (+-7.7e-09) BO=9.775e-02 BOD=4.131e-01 b=2.219 bBO=2.262\r\nj07 x=2.153 eps=1.7956002 G=5.928940e-02 (+-7.6e-09) BO=5.786e-02 BOD=2.948e-01 b=2.391 bBO=2.435\r\nj08 x=2.403 eps=1.8166757 G=3.185922e-02 (+-7.0e-09) BO=3.075e-02 BOD=1.970e-01 b=2.588 bBO=2.631\r\nj09 x=2.681 eps=1.8352804 G=1.504656e-02 (+-4.6e-09) BO=1.435e-02 BOD=1.204e-01 b=2.792 bBO=2.835\r\nj10 x=2.992 eps=1.8506521 G=6.115927e-03 (+-4.5e-09) BO=5.757e-03 BOD=6.539e-02 b=2.986 bBO=3.026\r\nj11 x=3.338 eps=1.8626659 G=2.102210e-03 (+-4.1e-09) BO=1.952e-03 BOD=3.041e-02 b=3.155 bBO=3.193\r\nj12 x=3.725 eps=1.8717463 G=6.019318e-04 (+-4.1e-09) BO=5.510e-04 BOD=1.167e-02 b=3.293 bBO=3.330\r\nj13 x=4.156 eps=1.8785525 G=1.413879e-04 (+-4.0e-09) BO=1.274e-04 BOD=3.586e-03 b=3.406 bBO=3.441\r\nj14 x=4.637 eps=1.8837007 G=2.675357e-05 (+-4.3e-09) BO=2.371e-05 BOD=8.661e-04 b=3.499 bBO=3.533\r\nj15 x=5.174 eps=1.8876532 G=3.988950e-06 (+-4.5e-09) BO=3.472e-06 BOD=1.620e-04 b=3.579 bBO=3.612\r\nj16 x=5.774 eps=1.8907275 G=4.565352e-07 (+-4.7e-09) BO=3.898e-07 BOD=2.304e-05 b=3.648 bBO=3.680\r\nj17 x=6.442 eps=1.8931410 G=3.891490e-08 (+-5.5e-09) BO=3.254e-08 BOD=2.431e-06 b=3.710 bBO=3.741\r\nj18 x=7.188 eps=1.8950471 G=2.387227e-09 (+-6.9e-09) BO=1.952e-09 BOD=1.845e-07 b=3.766 bBO=3.796\r\nj19 x=8.021 eps=1.8965588 G=1.013983e-10 (+-8.8e-09) BO=8.100e-11 BOD=9.702e-09 b=3.818 bBO=3.845\r\nj20 x=8.950 eps=1.8977612 G=2.855577e-12 (+-1.1e-08) BO=2.225e-12 BOD=3.392e-10 b=3.864 bBO=3.890\r\nj21 x=9.986 eps=1.8987197 G=5.079043e-14 (+-1.5e-08) BO=3.855e-14 BOD=7.516e-12 b=3.907 bBO=3.932\r\nj22 x=11.142 eps=1.8994849 G=5.403573e-16 (+-2.1e-08) BO=3.990e-16 BOD=1.001e-13 b=3.946 bBO=3.970\r\nj23 x=12.433 eps=1.9000967 G=3.235812e-18 (+-2.9e-08) BO=2.321e-18 BOD=7.538e-16 b=3.966 bBO=3.989\r\nN=10 Lam_c=-0.229516+-3.9e-05 sqrt*lnN=1.1031 BO=-0.23151453204404085 BOD=-0.11387308906266368\r\nN=300 Lam_c=-0.091379+-4.0e-06 sqrt*lnN=1.7242 BO=-0.09265646221056874 BOD=-0.05387495689904718\r\nN=10000 Lam_c=-0.052518+-3.8e-06 sqrt*lnN=2.1107 BO=-0.053294827734699415 BOD=-0.03381778592666203\r\nN=1e+06 Lam_c=-0.031227+-9.5e-07 sqrt*lnN=2.4414 BO=-0.03169691353254754 BOD=-0.021578491561636937\r\nN=1e+08 Lam_c=-0.020976+-7.9e-07 sqrt*lnN=2.6679 BO=-0.021289745567207065 BOD=-0.01518677138056257\r\nN=1e+10 Lam_c=-0.015166+-2.1e-07 sqrt*lnN=2.8356 BO=-0.01538887131113028 BOD=-0.011356776561595736\r\nN=1e+12 Lam_c=-0.011525+-3.2e-07 sqrt*lnN=2.9663 BO=-0.011690620060177645 BOD=-0.008855886908583922\r\nN=1e+14 Lam_c=-0.009080+-2.5e-07 sqrt*lnN=3.0718 BO=-0.009207606263416037 BOD=-0.0071222454382622955\r\nN=1e+16 Lam_c=-0.007353+-1.8e-07 sqrt*lnN=3.1592 BO=-0.007454117430274677 BOD=None\r\n"}
{"path": "cap_log.txt", "bytes": 484, "sha256": "3f30ac92ede0359e2edb6e853ef347f4fbcca754fe758e51902d47cabf603e89", "text": "8 CAP tasks, 6 to do\r\n[   37.1s] cap_j04_a: done 36s G0=2.189818e-01 G1=2.190115e-01 err1=8.6e-06\r\n[   44.4s] cap_j10_a: done 44s G0=6.114267e-03 G1=6.115964e-03 err1=3.2e-08\r\n[   94.7s] cap_j16_a: done 50s G0=4.564769e-07 G1=4.565356e-07 err1=7.9e-13\r\n[   99.4s] cap_j04_b: done 99s G0=2.190089e-01 G1=2.190070e-01 err1=5.8e-09\r\n[  131.3s] cap_j10_b: done 94s G0=6.115901e-03 G1=6.115928e-03 err1=2.8e-10\r\n[  143.8s] cap_j19_a: done 49s G0=1.013845e-10 G1=1.013883e-10 err1=3.1e-14\r\n"}
{"path": "cap_log2.txt", "bytes": 177, "sha256": "3acf52dfca462df064f16ab744dc843df8c1803dbe7800a8586346557095d74a", "text": "8 CAP tasks, 2 to do\r\n[   97.0s] cap_j16_b: done 97s G0=4.565337e-07 G1=4.565355e-07 err1=1.9e-13\r\n[  107.1s] cap_j19_b: done 107s G0=1.013980e-10 G1=1.013984e-10 err1=2.9e-17\r\n"}
{"path": "raw/cap_j04_a.json", "bytes": 4016, "sha256": "57ecd64118a0dd12c2b354584f91ac46e0a250cfe2ba715c052d66e84d99c054", "text": "{\r\n \"name\": \"cap_j04_a\",\r\n \"Lam\": -0.4161791450287817,\r\n \"h\": 0.02,\r\n \"Nj\": 50,\r\n \"w0\": 2.5,\r\n \"p\": 3,\r\n \"Rc\": 2.643668400345323,\r\n \"rmax\": 10.643668400345323,\r\n \"N\": 532,\r\n \"dim\": 26600,\r\n \"etas\": [\r\n  0.1,\r\n  0.1333521432163324,\r\n  0.1778279410038923,\r\n  0.23713737056616552,\r\n  0.31622776601683794,\r\n  0.4216965034285822,\r\n  0.5623413251903491,\r\n  0.7498942093324559,\r\n  1.0,\r\n  1.333521432163324,\r\n  1.7782794100389228,\r\n  2.371373705661655,\r\n  3.1622776601683795,\r\n  4.216965034285822,\r\n  5.623413251903491,\r\n  7.498942093324558,\r\n  10.0,\r\n  13.33521432163324,\r\n  17.78279410038923,\r\n  23.71373705661655,\r\n  31.622776601683793,\r\n  42.169650342858226,\r\n  56.23413251903491,\r\n  74.98942093324558,\r\n  100.0,\r\n  133.3521432163324,\r\n  177.82794100389228,\r\n  237.13737056616552,\r\n  316.22776601683796,\r\n  421.6965034285823,\r\n  562.341325190349,\r\n  749.8942093324558,\r\n  1000.0,\r\n  1333.521432163324,\r\n  1778.2794100389228,\r\n  2371.373705661655,\r\n  3162.2776601683795,\r\n  4216.965034285822,\r\n  5623.413251903491,\r\n  7498.942093324558,\r\n  10000.0,\r\n  13335.21432163324,\r\n  17782.794100389227,\r\n  23713.737056616552,\r\n  31622.776601683792,\r\n  42169.65034285822,\r\n  56234.13251903491,\r\n  74989.42093324558,\r\n  100000.0\r\n ],\r\n \"E_re\": [\r\n  1.9099360026903534,\r\n  1.9099316724141286,\r\n  1.9099239632824183,\r\n  1.9099102279196283,\r\n  1.9098857248007306,\r\n  1.909841932466608,\r\n  1.9097634867141375,\r\n  1.9096226622380819,\r\n  1.9093696001965466,\r\n  1.9089151884001105,\r\n  1.908100690477199,\r\n  1.9066425073379192,\r\n  1.904029896487542,\r\n  1.8993321907572052,\r\n  1.8908253277494278,\r\n  1.8752604421597363,\r\n  1.8467574946943106,\r\n  1.800654338405242,\r\n  1.759668688942049,\r\n  1.7409234307357717,\r\n  1.7333919124565018,\r\n  1.7305664783699712,\r\n  1.7297174946597667,\r\n  1.7295531959994774,\r\n  1.729550263454263,\r\n  1.7295735884675605,\r\n  1.7296063887414244,\r\n  1.729650331989724,\r\n  1.7297092358167832,\r\n  1.7297883395606692,\r\n  1.729894845064477,\r\n  1.7300387732240097,\r\n  1.7302343330078913,\r\n  1.7305023181517312,\r\n  1.7308749900239055,\r\n  1.7314082404810993,\r\n  1.7322150006130954,\r\n  1.7335372605302215,\r\n  1.7358049264907824,\r\n  1.7395097237438306,\r\n  1.7448856657594747,\r\n  1.7517179809684857,\r\n  1.7594148130041498,\r\n  1.7670895573032004,\r\n  1.7733391757840118,\r\n  1.7750621240103326,\r\n  1.759507194794367,\r\n  1.658141945608004,\r\n  1.6109145720284261\r\n ],\r\n \"E_im\": [\r\n  -0.0015477238011316562,\r\n  -0.0020638780901990673,\r\n  -0.0027521209549085128,\r\n  -0.003669769798195888,\r\n  -0.004893164432490252,\r\n  -0.006523914928940677,\r\n  -0.00869716907592855,\r\n  -0.011592566122752432,\r\n  -0.015448698404603091,\r\n  -0.020581738220514338,\r\n  -0.027408032401507038,\r\n  -0.03646860489102464,\r\n  -0.048448375379104035,\r\n  -0.06416548854935926,\r\n  -0.08444563552092595,\r\n  -0.10955919566544911,\r\n  -0.13683419674348846,\r\n  -0.15232800094109547,\r\n  -0.14052600171190427,\r\n  -0.12438389891809915,\r\n  -0.1150395409887851,\r\n  -0.11102021186192958,\r\n  -0.10977116106235181,\r\n  -0.10952115624573398,\r\n  -0.1094908844322517,\r\n  -0.10948484046416947,\r\n  -0.10947837123807833,\r\n  -0.10946959492549058,\r\n  -0.109457571231396,\r\n  -0.10944095087636492,\r\n  -0.10941770229664113,\r\n  -0.10938466339152961,\r\n  -0.10933670569390784,\r\n  -0.10926508360017492,\r\n  -0.10915404361296784,\r\n  -0.10897444162880206,\r\n  -0.10867874402244143,\r\n  -0.10823348469500371,\r\n  -0.10776664021414734,\r\n  -0.10779139725771517,\r\n  -0.109240090624862,\r\n  -0.11323952032705545,\r\n  -0.1209545755876182,\r\n  -0.13374097015241057,\r\n  -0.15367456392853218,\r\n  -0.18492927715144103,\r\n  -0.2388260536673041,\r\n  -0.26555074235144344,\r\n  -0.21203026683211623\r\n ],\r\n \"E0\": [\r\n  1.729550263454263,\r\n  -0.1094908844322517\r\n ],\r\n \"eta_opt0\": 100.0,\r\n \"err0\": 7.23527567420611e-05,\r\n \"E1\": [\r\n  1.7294716683204912,\r\n  -0.10950572823799332\r\n ],\r\n \"eta_opt1\": 237.13737056616552,\r\n \"err1\": 7.5604585584273515e-06,\r\n \"Gamma0\": 0.2189817688645034,\r\n \"Gamma1\": 0.21901145647598663,\r\n \"Gamma_err0\": 0.00012617394831576645,\r\n \"Gamma_err1\": 8.601080363879188e-06,\r\n \"wall\": 36.46717095375061\r\n}"}
{"path": "raw/cap_j04_b.json", "bytes": 4042, "sha256": "80005cbdaffd1eb319d58c42312b47360a8c9cb9c4dc3588c92cfb97f7f23e15", "text": "{\r\n \"name\": \"cap_j04_b\",\r\n \"Lam\": -0.4161791450287817,\r\n \"h\": 0.015,\r\n \"Nj\": 64,\r\n \"w0\": 2.5,\r\n \"p\": 4,\r\n \"Rc\": 3.143668400345323,\r\n \"rmax\": 13.143668400345323,\r\n \"N\": 876,\r\n \"dim\": 56064,\r\n \"etas\": [\r\n  0.1,\r\n  0.1333521432163324,\r\n  0.1778279410038923,\r\n  0.23713737056616552,\r\n  0.31622776601683794,\r\n  0.4216965034285822,\r\n  0.5623413251903491,\r\n  0.7498942093324559,\r\n  1.0,\r\n  1.333521432163324,\r\n  1.7782794100389228,\r\n  2.371373705661655,\r\n  3.1622776601683795,\r\n  4.216965034285822,\r\n  5.623413251903491,\r\n  7.498942093324558,\r\n  10.0,\r\n  13.33521432163324,\r\n  17.78279410038923,\r\n  23.71373705661655,\r\n  31.622776601683793,\r\n  42.169650342858226,\r\n  56.23413251903491,\r\n  74.98942093324558,\r\n  100.0,\r\n  133.3521432163324,\r\n  177.82794100389228,\r\n  237.13737056616552,\r\n  316.22776601683796,\r\n  421.6965034285823,\r\n  562.341325190349,\r\n  749.8942093324558,\r\n  1000.0,\r\n  1333.521432163324,\r\n  1778.2794100389228,\r\n  2371.373705661655,\r\n  3162.2776601683795,\r\n  4216.965034285822,\r\n  5623.413251903491,\r\n  7498.942093324558,\r\n  10000.0,\r\n  13335.21432163324,\r\n  17782.794100389227,\r\n  23713.737056616552,\r\n  31622.776601683792,\r\n  42169.65034285822,\r\n  56234.13251903491,\r\n  74989.42093324558,\r\n  100000.0\r\n ],\r\n \"E_re\": [\r\n  1.6860603470591302,\r\n  1.6860606890958436,\r\n  1.6860612973267317,\r\n  1.6860623789072977,\r\n  1.6860643021851016,\r\n  1.6860677220749505,\r\n  1.6860738028506268,\r\n  1.686084613818773,\r\n  1.6861038313057073,\r\n  1.686137981873206,\r\n  1.6861986369015949,\r\n  1.686306264200877,\r\n  1.6864969171694735,\r\n  1.6868336299603932,\r\n  1.6874251342263071,\r\n  1.6884544351769968,\r\n  1.6902157252816161,\r\n  1.6931411845674258,\r\n  1.6977514348220077,\r\n  1.7043788450461845,\r\n  1.7125366768965058,\r\n  1.7204277497658242,\r\n  1.725930096232348,\r\n  1.7285279010462975,\r\n  1.7293177577344885,\r\n  1.7294614992291597,\r\n  1.729475390371086,\r\n  1.7294760452926672,\r\n  1.729476142738417,\r\n  1.7294762613210657,\r\n  1.7294764194754104,\r\n  1.7294766304912246,\r\n  1.729476912084341,\r\n  1.7294772879482085,\r\n  1.7294777897967175,\r\n  1.729478460133354,\r\n  1.7294793560052073,\r\n  1.729480554135266,\r\n  1.7294821579686224,\r\n  1.729484307410031,\r\n  1.7294871923720396,\r\n  1.7294910717078058,\r\n  1.729496299662075,\r\n  1.7295033625117062,\r\n  1.7295129319120917,\r\n  1.7295259997630057,\r\n  1.7295437043155193,\r\n  1.7295602528081009,\r\n  1.729548456567377\r\n ],\r\n \"E_im\": [\r\n  -0.00039892565445633196,\r\n  -0.0005319742547562259,\r\n  -0.0007093951447756926,\r\n  -0.0009459843212275725,\r\n  -0.0012614682942602502,\r\n  -0.0016821426667441807,\r\n  -0.002243049192598508,\r\n  -0.0029908599193380204,\r\n  -0.003987678222944702,\r\n  -0.005316001002859817,\r\n  -0.007085084084131486,\r\n  -0.009438837363364368,\r\n  -0.012564962294259335,\r\n  -0.016703904587779404,\r\n  -0.022153396697306375,\r\n  -0.029258056915726964,\r\n  -0.038360752001374794,\r\n  -0.049671637183516464,\r\n  -0.062996004658954,\r\n  -0.07732832243894529,\r\n  -0.09063902562041416,\r\n  -0.10061930249191556,\r\n  -0.1063239389391887,\r\n  -0.10870075691008838,\r\n  -0.10937604563517538,\r\n  -0.10949299339221852,\r\n  -0.10950362798730516,\r\n  -0.1095041984732246,\r\n  -0.10950443683114133,\r\n  -0.10950474856615165,\r\n  -0.10950516419338785,\r\n  -0.10950571832499474,\r\n  -0.1095064570644442,\r\n  -0.10950744182040893,\r\n  -0.10950875435565606,\r\n  -0.10951050347489007,\r\n  -0.10951283386293684,\r\n  -0.10951593772529707,\r\n  -0.10952007004541083,\r\n  -0.10952556844487296,\r\n  -0.10953287877189091,\r\n  -0.10954258757211836,\r\n  -0.10955546235910311,\r\n  -0.10957249985017165,\r\n  -0.10959498046417092,\r\n  -0.10962458998512407,\r\n  -0.10966453888038208,\r\n  -0.10972070770517513,\r\n  -0.10977420217415297\r\n ],\r\n \"E0\": [\r\n  1.729476142738417,\r\n  -0.10950443683114133\r\n ],\r\n \"eta_opt0\": 316.22776601683796,\r\n \"err0\": 1.0266567192371083e-06,\r\n \"E1\": [\r\n  1.7294757805796692,\r\n  -0.1095034850085116\r\n ],\r\n \"eta_opt1\": 421.6965034285823,\r\n \"err1\": 1.8817705128612826e-08,\r\n \"Gamma0\": 0.21900887366228267,\r\n \"Gamma1\": 0.2190069700170232,\r\n \"Gamma_err0\": 1.911218582062446e-06,\r\n \"Gamma_err1\": 5.80953901652137e-09,\r\n \"wall\": 98.83636021614075\r\n}"}
{"path": "raw/cap_j10_a.json", "bytes": 4098, "sha256": "ad219bc2c0ff5b7c4d76eccc91a52be3818531cfb14baf8dafd08f03c7c0ce1b", "text": "{\r\n \"name\": \"cap_j10_a\",\r\n \"Lam\": -0.11173797183976203,\r\n \"h\": 0.02,\r\n \"Nj\": 50,\r\n \"w0\": 2.5,\r\n \"p\": 3,\r\n \"Rc\": 4.210339751458327,\r\n \"rmax\": 12.210339751458328,\r\n \"N\": 611,\r\n \"dim\": 30550,\r\n \"etas\": [\r\n  0.1,\r\n  0.1333521432163324,\r\n  0.1778279410038923,\r\n  0.23713737056616552,\r\n  0.31622776601683794,\r\n  0.4216965034285822,\r\n  0.5623413251903491,\r\n  0.7498942093324559,\r\n  1.0,\r\n  1.333521432163324,\r\n  1.7782794100389228,\r\n  2.371373705661655,\r\n  3.1622776601683795,\r\n  4.216965034285822,\r\n  5.623413251903491,\r\n  7.498942093324558,\r\n  10.0,\r\n  13.33521432163324,\r\n  17.78279410038923,\r\n  23.71373705661655,\r\n  31.622776601683793,\r\n  42.169650342858226,\r\n  56.23413251903491,\r\n  74.98942093324558,\r\n  100.0,\r\n  133.3521432163324,\r\n  177.82794100389228,\r\n  237.13737056616552,\r\n  316.22776601683796,\r\n  421.6965034285823,\r\n  562.341325190349,\r\n  749.8942093324558,\r\n  1000.0,\r\n  1333.521432163324,\r\n  1778.2794100389228,\r\n  2371.373705661655,\r\n  3162.2776601683795,\r\n  4216.965034285822,\r\n  5623.413251903491,\r\n  7498.942093324558,\r\n  10000.0,\r\n  13335.21432163324,\r\n  17782.794100389227,\r\n  23713.737056616552,\r\n  31622.776601683792,\r\n  42169.65034285822,\r\n  56234.13251903491,\r\n  74989.42093324558,\r\n  100000.0\r\n ],\r\n \"E_re\": [\r\n  1.8202552171976842,\r\n  1.8203045746972268,\r\n  1.8203924045843665,\r\n  1.8205487743581559,\r\n  1.820827417464262,\r\n  1.821324695556291,\r\n  1.8222143289985222,\r\n  1.8238112913784206,\r\n  1.8266827583802914,\r\n  1.8317372974807642,\r\n  1.8391814236180632,\r\n  1.8451831531769198,\r\n  1.8480129109153343,\r\n  1.8493074696846785,\r\n  1.8499502268065209,\r\n  1.8502877592160698,\r\n  1.8504701185613686,\r\n  1.8505685521890118,\r\n  1.8506192114849305,\r\n  1.8506421437991483,\r\n  1.8506501190826037,\r\n  1.850651759273581,\r\n  1.8506517613253608,\r\n  1.8506516085561806,\r\n  1.8506514443792246,\r\n  1.8506512312760481,\r\n  1.8506509458396045,\r\n  1.8506505625011527,\r\n  1.8506500464190916,\r\n  1.8506493493126395,\r\n  1.8506484033767485,\r\n  1.8506471116087033,\r\n  1.8506453315064173,\r\n  1.850642844573887,\r\n  1.8506392834612608,\r\n  1.8506338797288437,\r\n  1.8506246268658124,\r\n  1.8506070963632075,\r\n  1.8505766491708573,\r\n  1.8505378676381996,\r\n  1.8505125614919449,\r\n  1.8505312670270262,\r\n  1.8506139327067157,\r\n  1.8507613925242294,\r\n  1.8509621309611604,\r\n  1.85120224860207,\r\n  1.8514708357256793,\r\n  1.8517610569238414,\r\n  1.8520693649502604\r\n ],\r\n \"E_im\": [\r\n  -0.0017053291517572817,\r\n  -0.002272832345244393,\r\n  -0.0030278705648356316,\r\n  -0.004030570742614485,\r\n  -0.0053576815698406135,\r\n  -0.0071030347231187865,\r\n  -0.009369899500065271,\r\n  -0.012236524522922027,\r\n  -0.015629883711806417,\r\n  -0.018866047516426586,\r\n  -0.01951185349148418,\r\n  -0.016095114975397163,\r\n  -0.01219111876322942,\r\n  -0.009214698922623814,\r\n  -0.007070554968643613,\r\n  -0.005551775263075657,\r\n  -0.004503159866962359,\r\n  -0.003813798979097281,\r\n  -0.003398285678546362,\r\n  -0.0031813344164309198,\r\n  -0.0030907176087462034,\r\n  -0.0030633812724129767,\r\n  -0.003058061070589924,\r\n  -0.0030573658255696867,\r\n  -0.0030571334525051003,\r\n  -0.0030568563760468084,\r\n  -0.0030564875368804477,\r\n  -0.0030559959661658437,\r\n  -0.0030553410130292743,\r\n  -0.0030544687915401523,\r\n  -0.0030533081838675404,\r\n  -0.0030517661604191255,\r\n  -0.003049723442237658,\r\n  -0.003047035050987899,\r\n  -0.0030435526116825346,\r\n  -0.003039185125302284,\r\n  -0.00303367385931347,\r\n  -0.0030245176438798474,\r\n  -0.003002183026394598,\r\n  -0.002949121913668066,\r\n  -0.002851491086445287,\r\n  -0.0027149687165951585,\r\n  -0.0025645352998042727,\r\n  -0.002428888284632887,\r\n  -0.0023279794910459088,\r\n  -0.0022713592594164342,\r\n  -0.0022621362392657427,\r\n  -0.0023011036991056775,\r\n  -0.002389369203305262\r\n ],\r\n \"E0\": [\r\n  1.8506514443792246,\r\n  -0.0030571334525051003\r\n ],\r\n \"eta_opt0\": 100.0,\r\n \"err0\": 1.1012654674743257e-06,\r\n \"E1\": [\r\n  1.8506521076205915,\r\n  -0.0030579822219343592\r\n ],\r\n \"eta_opt1\": 177.82794100389228,\r\n \"err1\": 5.060300114561583e-08,\r\n \"Gamma0\": 0.006114266905010201,\r\n \"Gamma1\": 0.0061159644438687185,\r\n \"Gamma_err0\": 1.7700089327537388e-06,\r\n \"Gamma_err1\": 3.2088040722785816e-08,\r\n \"wall\": 43.761759996414185\r\n}"}
{"path": "raw/cap_j10_b.json", "bytes": 4110, "sha256": "4e18f283d7fbda9d689e4fa0dd3f75f5bd893e3f242213cf999086f574e4a961", "text": "{\r\n \"name\": \"cap_j10_b\",\r\n \"Lam\": -0.11173797183976203,\r\n \"h\": 0.015,\r\n \"Nj\": 64,\r\n \"w0\": 2.5,\r\n \"p\": 4,\r\n \"Rc\": 4.710339751458327,\r\n \"rmax\": 14.710339751458328,\r\n \"N\": 981,\r\n \"dim\": 62784,\r\n \"etas\": [\r\n  0.1,\r\n  0.1333521432163324,\r\n  0.1778279410038923,\r\n  0.23713737056616552,\r\n  0.31622776601683794,\r\n  0.4216965034285822,\r\n  0.5623413251903491,\r\n  0.7498942093324559,\r\n  1.0,\r\n  1.333521432163324,\r\n  1.7782794100389228,\r\n  2.371373705661655,\r\n  3.1622776601683795,\r\n  4.216965034285822,\r\n  5.623413251903491,\r\n  7.498942093324558,\r\n  10.0,\r\n  13.33521432163324,\r\n  17.78279410038923,\r\n  23.71373705661655,\r\n  31.622776601683793,\r\n  42.169650342858226,\r\n  56.23413251903491,\r\n  74.98942093324558,\r\n  100.0,\r\n  133.3521432163324,\r\n  177.82794100389228,\r\n  237.13737056616552,\r\n  316.22776601683796,\r\n  421.6965034285823,\r\n  562.341325190349,\r\n  749.8942093324558,\r\n  1000.0,\r\n  1333.521432163324,\r\n  1778.2794100389228,\r\n  2371.373705661655,\r\n  3162.2776601683795,\r\n  4216.965034285822,\r\n  5623.413251903491,\r\n  7498.942093324558,\r\n  10000.0,\r\n  13335.21432163324,\r\n  17782.794100389227,\r\n  23713.737056616552,\r\n  31622.776601683792,\r\n  42169.65034285822,\r\n  56234.13251903491,\r\n  74989.42093324558,\r\n  100000.0\r\n ],\r\n \"E_re\": [\r\n  1.8484203880559156,\r\n  1.8477531737710648,\r\n  1.8469941627852187,\r\n  1.8465340233137597,\r\n  1.8463197434941776,\r\n  1.846217680410819,\r\n  1.8461688017306213,\r\n  1.8461492296225106,\r\n  1.8461501098288837,\r\n  1.8461709367704924,\r\n  1.8462180952556537,\r\n  1.8463059286082244,\r\n  1.8464590058340289,\r\n  1.846713059067455,\r\n  1.8471085057810746,\r\n  1.8476680195821538,\r\n  1.8483606839476068,\r\n  1.8490864838707037,\r\n  1.849719638176626,\r\n  1.850179191475729,\r\n  1.8504557842064577,\r\n  1.850589710387358,\r\n  1.8506383587076134,\r\n  1.8506502684779529,\r\n  1.850651977909988,\r\n  1.8506520989666038,\r\n  1.8506521032639924,\r\n  1.850652104660874,\r\n  1.8506521064908987,\r\n  1.8506521089313066,\r\n  1.850652112183577,\r\n  1.8506521165178165,\r\n  1.8506521222924417,\r\n  1.8506521299824819,\r\n  1.8506521402219405,\r\n  1.8506521538467042,\r\n  1.850652171964218,\r\n  1.8506521960310083,\r\n  1.8506522279645712,\r\n  1.8506522702660084,\r\n  1.850652326184567,\r\n  1.8506523999074334,\r\n  1.8506524968257279,\r\n  1.8506526237899399,\r\n  1.85065277733114,\r\n  1.8506529393687072,\r\n  1.8506534583937255,\r\n  1.8506553851226542,\r\n  1.8506576911991113\r\n ],\r\n \"E_im\": [\r\n  -0.0018764367317590518,\r\n  -0.0021335352212426156,\r\n  -0.001997298029175548,\r\n  -0.0016140028082107837,\r\n  -0.0012845181257913063,\r\n  -0.0010588493648492322,\r\n  -0.0009246101399908194,\r\n  -0.0008691243680514825,\r\n  -0.0008859349773972826,\r\n  -0.000974198446940389,\r\n  -0.0011372073914135796,\r\n  -0.0013799829861339454,\r\n  -0.0017046488534379442,\r\n  -0.002101928699589661,\r\n  -0.0025386487501795093,\r\n  -0.002948301250050964,\r\n  -0.003244312959607908,\r\n  -0.003369286804386765,\r\n  -0.0033421651193413122,\r\n  -0.003242160918968931,\r\n  -0.003146206013294635,\r\n  -0.003088562182752789,\r\n  -0.0030651942616790715,\r\n  -0.0030590157000579088,\r\n  -0.0030580404778684945,\r\n  -0.003057959111746304,\r\n  -0.0030579539498929147,\r\n  -0.003057950711652181,\r\n  -0.00305794643415736,\r\n  -0.003057940730635136,\r\n  -0.003057933125779451,\r\n  -0.0030579229861711485,\r\n  -0.0030579094676934297,\r\n  -0.0030578914457035917,\r\n  -0.003057867422270195,\r\n  -0.0030578354031083415,\r\n  -0.003057792734650191,\r\n  -0.0030577358888826288,\r\n  -0.0030576601803580855,\r\n  -0.0030575593959670517,\r\n  -0.0030574253144078057,\r\n  -0.0030572470881380653,\r\n  -0.0030570104625143955,\r\n  -0.0030566978594656416,\r\n  -0.00305628742317533,\r\n  -0.003055668234657269,\r\n  -0.003054587275969557,\r\n  -0.003053862376488198,\r\n  -0.0030567961465734596\r\n ],\r\n \"E0\": [\r\n  1.850652104660874,\r\n  -0.003057950711652181\r\n ],\r\n \"eta_opt0\": 237.13737056616552,\r\n \"err0\": 1.4208714535176127e-08,\r\n \"E1\": [\r\n  1.8506520990723978,\r\n  -0.0030579637729598657\r\n ],\r\n \"eta_opt1\": 316.22776601683796,\r\n \"err1\": 1.4395594030393407e-10,\r\n \"Gamma0\": 0.006115901423304362,\r\n \"Gamma1\": 0.0061159275459197315,\r\n \"Gamma_err0\": 2.6112339830339226e-08,\r\n \"Gamma_err1\": 2.8431833450082156e-10,\r\n \"wall\": 94.20580506324768\r\n}"}
{"path": "raw/cap_j16_a.json", "bytes": 4162, "sha256": "94a9152ebdc2a46f7b81efab66a27b2535257374f91e0e48b398f57f88633fc3", "text": "{\r\n \"name\": \"cap_j16_a\",\r\n \"Lam\": -0.030000000000000006,\r\n \"h\": 0.02,\r\n \"Nj\": 50,\r\n \"w0\": 2.5,\r\n \"p\": 3,\r\n \"Rc\": 6.346400161407058,\r\n \"rmax\": 14.346400161407058,\r\n \"N\": 717,\r\n \"dim\": 35850,\r\n \"etas\": [\r\n  0.1,\r\n  0.1333521432163324,\r\n  0.1778279410038923,\r\n  0.23713737056616552,\r\n  0.31622776601683794,\r\n  0.4216965034285822,\r\n  0.5623413251903491,\r\n  0.7498942093324559,\r\n  1.0,\r\n  1.333521432163324,\r\n  1.7782794100389228,\r\n  2.371373705661655,\r\n  3.1622776601683795,\r\n  4.216965034285822,\r\n  5.623413251903491,\r\n  7.498942093324558,\r\n  10.0,\r\n  13.33521432163324,\r\n  17.78279410038923,\r\n  23.71373705661655,\r\n  31.622776601683793,\r\n  42.169650342858226,\r\n  56.23413251903491,\r\n  74.98942093324558,\r\n  100.0,\r\n  133.3521432163324,\r\n  177.82794100389228,\r\n  237.13737056616552,\r\n  316.22776601683796,\r\n  421.6965034285823,\r\n  562.341325190349,\r\n  749.8942093324558,\r\n  1000.0,\r\n  1333.521432163324,\r\n  1778.2794100389228,\r\n  2371.373705661655,\r\n  3162.2776601683795,\r\n  4216.965034285822,\r\n  5623.413251903491,\r\n  7498.942093324558,\r\n  10000.0,\r\n  13335.21432163324,\r\n  17782.794100389227,\r\n  23713.737056616552,\r\n  31622.776601683792,\r\n  42169.65034285822,\r\n  56234.13251903491,\r\n  74989.42093324558,\r\n  100000.0\r\n ],\r\n \"E_re\": [\r\n  1.8907252258242069,\r\n  1.8907252476198226,\r\n  1.890725285367837,\r\n  1.8907253494702245,\r\n  1.8907254547749237,\r\n  1.89072561868562,\r\n  1.890725853560862,\r\n  1.8907261531061104,\r\n  1.890726483109075,\r\n  1.8907267928717282,\r\n  1.8907270428715042,\r\n  1.8907272211589616,\r\n  1.8907273373564888,\r\n  1.8907274086460886,\r\n  1.8907274506710334,\r\n  1.890727474697995,\r\n  1.8907274879530127,\r\n  1.8907274948168362,\r\n  1.890727497946959,\r\n  1.8907274990663583,\r\n  1.8907274993219045,\r\n  1.8907274993400016,\r\n  1.890727499328674,\r\n  1.890727499315516,\r\n  1.8907274992987957,\r\n  1.8907274992761103,\r\n  1.8907274992460505,\r\n  1.8907274992055518,\r\n  1.8907274991516207,\r\n  1.8907274990787608,\r\n  1.8907274989807825,\r\n  1.8907274988484553,\r\n  1.8907274986695974,\r\n  1.8907274984280713,\r\n  1.8907274981009177,\r\n  1.8907274976104649,\r\n  1.890727496640392,\r\n  1.8907274944929693,\r\n  1.8907274905779599,\r\n  1.8907274855210485,\r\n  1.8907274815945874,\r\n  1.8907274814904744,\r\n  1.8907274866515107,\r\n  1.8907274968817125,\r\n  1.8907275111084476,\r\n  1.890727528179246,\r\n  1.8907275472308773,\r\n  1.8907275677366129,\r\n  1.8907275894355025\r\n ],\r\n \"E_im\": [\r\n  -2.564758520842918e-07,\r\n  -3.3876091506527345e-07,\r\n  -4.4422714748412044e-07,\r\n  -5.753619791438697e-07,\r\n  -7.29962435526333e-07,\r\n  -8.960075794139546e-07,\r\n  -1.0469167584820554e-06,\r\n  -1.1444995981450218e-06,\r\n  -1.156591870783112e-06,\r\n  -1.0796460896891342e-06,\r\n  -9.417049990826201e-07,\r\n  -7.820373860849412e-07,\r\n  -6.308345069566449e-07,\r\n  -5.034458822959314e-07,\r\n  -4.04243720035662e-07,\r\n  -3.319306091359132e-07,\r\n  -2.829604233617432e-07,\r\n  -2.5299727389136846e-07,\r\n  -2.3725039539771007e-07,\r\n  -2.3066091485239822e-07,\r\n  -2.286749361067852e-07,\r\n  -2.2829215766771867e-07,\r\n  -2.2824748823208606e-07,\r\n  -2.2823844909379087e-07,\r\n  -2.282287731745192e-07,\r\n  -2.2821595136763519e-07,\r\n  -2.2819893943144606e-07,\r\n  -2.281764114270833e-07,\r\n  -2.281466618853732e-07,\r\n  -2.2810753855996163e-07,\r\n  -2.2805641714471226e-07,\r\n  -2.2799031771730244e-07,\r\n  -2.2790649120929605e-07,\r\n  -2.2780535559234974e-07,\r\n  -2.2770635044179138e-07,\r\n  -2.2769044677814103e-07,\r\n  -2.2786300859435927e-07,\r\n  -2.2796218235084455e-07,\r\n  -2.267935549770383e-07,\r\n  -2.2246604871596015e-07,\r\n  -2.1382657328595841e-07,\r\n  -2.0168528805354588e-07,\r\n  -1.883327663112976e-07,\r\n  -1.7607161275527642e-07,\r\n  -1.6633549231793532e-07,\r\n  -1.5969906977259282e-07,\r\n  -1.5623755900957495e-07,\r\n  -1.5584144991714595e-07,\r\n  -1.5839849263278282e-07\r\n ],\r\n \"E0\": [\r\n  1.890727499315516,\r\n  -2.2823844909379087e-07\r\n ],\r\n \"eta_opt0\": 74.98942093324558,\r\n \"err0\": 6.124537629305386e-11,\r\n \"E1\": [\r\n  1.8907274993677379,\r\n  -2.2826777788759992e-07\r\n ],\r\n \"eta_opt1\": 133.3521432163324,\r\n \"err1\": 2.4170982430902732e-12,\r\n \"Gamma0\": 4.5647689818758174e-07,\r\n \"Gamma1\": 4.5653555577519985e-07,\r\n \"Gamma_err0\": 6.502276983825019e-11,\r\n \"Gamma_err1\": 7.934886303493686e-13,\r\n \"wall\": 50.3334538936615\r\n}"}
{"path": "raw/cap_j16_b.json", "bytes": 4164, "sha256": "f31085a8b5676df3c7f33dfea03a27705c298cc0a89c898e8a0608eca0fcf3d2", "text": "{\r\n \"name\": \"cap_j16_b\",\r\n \"Lam\": -0.030000000000000006,\r\n \"h\": 0.015,\r\n \"Nj\": 64,\r\n \"w0\": 2.5,\r\n \"p\": 4,\r\n \"Rc\": 6.846400161407058,\r\n \"rmax\": 16.846400161407058,\r\n \"N\": 1123,\r\n \"dim\": 71872,\r\n \"etas\": [\r\n  0.1,\r\n  0.1333521432163324,\r\n  0.1778279410038923,\r\n  0.23713737056616552,\r\n  0.31622776601683794,\r\n  0.4216965034285822,\r\n  0.5623413251903491,\r\n  0.7498942093324559,\r\n  1.0,\r\n  1.333521432163324,\r\n  1.7782794100389228,\r\n  2.371373705661655,\r\n  3.1622776601683795,\r\n  4.216965034285822,\r\n  5.623413251903491,\r\n  7.498942093324558,\r\n  10.0,\r\n  13.33521432163324,\r\n  17.78279410038923,\r\n  23.71373705661655,\r\n  31.622776601683793,\r\n  42.169650342858226,\r\n  56.23413251903491,\r\n  74.98942093324558,\r\n  100.0,\r\n  133.3521432163324,\r\n  177.82794100389228,\r\n  237.13737056616552,\r\n  316.22776601683796,\r\n  421.6965034285823,\r\n  562.341325190349,\r\n  749.8942093324558,\r\n  1000.0,\r\n  1333.521432163324,\r\n  1778.2794100389228,\r\n  2371.373705661655,\r\n  3162.2776601683795,\r\n  4216.965034285822,\r\n  5623.413251903491,\r\n  7498.942093324558,\r\n  10000.0,\r\n  13335.21432163324,\r\n  17782.794100389227,\r\n  23713.737056616552,\r\n  31622.776601683792,\r\n  42169.65034285822,\r\n  56234.13251903491,\r\n  74989.42093324558,\r\n  100000.0\r\n ],\r\n \"E_re\": [\r\n  1.890727867513102,\r\n  1.8907278674631012,\r\n  1.8907278673734242,\r\n  1.8907278672149772,\r\n  1.8907278669333114,\r\n  1.8907278664336353,\r\n  1.8907278655476578,\r\n  1.8907278639824978,\r\n  1.8907278612320018,\r\n  1.8907278564372763,\r\n  1.8907278482071863,\r\n  1.8907278344419007,\r\n  1.8907278123911992,\r\n  1.8907277794016362,\r\n  1.890727734806851,\r\n  1.8907276822171946,\r\n  1.890727629579962,\r\n  1.890727585408656,\r\n  1.8907275543962594,\r\n  1.8907275363685025,\r\n  1.890727528024724,\r\n  1.8907275251762856,\r\n  1.8907275245335435,\r\n  1.8907275244499728,\r\n  1.8907275244444823,\r\n  1.8907275244446378,\r\n  1.8907275244448836,\r\n  1.8907275244451927,\r\n  1.8907275244446828,\r\n  1.8907275244446693,\r\n  1.8907275244449457,\r\n  1.890727524444549,\r\n  1.8907275244447639,\r\n  1.8907275244453827,\r\n  1.890727524445459,\r\n  1.8907275244454347,\r\n  1.890727524445584,\r\n  1.8907275244461121,\r\n  1.8907275244462758,\r\n  1.8907275244467439,\r\n  1.890727524447066,\r\n  1.8907275244482118,\r\n  1.8907275244492416,\r\n  1.8907275244438961,\r\n  1.8907275244272554,\r\n  1.8907275244883441,\r\n  1.8907275247832032,\r\n  1.8907275250887348,\r\n  1.890727524513707\r\n ],\r\n \"E_im\": [\r\n  -5.665435896287524e-09,\r\n  -7.554095687219679e-09,\r\n  -1.0071451773378343e-08,\r\n  -1.3425527878424707e-08,\r\n  -1.789145951547513e-08,\r\n  -2.383079128889182e-08,\r\n  -3.171305855233907e-08,\r\n  -4.2134975533230377e-08,\r\n  -5.5824320581480085e-08,\r\n  -7.35978483647438e-08,\r\n  -9.620936168321455e-08,\r\n  -1.2397922359083154e-07,\r\n  -1.5609455888358613e-07,\r\n  -1.8969281425387977e-07,\r\n  -2.1952630672705978e-07,\r\n  -2.3965573851659154e-07,\r\n  -2.4721671485149173e-07,\r\n  -2.447950865577301e-07,\r\n  -2.3828781993618028e-07,\r\n  -2.3262150731820345e-07,\r\n  -2.29567863226658e-07,\r\n  -2.2850939513918988e-07,\r\n  -2.282907512589233e-07,\r\n  -2.282679714519369e-07,\r\n  -2.2826703226072653e-07,\r\n  -2.2826685337306718e-07,\r\n  -2.282666073542716e-07,\r\n  -2.2826627889511879e-07,\r\n  -2.282658409582196e-07,\r\n  -2.2826525708726887e-07,\r\n  -2.2826447870929679e-07,\r\n  -2.2826344112821527e-07,\r\n  -2.2826205820704255e-07,\r\n  -2.2826021532378877e-07,\r\n  -2.2825776005896658e-07,\r\n  -2.282544899231273e-07,\r\n  -2.282501362471478e-07,\r\n  -2.2824434314684387e-07,\r\n  -2.2823664024903997e-07,\r\n  -2.28226407871221e-07,\r\n  -2.28212824540363e-07,\r\n  -2.2819479549216525e-07,\r\n  -2.281721352340539e-07,\r\n  -2.2814358270579333e-07,\r\n  -2.2807672002470163e-07,\r\n  -2.2793339097420382e-07,\r\n  -2.2789814254974048e-07,\r\n  -2.2841748627238384e-07,\r\n  -2.2953953807459713e-07\r\n ],\r\n \"E0\": [\r\n  1.8907275244446378,\r\n  -2.2826685337306718e-07\r\n ],\r\n \"eta_opt0\": 133.3521432163324,\r\n \"err0\": 1.0153638204217866e-12,\r\n \"E1\": [\r\n  1.890727524444407,\r\n  -2.282677630029438e-07\r\n ],\r\n \"eta_opt1\": 3162.2776601683795,\r\n \"err1\": 5.424898083546974e-13,\r\n \"Gamma0\": 4.5653370674613435e-07,\r\n \"Gamma1\": 4.565355260058876e-07,\r\n \"Gamma_err0\": 1.476276229574544e-12,\r\n \"Gamma_err1\": 1.8850508452259243e-13,\r\n \"wall\": 96.50939416885376\r\n}"}
{"path": "raw/cap_j19_a.json", "bytes": 4153, "sha256": "5862817b0a1d4a16f12eb1fec526f9c26da351886b18819af1b038d784cb8a88", "text": "{\r\n \"name\": \"cap_j19_a\",\r\n \"Lam\": -0.015544669398734834,\r\n \"h\": 0.02,\r\n \"Nj\": 50,\r\n \"w0\": 2.5,\r\n \"p\": 3,\r\n \"Rc\": 7.798119675229375,\r\n \"rmax\": 15.798119675229376,\r\n \"N\": 790,\r\n \"dim\": 39500,\r\n \"etas\": [\r\n  0.1,\r\n  0.1333521432163324,\r\n  0.1778279410038923,\r\n  0.23713737056616552,\r\n  0.31622776601683794,\r\n  0.4216965034285822,\r\n  0.5623413251903491,\r\n  0.7498942093324559,\r\n  1.0,\r\n  1.333521432163324,\r\n  1.7782794100389228,\r\n  2.371373705661655,\r\n  3.1622776601683795,\r\n  4.216965034285822,\r\n  5.623413251903491,\r\n  7.498942093324558,\r\n  10.0,\r\n  13.33521432163324,\r\n  17.78279410038923,\r\n  23.71373705661655,\r\n  31.622776601683793,\r\n  42.169650342858226,\r\n  56.23413251903491,\r\n  74.98942093324558,\r\n  100.0,\r\n  133.3521432163324,\r\n  177.82794100389228,\r\n  237.13737056616552,\r\n  316.22776601683796,\r\n  421.6965034285823,\r\n  562.341325190349,\r\n  749.8942093324558,\r\n  1000.0,\r\n  1333.521432163324,\r\n  1778.2794100389228,\r\n  2371.373705661655,\r\n  3162.2776601683795,\r\n  4216.965034285822,\r\n  5623.413251903491,\r\n  7498.942093324558,\r\n  10000.0,\r\n  13335.21432163324,\r\n  17782.794100389227,\r\n  23713.737056616552,\r\n  31622.776601683792,\r\n  42169.65034285822,\r\n  56234.13251903491,\r\n  74989.42093324558,\r\n  100000.0\r\n ],\r\n \"E_re\": [\r\n  1.8965587451533517,\r\n  1.8965587451536983,\r\n  1.8965587451535968,\r\n  1.8965587451535042,\r\n  1.8965587451534505,\r\n  1.8965587451535115,\r\n  1.8965587451538681,\r\n  1.8965587451540398,\r\n  1.8965587451540487,\r\n  1.8965587451549923,\r\n  1.8965587451557346,\r\n  1.8965587451571961,\r\n  1.8965587451601171,\r\n  1.8965587451637527,\r\n  1.8965587451686092,\r\n  1.8965587451743384,\r\n  1.8965587451800558,\r\n  1.8965587451835546,\r\n  1.8965587451860084,\r\n  1.8965587451868915,\r\n  1.8965587451871662,\r\n  1.8965587451869366,\r\n  1.8965587451870733,\r\n  1.8965587451870556,\r\n  1.8965587451867294,\r\n  1.896558745187046,\r\n  1.8965587451870394,\r\n  1.8965587451868613,\r\n  1.8965587451870591,\r\n  1.896558745186953,\r\n  1.8965587451866717,\r\n  1.8965587451867458,\r\n  1.8965587451869559,\r\n  1.896558745186704,\r\n  1.8965587451866248,\r\n  1.896558745186523,\r\n  1.8965587451861623,\r\n  1.8965587451859547,\r\n  1.8965587451847783,\r\n  1.8965587451831825,\r\n  1.896558745182224,\r\n  1.896558745182446,\r\n  1.8965587451835488,\r\n  1.8965587451860795,\r\n  1.8965587451892998,\r\n  1.8965587451929913,\r\n  1.8965587451969996,\r\n  1.8965587452015549,\r\n  1.8965587452061563\r\n ],\r\n \"E_im\": [\r\n  -9.169645325546342e-13,\r\n  -1.222676337292431e-12,\r\n  -1.6301912541151976e-12,\r\n  -2.1732459776629048e-12,\r\n  -2.8965327287747874e-12,\r\n  -3.858949790785741e-12,\r\n  -5.137392852447108e-12,\r\n  -6.8305535905589945e-12,\r\n  -9.061131737561383e-12,\r\n  -1.197253380423909e-11,\r\n  -1.5711650079332265e-11,\r\n  -2.0382796878766772e-11,\r\n  -2.5955439309412137e-11,\r\n  -3.213191195316338e-11,\r\n  -3.82636225684218e-11,\r\n  -4.349854104248905e-11,\r\n  -4.7209639426528764e-11,\r\n  -4.934167561992403e-11,\r\n  -5.0305144935013816e-11,\r\n  -5.062376161107638e-11,\r\n  -5.0690125838679175e-11,\r\n  -5.069615550450494e-11,\r\n  -5.0695275747338764e-11,\r\n  -5.0693971961089935e-11,\r\n  -5.0692242246020933e-11,\r\n  -5.0690007820267333e-11,\r\n  -5.068702048880357e-11,\r\n  -5.0683082829699147e-11,\r\n  -5.0677916546243425e-11,\r\n  -5.0671184787300196e-11,\r\n  -5.066250537477806e-11,\r\n  -5.065150122968282e-11,\r\n  -5.063795554777316e-11,\r\n  -5.062287797378861e-11,\r\n  -5.0615475423509605e-11,\r\n  -5.0648386692040355e-11,\r\n  -5.0755514941031067e-11,\r\n  -5.0847838854368757e-11,\r\n  -5.0589724857785816e-11,\r\n  -4.9518121175456836e-11,\r\n  -4.741261463114771e-11,\r\n  -4.452956474047493e-11,\r\n  -4.1422756464698473e-11,\r\n  -3.8600758100440244e-11,\r\n  -3.635847336153204e-11,\r\n  -3.480147427495526e-11,\r\n  -3.39313117022982e-11,\r\n  -3.3713208344414196e-11,\r\n  -3.4113290001818884e-11\r\n ],\r\n \"E0\": [\r\n  1.8965587451867294,\r\n  -5.0692242246020933e-11\r\n ],\r\n \"eta_opt0\": 100.0,\r\n \"err0\": 1.8226396758957934e-14,\r\n \"E1\": [\r\n  1.896558745186252,\r\n  -5.0694148647282463e-11\r\n ],\r\n \"eta_opt1\": 749.8942093324558,\r\n \"err1\": 1.655071900725752e-14,\r\n \"Gamma0\": 1.0138448449204187e-10,\r\n \"Gamma1\": 1.0138829729456493e-10,\r\n \"Gamma_err0\": 1.3772835877939888e-14,\r\n \"Gamma_err1\": 3.133862199071548e-14,\r\n \"wall\": 49.04753613471985\r\n}"}
{"path": "raw/cap_j19_b.json", "bytes": 4134, "sha256": "b706abc26ed00ae758c09114cece2bcd76746fb36c91857910f6687528946390", "text": "{\r\n \"name\": \"cap_j19_b\",\r\n \"Lam\": -0.015544669398734834,\r\n \"h\": 0.015,\r\n \"Nj\": 64,\r\n \"w0\": 2.5,\r\n \"p\": 4,\r\n \"Rc\": 8.298119675229376,\r\n \"rmax\": 18.298119675229376,\r\n \"N\": 1220,\r\n \"dim\": 78080,\r\n \"etas\": [\r\n  0.1,\r\n  0.1333521432163324,\r\n  0.1778279410038923,\r\n  0.23713737056616552,\r\n  0.31622776601683794,\r\n  0.4216965034285822,\r\n  0.5623413251903491,\r\n  0.7498942093324559,\r\n  1.0,\r\n  1.333521432163324,\r\n  1.7782794100389228,\r\n  2.371373705661655,\r\n  3.1622776601683795,\r\n  4.216965034285822,\r\n  5.623413251903491,\r\n  7.498942093324558,\r\n  10.0,\r\n  13.33521432163324,\r\n  17.78279410038923,\r\n  23.71373705661655,\r\n  31.622776601683793,\r\n  42.169650342858226,\r\n  56.23413251903491,\r\n  74.98942093324558,\r\n  100.0,\r\n  133.3521432163324,\r\n  177.82794100389228,\r\n  237.13737056616552,\r\n  316.22776601683796,\r\n  421.6965034285823,\r\n  562.341325190349,\r\n  749.8942093324558,\r\n  1000.0,\r\n  1333.521432163324,\r\n  1778.2794100389228,\r\n  2371.373705661655,\r\n  3162.2776601683795,\r\n  4216.965034285822,\r\n  5623.413251903491,\r\n  7498.942093324558,\r\n  10000.0,\r\n  13335.21432163324,\r\n  17782.794100389227,\r\n  23713.737056616552,\r\n  31622.776601683792,\r\n  42169.65034285822,\r\n  56234.13251903491,\r\n  74989.42093324558,\r\n  100000.0\r\n ],\r\n \"E_re\": [\r\n  1.8965587706932183,\r\n  1.8965587706928213,\r\n  1.8965587706932525,\r\n  1.8965587706935483,\r\n  1.8965587706935674,\r\n  1.8965587706930231,\r\n  1.896558770693122,\r\n  1.896558770692686,\r\n  1.8965587706929117,\r\n  1.8965587706925697,\r\n  1.8965587706927007,\r\n  1.8965587706916711,\r\n  1.8965587706913742,\r\n  1.8965587706897544,\r\n  1.8965587706875222,\r\n  1.8965587706850096,\r\n  1.8965587706814173,\r\n  1.8965587706769376,\r\n  1.896558770674058,\r\n  1.8965587706721139,\r\n  1.8965587706713174,\r\n  1.8965587706708282,\r\n  1.8965587706712015,\r\n  1.896558770671027,\r\n  1.8965587706715246,\r\n  1.896558770671027,\r\n  1.8965587706711988,\r\n  1.8965587706707872,\r\n  1.896558770671002,\r\n  1.8965587706715303,\r\n  1.8965587706712967,\r\n  1.8965587706706821,\r\n  1.8965587706707956,\r\n  1.896558770671273,\r\n  1.8965587706710139,\r\n  1.896558770671305,\r\n  1.8965587706709526,\r\n  1.8965587706711968,\r\n  1.896558770670821,\r\n  1.8965587706710532,\r\n  1.896558770670671,\r\n  1.8965587706709004,\r\n  1.8965587706714346,\r\n  1.8965587706711966,\r\n  1.8965587706714904,\r\n  1.8965587706711813,\r\n  1.896558770671593,\r\n  1.8965587706714508,\r\n  1.896558770670685\r\n ],\r\n \"E_im\": [\r\n  -5.338590250855972e-13,\r\n  -7.118852209747614e-13,\r\n  -9.492502154868403e-13,\r\n  -1.2656959827716818e-12,\r\n  -1.6874857468685497e-12,\r\n  -2.2494988462006058e-12,\r\n  -2.99791913040863e-12,\r\n  -3.993565094090557e-12,\r\n  -5.315720691571562e-12,\r\n  -7.065835978913648e-12,\r\n  -9.369304865658571e-12,\r\n  -1.2370993274697868e-11,\r\n  -1.621545651116795e-11,\r\n  -2.099644825926878e-11,\r\n  -2.6659937485186964e-11,\r\n  -3.287417697538892e-11,\r\n  -3.8965528642547036e-11,\r\n  -4.409032672829076e-11,\r\n  -4.765018148491623e-11,\r\n  -4.9611049518531455e-11,\r\n  -5.0421766664309225e-11,\r\n  -5.065382355370114e-11,\r\n  -5.069499694128563e-11,\r\n  -5.069889084132299e-11,\r\n  -5.069898477680032e-11,\r\n  -5.069897684518336e-11,\r\n  -5.069891588083332e-11,\r\n  -5.069883458803225e-11,\r\n  -5.06987262046423e-11,\r\n  -5.069858171267393e-11,\r\n  -5.0698389099898354e-11,\r\n  -5.06981323716302e-11,\r\n  -5.0697790240897245e-11,\r\n  -5.069733439595543e-11,\r\n  -5.069672721496575e-11,\r\n  -5.069591876206642e-11,\r\n  -5.0694842857525124e-11,\r\n  -5.069341196695851e-11,\r\n  -5.0691510677962905e-11,\r\n  -5.0688987067565617e-11,\r\n  -5.068561745406627e-11,\r\n  -5.068129352726342e-11,\r\n  -5.067667219378191e-11,\r\n  -5.0667259775465965e-11,\r\n  -5.063713051355171e-11,\r\n  -5.0601440704454264e-11,\r\n  -5.065831317104706e-11,\r\n  -5.08960698840739e-11,\r\n  -5.1187138175247113e-11\r\n ],\r\n \"E0\": [\r\n  1.8965587706715246,\r\n  -5.069898477680032e-11\r\n ],\r\n \"eta_opt0\": 100.0,\r\n \"err0\": 4.68547525753034e-16,\r\n \"E1\": [\r\n  1.8965587706711409,\r\n  -5.069919760665564e-11\r\n ],\r\n \"eta_opt1\": 3162.2776601683795,\r\n \"err1\": 2.3980821697413953e-14,\r\n \"Gamma0\": 1.0139796955360065e-10,\r\n \"Gamma1\": 1.0139839521331129e-10,\r\n \"Gamma_err0\": 2.988080158498905e-16,\r\n \"Gamma_err1\": 2.893973338860653e-17,\r\n \"wall\": 106.6337776184082\r\n}"}
{"path": "raw/conv_j00_base.json", "bytes": 4380, "sha256": "701981aba68924c2a86dc80d70617eced41718d432682116fa9db3465a141856", "text": "{\r\n \"name\": \"conv_j00_base\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 6.92,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 692,\r\n    \"dim\": 48440\r\n   },\r\n   \"E_re\": 1.6688321859493145,\r\n   \"E_im\": -0.3061274233198737,\r\n   \"Gamma_rq\": 0.6122548466397474,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688321859490043,\r\n     -0.30612742331984855\r\n    ],\r\n    [\r\n     3.1969608068256345,\r\n     -0.1510735868275042\r\n    ],\r\n    [\r\n     4.310625070582862,\r\n     -0.08662263896748501\r\n    ],\r\n    [\r\n     3.603267101043664,\r\n     -2.3514479258520806\r\n    ],\r\n    [\r\n     5.323738570049714,\r\n     -0.125217438741203\r\n    ],\r\n    [\r\n     6.079876175139219,\r\n     -1.3169317881937008\r\n    ],\r\n    [\r\n     6.314200717468058,\r\n     -0.0939742990518866\r\n    ],\r\n    [\r\n     7.13008931079187,\r\n     -0.02747269511112982\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218221929228665,\r\n    0.7632175155922648,\r\n    0.8044635700059469,\r\n    0.04602318455300162,\r\n    0.7900683921612874,\r\n    0.13657372482989938,\r\n    0.8507098767473218,\r\n    0.8835962965845151\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2292494644013575e-12,\r\n   \"t_factor\": 0.25695180892944336,\r\n   \"t_total\": 1.794102668762207,\r\n   \"Gamma_flux\": 0.6122548466397516,\r\n   \"Gamma_flux_min\": 0.6122548466397489,\r\n   \"Gamma_flux_max\": 0.6122548466397539,\r\n   \"n_flux\": 70,\r\n   \"flux_window\": [\r\n    2.1350000000000002,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441109471083125,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.26034042759831405,\r\n    \"e=1|ew|>pi\": 0.0021864956272719545,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951685131351748,\r\n    \"e=0.873333|ew|>pi\": 0.0006559213022995871,\r\n    \"e=0.5|ew|>pi/2\": 0.022348594053751177,\r\n    \"e=0.5|ew|>pi\": 3.694172076838576e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1384,\r\n    \"dim\": 96880\r\n   },\r\n   \"E_re\": 1.668839580250195,\r\n   \"E_im\": -0.3061399544801964,\r\n   \"Gamma_rq\": 0.6122799089603927,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688395802516491,\r\n     -0.3061399544801767\r\n    ],\r\n    [\r\n     3.1970058895705273,\r\n     -0.15107478824143206\r\n    ],\r\n    [\r\n     4.310709444181218,\r\n     -0.08662983737442766\r\n    ],\r\n    [\r\n     3.603228686933096,\r\n     -2.3516479821064857\r\n    ],\r\n    [\r\n     5.323885405590984,\r\n     -0.12522753522991936\r\n    ],\r\n    [\r\n     6.079897189950093,\r\n     -1.317051238123079\r\n    ],\r\n    [\r\n     6.3143985546210395,\r\n     -0.09396346347296552\r\n    ],\r\n    [\r\n     7.130322049494919,\r\n     -0.02747633663849029\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218256548757225,\r\n    0.7632224628401424,\r\n    0.8044550597440316,\r\n    0.046027920269689986,\r\n    0.7900703274893768,\r\n    0.1365753682263204,\r\n    0.8507261801192874,\r\n    0.8835786383819078\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.870112305887323e-12,\r\n   \"t_factor\": 0.5438222885131836,\r\n   \"t_total\": 3.7616655826568604,\r\n   \"Gamma_flux\": 0.6122799089603687,\r\n   \"Gamma_flux_min\": 0.6122799089603608,\r\n   \"Gamma_flux_max\": 0.6122799089603749,\r\n   \"n_flux\": 141,\r\n   \"flux_window\": [\r\n    2.1325,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441106194096117,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603333966971236,\r\n    \"e=1|ew|>pi\": 0.002186211586642816,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951056604921987,\r\n    \"e=0.873333|ew|>pi\": 0.0006558163217165579,\r\n    \"e=0.5|ew|>pi/2\": 0.02234688067759009,\r\n    \"e=0.5|ew|>pi\": 3.692762945378967e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.668842045017155,\r\n  \"R1_err_est\": 2.464766960086351e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882630672409,\r\n  \"R1_err_est\": 8.354106872277e-06\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.49055208890794216,\r\n  \"R1_err_est\": 1.3644540239166059e-05\r\n },\r\n \"wall\": 5.5741705894470215\r\n}"}
{"path": "raw/conv_j00_D55.json", "bytes": 4392, "sha256": "3858f81b5c60d914638b263c168e4b6f1fe628de4fd80556bec1f520dc10fbd6", "text": "{\r\n \"name\": \"conv_j00_D55\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"D\": 55.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 7.48,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 7.48,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 748,\r\n    \"dim\": 52360\r\n   },\r\n   \"E_re\": 1.668832185949326,\r\n   \"E_im\": -0.3061274233198642,\r\n   \"Gamma_rq\": 0.6122548466397284,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688321859490032,\r\n     -0.306127423319847\r\n    ],\r\n    [\r\n     3.196960806825639,\r\n     -0.15107358682750588\r\n    ],\r\n    [\r\n     4.310625070582869,\r\n     -0.08662263896748505\r\n    ],\r\n    [\r\n     3.6032671010434196,\r\n     -2.351447925851841\r\n    ],\r\n    [\r\n     5.323738570049701,\r\n     -0.12521743874120192\r\n    ],\r\n    [\r\n     6.07987617513932,\r\n     -1.316931788193731\r\n    ],\r\n    [\r\n     6.314200717468074,\r\n     -0.09397429905188624\r\n    ],\r\n    [\r\n     7.130089310791835,\r\n     -0.027472695111131155\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218221929228675,\r\n    0.7632175155922641,\r\n    0.8044635700059475,\r\n    0.046023184553010806,\r\n    0.7900683921612855,\r\n    0.13657372482989955,\r\n    0.8507098767473265,\r\n    0.883596296584517\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2529092323230597e-12,\r\n   \"t_factor\": 0.27509403228759766,\r\n   \"t_total\": 1.9364759922027588,\r\n   \"Gamma_flux\": 0.6122548466397517,\r\n   \"Gamma_flux_min\": 0.6122548466397484,\r\n   \"Gamma_flux_max\": 0.6122548466397534,\r\n   \"n_flux\": 70,\r\n   \"flux_window\": [\r\n    2.1350000000000002,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441109471083128,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603404275983141,\r\n    \"e=1|ew|>pi\": 0.0021864956272719476,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951685131351736,\r\n    \"e=0.873333|ew|>pi\": 0.0006559213022995784,\r\n    \"e=0.5|ew|>pi/2\": 0.02234859405375116,\r\n    \"e=0.5|ew|>pi\": 3.694172076847662e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 7.48,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1496,\r\n    \"dim\": 104720\r\n   },\r\n   \"E_re\": 1.6688395802502287,\r\n   \"E_im\": -0.30613995448022413,\r\n   \"Gamma_rq\": 0.6122799089604483,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688395802516636,\r\n     -0.3061399544801782\r\n    ],\r\n    [\r\n     3.197005889570539,\r\n     -0.15107478824147208\r\n    ],\r\n    [\r\n     4.31070944418126,\r\n     -0.086629837374401\r\n    ],\r\n    [\r\n     3.6032286869356955,\r\n     -2.3516479821067366\r\n    ],\r\n    [\r\n     5.323885405590967,\r\n     -0.12522753523010954\r\n    ],\r\n    [\r\n     6.079897189946121,\r\n     -1.3170512381231456\r\n    ],\r\n    [\r\n     6.31439855462116,\r\n     -0.09396346347306297\r\n    ],\r\n    [\r\n     7.1303220494948905,\r\n     -0.02747633663846706\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.521825654875723,\r\n    0.7632224628401136,\r\n    0.8044550597440877,\r\n    0.04602792026972069,\r\n    0.790070327489119,\r\n    0.13657536822614458,\r\n    0.8507261801191345,\r\n    0.883578638381964\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.684989264871138e-12,\r\n   \"t_factor\": 0.5736777782440186,\r\n   \"t_total\": 4.168308258056641,\r\n   \"Gamma_flux\": 0.6122799089603563,\r\n   \"Gamma_flux_min\": 0.612279908960348,\r\n   \"Gamma_flux_max\": 0.6122799089603612,\r\n   \"n_flux\": 141,\r\n   \"flux_window\": [\r\n    2.1325,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441106194096136,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603333966971227,\r\n    \"e=1|ew|>pi\": 0.0021862115866427938,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951056604921895,\r\n    \"e=0.873333|ew|>pi\": 0.0006558163217165493,\r\n    \"e=0.5|ew|>pi/2\": 0.02234688067758997,\r\n    \"e=0.5|ew|>pi\": 3.692762945365925e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.6688420450171961,\r\n  \"R1_err_est\": 2.464766967413823e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882630672245,\r\n  \"R1_err_est\": 8.354106868169175e-06\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.4905520889079691,\r\n  \"R1_err_est\": 1.3644540232393698e-05\r\n },\r\n \"wall\": 6.124498605728149\r\n}"}
{"path": "raw/conv_j00_del10.json", "bytes": 4389, "sha256": "dd89d629c52a54ae5f271628145ffbeba470e06bf96768620ddcaad5e721f876", "text": "{\r\n \"name\": \"conv_j00_del10\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"delta\": 1.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 7.0,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.45,\r\n  \"delta\": 1.0,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 7.0,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 700,\r\n    \"dim\": 49000\r\n   },\r\n   \"E_re\": 1.6688319986211964,\r\n   \"E_im\": -0.30612860579729484,\r\n   \"Gamma_rq\": 0.6122572115945897,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688319986209057,\r\n     -0.30612860579728374\r\n    ],\r\n    [\r\n     3.1969612960514247,\r\n     -0.15107352974043708\r\n    ],\r\n    [\r\n     4.310625020638006,\r\n     -0.0866224177114052\r\n    ],\r\n    [\r\n     3.6032326412278177,\r\n     -2.351545567785224\r\n    ],\r\n    [\r\n     5.3237384550543405,\r\n     -0.1252175859931772\r\n    ],\r\n    [\r\n     6.0798691106534,\r\n     -1.3169360567279242\r\n    ],\r\n    [\r\n     6.314200737830165,\r\n     -0.09397434000549695\r\n    ],\r\n    [\r\n     7.130089375965575,\r\n     -0.027472730859008327\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.516045859681824,\r\n    0.7590764739387151,\r\n    0.8017817352384158,\r\n    0.042320017936954564,\r\n    0.7863446053012825,\r\n    0.13015317044665753,\r\n    0.8477251164722525,\r\n    0.882572979680665\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2281265192861584e-12,\r\n   \"t_factor\": 0.25734901428222656,\r\n   \"t_total\": 1.6943368911743164,\r\n   \"Gamma_flux\": 0.6122572115945369,\r\n   \"Gamma_flux_min\": 0.6122572115945325,\r\n   \"Gamma_flux_max\": 0.612257211594539,\r\n   \"n_flux\": 70,\r\n   \"flux_window\": [\r\n    2.1350000000000002,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441099909409579,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.26034029835,\r\n    \"e=1|ew|>pi\": 0.0021864933257469167,\r\n    \"e=0.873333|ew|>pi/2\": 0.1895167437910275,\r\n    \"e=0.873333|ew|>pi\": 0.0006559205659377708,\r\n    \"e=0.5|ew|>pi/2\": 0.022348574589270732,\r\n    \"e=0.5|ew|>pi\": 3.6941668390781293e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 7.0,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1400,\r\n    \"dim\": 98000\r\n   },\r\n   \"E_re\": 1.6688395328616563,\r\n   \"E_im\": -0.3061402510337855,\r\n   \"Gamma_rq\": 0.612280502067571,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688395328618557,\r\n     -0.3061402510337531\r\n    ],\r\n    [\r\n     3.197006012384855,\r\n     -0.1510747740969602\r\n    ],\r\n    [\r\n     4.310709431710881,\r\n     -0.08662978192050048\r\n    ],\r\n    [\r\n     3.603219961634707,\r\n     -2.3516724431763008\r\n    ],\r\n    [\r\n     5.323885376844819,\r\n     -0.12522757215618024\r\n    ],\r\n    [\r\n     6.079895415397832,\r\n     -1.317052312996744\r\n    ],\r\n    [\r\n     6.314398559704964,\r\n     -0.0939634736672035\r\n    ],\r\n    [\r\n     7.130322065817709,\r\n     -0.027476345583348\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5160521905942665,\r\n    0.759082943931851,\r\n    0.8017739097381889,\r\n    0.04232964768230975,\r\n    0.7863478665688768,\r\n    0.1301573529876494,\r\n    0.8477428838198708,\r\n    0.882555524412743\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.922183654377471e-12,\r\n   \"t_factor\": 0.49257373809814453,\r\n   \"t_total\": 3.3915293216705322,\r\n   \"Gamma_flux\": 0.6122805020675002,\r\n   \"Gamma_flux_min\": 0.6122805020674925,\r\n   \"Gamma_flux_max\": 0.6122805020675057,\r\n   \"n_flux\": 141,\r\n   \"flux_window\": [\r\n    2.1325,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441103794270409,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.26033336421231745,\r\n    \"e=1|ew|>pi\": 0.002186211007557407,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951053902191592,\r\n    \"e=0.873333|ew|>pi\": 0.0006558161364148854,\r\n    \"e=0.5|ew|>pi/2\": 0.022346875782075233,\r\n    \"e=0.5|ew|>pi\": 3.69276162677964e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.668842044275143,\r\n  \"R1_err_est\": 2.511413486727676e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882655584879,\r\n  \"R1_err_est\": 7.763490987744426e-06\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.4905520848899807,\r\n  \"R1_err_est\": 1.2679872415655158e-05\r\n },\r\n \"wall\": 5.1052327156066895\r\n}"}
{"path": "raw/conv_j00_dR20.json", "bytes": 4401, "sha256": "07f792e9cb9ac28d308d78874dcecfedf06926f014686c309a0ddc7232499ea4", "text": "{\r\n \"name\": \"conv_j00_dR20\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"dR\": 2.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 7.28,\r\n  \"R0\": 3.64,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 7.28,\r\n    \"R0\": 3.64,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 728,\r\n    \"dim\": 50960\r\n   },\r\n   \"E_re\": 1.6688322994017482,\r\n   \"E_im\": -0.30612843566039877,\r\n   \"Gamma_rq\": 0.6122568713207975,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688322994014309,\r\n     -0.30612843566035275\r\n    ],\r\n    [\r\n     3.1969612175835254,\r\n     -0.1510734470868333\r\n    ],\r\n    [\r\n     4.310624938129732,\r\n     -0.08662246675397034\r\n    ],\r\n    [\r\n     3.6032546561677723,\r\n     -2.3515151252864683\r\n    ],\r\n    [\r\n     5.323738524171098,\r\n     -0.12521765662004297\r\n    ],\r\n    [\r\n     6.079868023787856,\r\n     -1.316939571501532\r\n    ],\r\n    [\r\n     6.314200769396763,\r\n     -0.09397431402631926\r\n    ],\r\n    [\r\n     7.130089399920852,\r\n     -0.02747270282522163\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.495332133492712,\r\n    0.7439079572005556,\r\n    0.7921316710522607,\r\n    0.031172903770561602,\r\n    0.7728981893853919,\r\n    0.10915931583702834,\r\n    0.8368741694770289,\r\n    0.8789825411301785\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.234324180251561e-12,\r\n   \"t_factor\": 0.19660282135009766,\r\n   \"t_total\": 1.4687628746032715,\r\n   \"Gamma_flux\": 0.612256871320779,\r\n   \"Gamma_flux_min\": 0.6122568713207772,\r\n   \"Gamma_flux_max\": 0.6122568713207809,\r\n   \"n_flux\": 90,\r\n   \"flux_window\": [\r\n    2.735,\r\n    3.625\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5062786533164247,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603403721827042,\r\n    \"e=1|ew|>pi\": 0.0021864950640095573,\r\n    \"e=0.873333|ew|>pi/2\": 0.1895168071731234,\r\n    \"e=0.873333|ew|>pi\": 0.0006559211417366301,\r\n    \"e=0.5|ew|>pi/2\": 0.022348587940689363,\r\n    \"e=0.5|ew|>pi\": 3.694171464518085e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 7.28,\r\n    \"R0\": 3.64,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1456,\r\n    \"dim\": 101920\r\n   },\r\n   \"E_re\": 1.6688396105927805,\r\n   \"E_im\": -0.30614020843649414,\r\n   \"Gamma_rq\": 0.6122804168729883,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688396105926617,\r\n     -0.3061402084365045\r\n    ],\r\n    [\r\n     3.1970059923502188,\r\n     -0.15107475255882552\r\n    ],\r\n    [\r\n     4.310709410621265,\r\n     -0.08662979418177014\r\n    ],\r\n    [\r\n     3.603225804534457,\r\n     -2.351664826894327\r\n    ],\r\n    [\r\n     5.323885394119952,\r\n     -0.125227590144591\r\n    ],\r\n    [\r\n     6.07989513794459,\r\n     -1.317053185482717\r\n    ],\r\n    [\r\n     6.314398567818413,\r\n     -0.0939634672192887\r\n    ],\r\n    [\r\n     7.130322071900486,\r\n     -0.027476338541029686\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.49535270770246165,\r\n    0.7439257143158473,\r\n    0.7921298253465776,\r\n    0.031186082788758753,\r\n    0.7729099776799063,\r\n    0.1091763187443465,\r\n    0.8369007246571012,\r\n    0.8789667132951031\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.745096782365285e-12,\r\n   \"t_factor\": 0.39015984535217285,\r\n   \"t_total\": 2.9439916610717773,\r\n   \"Gamma_flux\": 0.6122804168730336,\r\n   \"Gamma_flux_min\": 0.6122804168730299,\r\n   \"Gamma_flux_max\": 0.6122804168730382,\r\n   \"n_flux\": 181,\r\n   \"flux_window\": [\r\n    2.7325,\r\n    3.6325000000000003\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5062935086549605,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603333831634678,\r\n    \"e=1|ew|>pi\": 0.0021862114548596946,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951055529571262,\r\n    \"e=0.873333|ew|>pi\": 0.0006558162846212865,\r\n    \"e=0.5|ew|>pi/2\": 0.022346879215031482,\r\n    \"e=0.5|ew|>pi\": 3.692762818107302e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.668842047656458,\r\n  \"R1_err_est\": 2.437063677529494e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882653904518,\r\n  \"R1_err_est\": 7.848517418196366e-06\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.49055208515733834,\r\n  \"R1_err_est\": 1.2818747938181385e-05\r\n },\r\n \"wall\": 4.430203437805176\r\n}"}
{"path": "raw/conv_j00_ds010.json", "bytes": 4401, "sha256": "6815cce2714a05c146fba193a1a8e0139264b8346911a95be61806d11e0d13da", "text": "{\r\n \"name\": \"conv_j00_ds010\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"ds\": 0.1\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 6.92,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 99,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 692,\r\n    \"dim\": 68508\r\n   },\r\n   \"E_re\": 1.6688321859493331,\r\n   \"E_im\": -0.3061274233198784,\r\n   \"Gamma_rq\": 0.6122548466397568,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688321859489323,\r\n     -0.30612742331989684\r\n    ],\r\n    [\r\n     3.196960806825687,\r\n     -0.15107358682747118\r\n    ],\r\n    [\r\n     4.3106250705828755,\r\n     -0.08662263896748963\r\n    ],\r\n    [\r\n     3.603267101042933,\r\n     -2.351447925851794\r\n    ],\r\n    [\r\n     5.323738570049677,\r\n     -0.12521743874122407\r\n    ],\r\n    [\r\n     6.079876175139315,\r\n     -1.3169317881935148\r\n    ],\r\n    [\r\n     6.3142007174739,\r\n     -0.09397429905438914\r\n    ],\r\n    [\r\n     7.130089311084253,\r\n     -0.02747269514622798\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218221929228223,\r\n    0.7632175155922996,\r\n    0.8044635700059426,\r\n    0.04602318455300505,\r\n    0.7900683921612511,\r\n    0.1365737248299341,\r\n    0.8507098767434371,\r\n    0.8835962964151448\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.5361799759046934e-12,\r\n   \"t_factor\": 0.6218771934509277,\r\n   \"t_total\": 2.9482176303863525,\r\n   \"Gamma_flux\": 0.6122548466398064,\r\n   \"Gamma_flux_min\": 0.6122548466398046,\r\n   \"Gamma_flux_max\": 0.6122548466398092,\r\n   \"n_flux\": 70,\r\n   \"flux_window\": [\r\n    2.1350000000000002,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441109471082892,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.260340427598269,\r\n    \"e=1|ew|>pi\": 0.002186495627271292,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951685131348145,\r\n    \"e=0.873333|ew|>pi\": 0.0006559213022994055,\r\n    \"e=0.5|ew|>pi/2\": 0.022348594053745605,\r\n    \"e=0.5|ew|>pi\": 3.6941720768768653e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 1384,\r\n    \"dim\": 137016\r\n   },\r\n   \"E_re\": 1.6688395802502343,\r\n   \"E_im\": -0.30613995448023085,\r\n   \"Gamma_rq\": 0.6122799089604617,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688395802518345,\r\n     -0.3061399544803087\r\n    ],\r\n    [\r\n     3.1970058895704065,\r\n     -0.15107478824158516\r\n    ],\r\n    [\r\n     4.310709444181124,\r\n     -0.08662983737415043\r\n    ],\r\n    [\r\n     3.603228686933649,\r\n     -2.351647982108438\r\n    ],\r\n    [\r\n     5.32388540559092,\r\n     -0.12522753523002467\r\n    ],\r\n    [\r\n     6.079897189946092,\r\n     -1.3170512381168424\r\n    ],\r\n    [\r\n     6.314398554626839,\r\n     -0.09396346347568887\r\n    ],\r\n    [\r\n     7.130322049786856,\r\n     -0.027476336673578735\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218256548756242,\r\n    0.7632224628400593,\r\n    0.8044550597442384,\r\n    0.046027920269603485,\r\n    0.7900703274891466,\r\n    0.1365753682273302,\r\n    0.8507261801150526,\r\n    0.8835786382126662\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.627321976597524e-12,\r\n   \"t_factor\": 1.2643358707427979,\r\n   \"t_total\": 6.886779069900513,\r\n   \"Gamma_flux\": 0.6122799089606334,\r\n   \"Gamma_flux_min\": 0.6122799089606267,\r\n   \"Gamma_flux_max\": 0.6122799089606391,\r\n   \"n_flux\": 141,\r\n   \"flux_window\": [\r\n    2.1325,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441106194095169,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.26033339669699507,\r\n    \"e=1|ew|>pi\": 0.002186211586641898,\r\n    \"e=0.873333|ew|>pi/2\": 0.1895105660491403,\r\n    \"e=0.873333|ew|>pi\": 0.0006558163217163653,\r\n    \"e=0.5|ew|>pi/2\": 0.022346880677583742,\r\n    \"e=0.5|ew|>pi\": 3.692762945346122e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.6688420450172012,\r\n  \"R1_err_est\": 2.4647669669697336e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882630675758,\r\n  \"R1_err_est\": 8.354106942332074e-06\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.4905520889073955,\r\n  \"R1_err_est\": 1.3644540353408008e-05\r\n },\r\n \"wall\": 9.855552911758423\r\n}"}
{"path": "raw/conv_j00_S12.json", "bytes": 4398, "sha256": "5eeed3dbab7c1277c21f974d01724f67ac6f3716d558b332dae3fcc8a0c1103c", "text": "{\r\n \"name\": \"conv_j00_S12\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"S\": 12.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 6.92,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 12.0,\r\n  \"Ns\": 85,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 692,\r\n    \"dim\": 58820\r\n   },\r\n   \"E_re\": 1.6688321859492852,\r\n   \"E_im\": -0.30612742331987197,\r\n   \"Gamma_rq\": 0.6122548466397439,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.668832185948957,\r\n     -0.30612742331986476\r\n    ],\r\n    [\r\n     3.196960806825594,\r\n     -0.15107358682752187\r\n    ],\r\n    [\r\n     4.310625070581689,\r\n     -0.08662263896675279\r\n    ],\r\n    [\r\n     3.603267101042619,\r\n     -2.351447925851691\r\n    ],\r\n    [\r\n     5.3237385694284,\r\n     -0.1252174381080135\r\n    ],\r\n    [\r\n     6.079876175150606,\r\n     -1.3169317879227218\r\n    ],\r\n    [\r\n     6.314200497161625,\r\n     -0.09397420366521053\r\n    ],\r\n    [\r\n     7.130076959172493,\r\n     -0.027471153025159137\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218221929228467,\r\n    0.7632175155922466,\r\n    0.8044635700074995,\r\n    0.04602318455300734,\r\n    0.7900683930806177,\r\n    0.13657372488133881,\r\n    0.8507100250427996,\r\n    0.8836037023791476\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2516531240835846e-12,\r\n   \"t_factor\": 0.42626404762268066,\r\n   \"t_total\": 2.4609274864196777,\r\n   \"Gamma_flux\": 0.612254846639739,\r\n   \"Gamma_flux_min\": 0.6122548466397357,\r\n   \"Gamma_flux_max\": 0.6122548466397411,\r\n   \"n_flux\": 70,\r\n   \"flux_window\": [\r\n    2.1350000000000002,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441109471083153,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.26034042759830556,\r\n    \"e=1|ew|>pi\": 0.002186495627271781,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951685131351226,\r\n    \"e=0.873333|ew|>pi\": 0.0006559213022995246,\r\n    \"e=0.5|ew|>pi/2\": 0.022348594053750954,\r\n    \"e=0.5|ew|>pi\": 3.694172076192447e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 1384,\r\n    \"dim\": 117640\r\n   },\r\n   \"E_re\": 1.6688395802501452,\r\n   \"E_im\": -0.30613995448021636,\r\n   \"Gamma_rq\": 0.6122799089604327,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.668839580252089,\r\n     -0.30613995448032394\r\n    ],\r\n    [\r\n     3.197005889570306,\r\n     -0.15107478824150417\r\n    ],\r\n    [\r\n     4.310709444179723,\r\n     -0.08662983737355331\r\n    ],\r\n    [\r\n     3.603228686931455,\r\n     -2.351647982112183\r\n    ],\r\n    [\r\n     5.323885404970154,\r\n     -0.12522753459783809\r\n    ],\r\n    [\r\n     6.079897189959536,\r\n     -1.317051237844752\r\n    ],\r\n    [\r\n     6.31439833471052,\r\n     -0.09396336828091702\r\n    ],\r\n    [\r\n     7.130309719739417,\r\n     -0.027474796560218073\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218256548756283,\r\n    0.7632224628401443,\r\n    0.8044550597455126,\r\n    0.046027920269356246,\r\n    0.7900703284068598,\r\n    0.13657536827903996,\r\n    0.8507263281238423,\r\n    0.8835860324173471\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.954471544153082e-12,\r\n   \"t_factor\": 1.1117939949035645,\r\n   \"t_total\": 5.790172815322876,\r\n   \"Gamma_flux\": 0.6122799089604596,\r\n   \"Gamma_flux_min\": 0.6122799089604506,\r\n   \"Gamma_flux_max\": 0.6122799089604645,\r\n   \"n_flux\": 141,\r\n   \"flux_window\": [\r\n    2.1325,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441106194095738,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603333966970435,\r\n    \"e=1|ew|>pi\": 0.0021862115866433645,\r\n    \"e=0.873333|ew|>pi/2\": 0.1895105660491795,\r\n    \"e=0.873333|ew|>pi\": 0.0006558163217167591,\r\n    \"e=0.5|ew|>pi/2\": 0.02234688067759595,\r\n    \"e=0.5|ew|>pi\": 3.692762944704016e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.6688420450170984,\r\n  \"R1_err_est\": 2.464766953202968e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882630673665,\r\n  \"R1_err_est\": 8.354106906915959e-06\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.49055208890773727,\r\n  \"R1_err_est\": 1.3644540295565388e-05\r\n },\r\n \"wall\": 8.272384643554688\r\n}"}
{"path": "raw/conv_j00_th035.json", "bytes": 4398, "sha256": "8b05a88656bbf110d3e37901266b71b29aef565877e6cdcbe3c4e09a4b39c912", "text": "{\r\n \"name\": \"conv_j00_th035\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.35\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 7.24,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.35,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 7.24,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 724,\r\n    \"dim\": 50680\r\n   },\r\n   \"E_re\": 1.6688321742183925,\r\n   \"E_im\": -0.3061277003800751,\r\n   \"Gamma_rq\": 0.6122554007601502,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688321742180998,\r\n     -0.3061277003800548\r\n    ],\r\n    [\r\n     3.196960919784853,\r\n     -0.1510735607742091\r\n    ],\r\n    [\r\n     4.31062505151827,\r\n     -0.08662259255199792\r\n    ],\r\n    [\r\n     3.603260306924269,\r\n     -2.3514705025526204\r\n    ],\r\n    [\r\n     5.3237385534556765,\r\n     -0.1252174780574824\r\n    ],\r\n    [\r\n     6.0798746582264975,\r\n     -1.3169332621318444\r\n    ],\r\n    [\r\n     6.314200723944861,\r\n     -0.09397430466411213\r\n    ],\r\n    [\r\n     7.130089326876522,\r\n     -0.02747269892593918\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5201052218175545,\r\n    0.7619947950049161,\r\n    0.8036531348146703,\r\n    0.044867521064664594,\r\n    0.7889501307773472,\r\n    0.13460099619469962,\r\n    0.8498161883597378,\r\n    0.8832770867341104\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2304268723536396e-12,\r\n   \"t_factor\": 0.27948856353759766,\r\n   \"t_total\": 1.978088617324829,\r\n   \"Gamma_flux\": 0.6122554007601454,\r\n   \"Gamma_flux_min\": 0.6122554007601421,\r\n   \"Gamma_flux_max\": 0.612255400760149,\r\n   \"n_flux\": 70,\r\n   \"flux_window\": [\r\n    2.1350000000000002,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.544110738425831,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603404041969282,\r\n    \"e=1|ew|>pi\": 0.0021864952573368954,\r\n    \"e=0.873333|ew|>pi/2\": 0.1895168320558728,\r\n    \"e=0.873333|ew|>pi\": 0.0006559211861669733,\r\n    \"e=0.5|ew|>pi/2\": 0.022348590773544,\r\n    \"e=0.5|ew|>pi\": 3.6941713111931497e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 7.24,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1448,\r\n    \"dim\": 101360\r\n   },\r\n   \"E_re\": 1.6688395773671747,\r\n   \"E_im\": -0.30614002404575447,\r\n   \"Gamma_rq\": 0.6122800480915089,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688395773665543,\r\n     -0.30614002404573487\r\n    ],\r\n    [\r\n     3.197005917936627,\r\n     -0.1510747816756445\r\n    ],\r\n    [\r\n     4.310709439382247,\r\n     -0.08662982573112313\r\n    ],\r\n    [\r\n     3.6032269788458233,\r\n     -2.3516536500487537\r\n    ],\r\n    [\r\n     5.32388540144955,\r\n     -0.1252275451066347\r\n    ],\r\n    [\r\n     6.079896808960329,\r\n     -1.3170516090629703\r\n    ],\r\n    [\r\n     6.314398556245211,\r\n     -0.09396346486811927\r\n    ],\r\n    [\r\n     7.13032205352838,\r\n     -0.027476337589258538\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5201092300014835,\r\n    0.7620000081141786,\r\n    0.8036447442124535,\r\n    0.04487331542174171,\r\n    0.788952302142683,\r\n    0.1346031579828907,\r\n    0.8498327950225321,\r\n    0.8832594524434989\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.964714687311885e-12,\r\n   \"t_factor\": 0.5773003101348877,\r\n   \"t_total\": 3.998251438140869,\r\n   \"Gamma_flux\": 0.6122800480913698,\r\n   \"Gamma_flux_min\": 0.6122800480913615,\r\n   \"Gamma_flux_max\": 0.6122800480913744,\r\n   \"n_flux\": 141,\r\n   \"flux_window\": [\r\n    2.1325,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441105670458862,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603333908360369,\r\n    \"e=1|ew|>pi\": 0.0021862114941112068,\r\n    \"e=0.873333|ew|>pi/2\": 0.1895105612264967,\r\n    \"e=0.873333|ew|>pi\": 0.000655816292675433,\r\n    \"e=0.5|ew|>pi/2\": 0.02234687985665441,\r\n    \"e=0.5|ew|>pi\": 3.6927627541137703e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.6688420450834354,\r\n  \"R1_err_est\": 2.467716260667885e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882638684447,\r\n  \"R1_err_est\": 8.215777074882524e-06\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.4905520876116311,\r\n  \"R1_err_est\": 1.3418602268500113e-05\r\n },\r\n \"wall\": 5.996483087539673\r\n}"}
{"path": "raw/conv_j00_th055.json", "bytes": 4397, "sha256": "80ebb3aaa6a3a399c40b951d6fd9db80cc0599930409fcdf454fe41446a0ee66", "text": "{\r\n \"name\": \"conv_j00_th055\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.55\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 6.68,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.55,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 6.68,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 668,\r\n    \"dim\": 46760\r\n   },\r\n   \"E_re\": 1.6688321904795569,\r\n   \"E_im\": -0.3061271574350257,\r\n   \"Gamma_rq\": 0.6122543148700514,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688321904792642,\r\n     -0.306127157435007\r\n    ],\r\n    [\r\n     3.1969606987769503,\r\n     -0.1510736145881537\r\n    ],\r\n    [\r\n     4.310625090019731,\r\n     -0.08662268228962282\r\n    ],\r\n    [\r\n     3.603273394511388,\r\n     -2.351426197037043\r\n    ],\r\n    [\r\n     5.32373858369823,\r\n     -0.12521740064680287\r\n    ],\r\n    [\r\n     6.079877578413631,\r\n     -1.3169302823747264\r\n    ],\r\n    [\r\n     6.31420071125609,\r\n     -0.09397429456391168\r\n    ],\r\n    [\r\n     7.130089295506789,\r\n     -0.027472692306571445\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5230677833238982,\r\n    0.7641020781529348,\r\n    0.8050515036018395,\r\n    0.046872646522778234,\r\n    0.7908791906168999,\r\n    0.13801439014525066,\r\n    0.851357313033594,\r\n    0.8838287808359111\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2680693461058127e-12,\r\n   \"t_factor\": 0.21302103996276855,\r\n   \"t_total\": 1.6235508918762207,\r\n   \"Gamma_flux\": 0.6122543148700438,\r\n   \"Gamma_flux_min\": 0.612254314870041,\r\n   \"Gamma_flux_max\": 0.6122543148700459,\r\n   \"n_flux\": 70,\r\n   \"flux_window\": [\r\n    2.1350000000000002,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441111441591205,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.26034044860456174,\r\n    \"e=1|ew|>pi\": 0.002186495946769488,\r\n    \"e=0.873333|ew|>pi/2\": 0.1895168685440812,\r\n    \"e=0.873333|ew|>pi\": 0.0006559214019210588,\r\n    \"e=0.5|ew|>pi/2\": 0.022348596932796682,\r\n    \"e=0.5|ew|>pi\": 3.6941727148870935e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 6.68,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1336,\r\n    \"dim\": 93520\r\n   },\r\n   \"E_re\": 1.6688395812991537,\r\n   \"E_im\": -0.3061398877045151,\r\n   \"Gamma_rq\": 0.6122797754090302,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688395812979198,\r\n     -0.30613988770449985\r\n    ],\r\n    [\r\n     3.197005862429747,\r\n     -0.15107479525024592\r\n    ],\r\n    [\r\n     4.310709449072997,\r\n     -0.08662984824258355\r\n    ],\r\n    [\r\n     3.60323026751031,\r\n     -2.351642524028474\r\n    ],\r\n    [\r\n     5.323885408986747,\r\n     -0.12522752565874765\r\n    ],\r\n    [\r\n     6.079897542260634,\r\n     -1.3170508590010044\r\n    ],\r\n    [\r\n     6.314398553059168,\r\n     -0.09396346235921217\r\n    ],\r\n    [\r\n     7.130322045656244,\r\n     -0.027476335941759484\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5230708109480324,\r\n    0.7641068438018382,\r\n    0.8050429090241289,\r\n    0.0468763627681179,\r\n    0.7908809458963878,\r\n    0.13801559616055328,\r\n    0.8513733981939932,\r\n    0.8838111060772721\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.85264437063537e-12,\r\n   \"t_factor\": 0.493147611618042,\r\n   \"t_total\": 3.286700487136841,\r\n   \"Gamma_flux\": 0.6122797754090363,\r\n   \"Gamma_flux_min\": 0.6122797754090287,\r\n   \"Gamma_flux_max\": 0.6122797754090424,\r\n   \"n_flux\": 141,\r\n   \"flux_window\": [\r\n    2.1325,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441106688520648,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603334019528552,\r\n    \"e=1|ew|>pi\": 0.0021862116663966843,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951057035947574,\r\n    \"e=0.873333|ew|>pi\": 0.0006558163465737185,\r\n    \"e=0.5|ew|>pi/2\": 0.022346881396973665,\r\n    \"e=0.5|ew|>pi\": 3.692763104278218e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.668842044905686,\r\n  \"R1_err_est\": 2.463606532332463e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882622553671,\r\n  \"R1_err_est\": 8.48684633081298e-06\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.4905520902219824,\r\n  \"R1_err_est\": 1.3861347592403206e-05\r\n },\r\n \"wall\": 4.92872166633606\r\n}"}
{"path": "raw/conv_j08_base.json", "bytes": 4453, "sha256": "d897ee9a734b783f332a12bce8b91aa83926a65415f333141c16afe452a89142", "text": "{\r\n \"name\": \"conv_j08_base\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.16,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 916,\r\n    \"dim\": 64120\r\n   },\r\n   \"E_re\": 1.8166584859008394,\r\n   \"E_im\": -0.015928264548962623,\r\n   \"Gamma_rq\": 0.031856529097925246,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816658485900165,\r\n     -0.015928264548964656\r\n    ],\r\n    [\r\n     3.1817502242297007,\r\n     -0.15568616126399917\r\n    ],\r\n    [\r\n     3.3891991063877205,\r\n     -0.619375775498586\r\n    ],\r\n    [\r\n     4.438420839046035,\r\n     -0.04447864631569974\r\n    ],\r\n    [\r\n     4.690424552994543,\r\n     -2.178174577170879\r\n    ],\r\n    [\r\n     5.381945064000608,\r\n     -0.0001625055887128357\r\n    ],\r\n    [\r\n     6.2355992200178205,\r\n     -0.023975444902272398\r\n    ],\r\n    [\r\n     6.852047346669091,\r\n     -0.12634665540276124\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9406419948168718,\r\n    0.7148745624765401,\r\n    0.2708808273749142,\r\n    0.9274233994530984,\r\n    0.03550865901602803,\r\n    0.993501420948324,\r\n    0.9475841381960101,\r\n    0.7443597245982617\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.3026447065898505e-12,\r\n   \"t_factor\": 0.34992098808288574,\r\n   \"t_total\": 2.5494096279144287,\r\n   \"Gamma_flux\": 0.03185652909792244,\r\n   \"Gamma_flux_min\": 0.03185652909792215,\r\n   \"Gamma_flux_max\": 0.03185652909792263,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9442742568799977,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278522077253677,\r\n    \"e=1|ew|>pi\": 0.002028549904797453,\r\n    \"e=0.873333|ew|>pi/2\": 0.16800897032023435,\r\n    \"e=0.873333|ew|>pi\": 0.0006247232654979965,\r\n    \"e=0.5|ew|>pi/2\": 0.01984609051846846,\r\n    \"e=0.5|ew|>pi\": 4.0903698947045104e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1832,\r\n    \"dim\": 128240\r\n   },\r\n   \"E_re\": 1.8166713682267899,\r\n   \"E_im\": -0.015929273602598843,\r\n   \"Gamma_rq\": 0.031858547205197686,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713682281563,\r\n     -0.015929273602589375\r\n    ],\r\n    [\r\n     3.181812369688508,\r\n     -0.15569525042929655\r\n    ],\r\n    [\r\n     3.3891955248822034,\r\n     -0.6194040283061675\r\n    ],\r\n    [\r\n     4.438514082013168,\r\n     -0.044475346629315085\r\n    ],\r\n    [\r\n     4.690291925284381,\r\n     -2.1780451952189237\r\n    ],\r\n    [\r\n     5.382084003265465,\r\n     -0.0001624037138008086\r\n    ],\r\n    [\r\n     6.2357811888555545,\r\n     -0.02398241751764859\r\n    ],\r\n    [\r\n     6.852176162550801,\r\n     -0.1263621454717661\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.940161012485565,\r\n    0.713854705539997,\r\n    0.26941062153093437,\r\n    0.9271800945613723,\r\n    0.035209317881519264,\r\n    0.9933841347130437,\r\n    0.9472062194315787,\r\n    0.743048253355674\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.331164053420695e-12,\r\n   \"t_factor\": 0.6593594551086426,\r\n   \"t_total\": 5.169029712677002,\r\n   \"Gamma_flux\": 0.03185854720516472,\r\n   \"Gamma_flux_min\": 0.031858547205164234,\r\n   \"Gamma_flux_max\": 0.03185854720516512,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.943791325775143,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2328776207349323,\r\n    \"e=1|ew|>pi\": 0.002029288854422227,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680789337754581,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311460881023,\r\n    \"e=0.5|ew|>pi/2\": 0.019854380521585602,\r\n    \"e=0.5|ew|>pi\": 4.090803162058462e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8166756623354399,\r\n  \"R1_err_est\": 4.294108649993689e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.03185921990757881,\r\n  \"R1_err_est\": 6.72702414092341e-07\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.4464284589183425,\r\n  \"R1_err_est\": 2.111595726939086e-05\r\n },\r\n \"wall\": 7.7359395027160645\r\n}"}
{"path": "raw/conv_j08_D55.json", "bytes": 4463, "sha256": "ebe50a73fba373c3db3972f93c74a353a7f785b4a1e463dc7ca2c03db9510de6", "text": "{\r\n \"name\": \"conv_j08_D55\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"D\": 55.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.96,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.96,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 996,\r\n    \"dim\": 69720\r\n   },\r\n   \"E_re\": 1.8166584859008519,\r\n   \"E_im\": -0.015928264548963986,\r\n   \"Gamma_rq\": 0.03185652909792797,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816658485900165,\r\n     -0.015928264548964614\r\n    ],\r\n    [\r\n     3.181750224229699,\r\n     -0.15568616126399903\r\n    ],\r\n    [\r\n     3.3891991063877267,\r\n     -0.6193757754985814\r\n    ],\r\n    [\r\n     4.438420839046021,\r\n     -0.04447864631569928\r\n    ],\r\n    [\r\n     4.690424552994152,\r\n     -2.1781745771706174\r\n    ],\r\n    [\r\n     5.381945064000609,\r\n     -0.00016250558871196835\r\n    ],\r\n    [\r\n     6.235599220017832,\r\n     -0.023975444902268776\r\n    ],\r\n    [\r\n     6.852047346669134,\r\n     -0.12634665540276258\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9406419948168718,\r\n    0.7148745624765377,\r\n    0.27088082737491725,\r\n    0.9274233994531004,\r\n    0.03550865901603521,\r\n    0.9935014209483245,\r\n    0.94758413819601,\r\n    0.7443597245982567\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2460072384618483e-12,\r\n   \"t_factor\": 0.3813014030456543,\r\n   \"t_total\": 2.8428869247436523,\r\n   \"Gamma_flux\": 0.03185652909792226,\r\n   \"Gamma_flux_min\": 0.03185652909792212,\r\n   \"Gamma_flux_max\": 0.03185652909792241,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.944274256879998,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278522077253658,\r\n    \"e=1|ew|>pi\": 0.002028549904797448,\r\n    \"e=0.873333|ew|>pi/2\": 0.16800897032023432,\r\n    \"e=0.873333|ew|>pi\": 0.0006247232654979928,\r\n    \"e=0.5|ew|>pi/2\": 0.019846090518468428,\r\n    \"e=0.5|ew|>pi\": 4.090369894681933e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.96,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1992,\r\n    \"dim\": 139440\r\n   },\r\n   \"E_re\": 1.8166713682267703,\r\n   \"E_im\": -0.015929273602599107,\r\n   \"Gamma_rq\": 0.031858547205198214,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713682281688,\r\n     -0.01592927360258936\r\n    ],\r\n    [\r\n     3.181812369688518,\r\n     -0.15569525042929577\r\n    ],\r\n    [\r\n     3.3891955248822208,\r\n     -0.6194040283061764\r\n    ],\r\n    [\r\n     4.438514082013178,\r\n     -0.04447534662931531\r\n    ],\r\n    [\r\n     4.690291925284618,\r\n     -2.178045195218846\r\n    ],\r\n    [\r\n     5.38208400326547,\r\n     -0.0001624037138044307\r\n    ],\r\n    [\r\n     6.235781188855581,\r\n     -0.023982417517643902\r\n    ],\r\n    [\r\n     6.852176162550807,\r\n     -0.12636214547176794\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9401610124855649,\r\n    0.7138547055399959,\r\n    0.2694106215309294,\r\n    0.9271800945613756,\r\n    0.03520931788152563,\r\n    0.9933841347130433,\r\n    0.9472062194315787,\r\n    0.7430482533556777\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.459169891488225e-12,\r\n   \"t_factor\": 0.7978854179382324,\r\n   \"t_total\": 5.890343427658081,\r\n   \"Gamma_flux\": 0.03185854720516514,\r\n   \"Gamma_flux_min\": 0.03185854720516471,\r\n   \"Gamma_flux_max\": 0.03185854720516553,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9437913257751426,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23287762073493246,\r\n    \"e=1|ew|>pi\": 0.0020292888544222315,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680789337754581,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311460881013,\r\n    \"e=0.5|ew|>pi/2\": 0.019854380521585613,\r\n    \"e=0.5|ew|>pi\": 4.0908031620461e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8166756623354097,\r\n  \"R1_err_est\": 4.294108639335548e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.031859219907579436,\r\n  \"R1_err_est\": 6.727024142935689e-07\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.446428458918323,\r\n  \"R1_err_est\": 2.11159572760522e-05\r\n },\r\n \"wall\": 8.749670028686523\r\n}"}
{"path": "raw/conv_j08_del10.json", "bytes": 4466, "sha256": "d590ae7023fbdac69fb941a5049189d079d9ea0c0cee9ef3cc597ec6350f484a", "text": "{\r\n \"name\": \"conv_j08_del10\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"delta\": 1.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.24,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.45,\r\n  \"delta\": 1.0,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.24,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 924,\r\n    \"dim\": 64680\r\n   },\r\n   \"E_re\": 1.816658523963304,\r\n   \"E_im\": -0.01592823229183262,\r\n   \"Gamma_rq\": 0.03185646458366524,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816658523962634,\r\n     -0.015928232291834793\r\n    ],\r\n    [\r\n     3.1817500900451225,\r\n     -0.15568706382213857\r\n    ],\r\n    [\r\n     3.3891922953785123,\r\n     -0.6193685060598321\r\n    ],\r\n    [\r\n     4.438420727516224,\r\n     -0.04447870663154221\r\n    ],\r\n    [\r\n     4.690364204144074,\r\n     -2.1777990110957526\r\n    ],\r\n    [\r\n     5.381945063953454,\r\n     -0.0001625052380626324\r\n    ],\r\n    [\r\n     6.23559915990101,\r\n     -0.02397544747366508\r\n    ],\r\n    [\r\n     6.852047155755435,\r\n     -0.12634704843082678\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9397815535985714,\r\n    0.7087658536283906,\r\n    0.2618197561830814,\r\n    0.9252389966551015,\r\n    0.03162749042465293,\r\n    0.9934910650718475,\r\n    0.9464235924869892,\r\n    0.7395248704015223\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.285153177516975e-12,\r\n   \"t_factor\": 0.367659330368042,\r\n   \"t_total\": 2.5451390743255615,\r\n   \"Gamma_flux\": 0.03185646458366962,\r\n   \"Gamma_flux_min\": 0.031856464583669364,\r\n   \"Gamma_flux_max\": 0.03185646458366974,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.944274371324032,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278523889794808,\r\n    \"e=1|ew|>pi\": 0.002028550215262992,\r\n    \"e=0.873333|ew|>pi/2\": 0.16800898498606598,\r\n    \"e=0.873333|ew|>pi\": 0.0006247233677118502,\r\n    \"e=0.5|ew|>pi/2\": 0.019846093042570703,\r\n    \"e=0.5|ew|>pi\": 4.0903707576020153e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.24,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1848,\r\n    \"dim\": 129360\r\n   },\r\n   \"E_re\": 1.8166713777234005,\r\n   \"E_im\": -0.015929265519752513,\r\n   \"Gamma_rq\": 0.03185853103950503,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713777193946,\r\n     -0.015929265519743156\r\n    ],\r\n    [\r\n     3.1818123366285724,\r\n     -0.1556954762287034\r\n    ],\r\n    [\r\n     3.389193818365395,\r\n     -0.6194022130942605\r\n    ],\r\n    [\r\n     4.438514054131685,\r\n     -0.044475361772596145\r\n    ],\r\n    [\r\n     4.690276808310821,\r\n     -2.1779513101617707\r\n    ],\r\n    [\r\n     5.382084003248107,\r\n     -0.00016240362617914172\r\n    ],\r\n    [\r\n     6.23578117379515,\r\n     -0.02398241817697586\r\n    ],\r\n    [\r\n     6.85217611483006,\r\n     -0.12636224392479317\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9393010258695121,\r\n    0.7077569274042198,\r\n    0.26039815121984283,\r\n    0.9249969907948459,\r\n    0.03134931225589495,\r\n    0.9933737863504603,\r\n    0.9460460971777148,\r\n    0.7382227534072353\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.117445733257333e-12,\r\n   \"t_factor\": 0.780815601348877,\r\n   \"t_total\": 5.262249231338501,\r\n   \"Gamma_flux\": 0.031858531039481344,\r\n   \"Gamma_flux_min\": 0.03185853103948089,\r\n   \"Gamma_flux_max\": 0.03185853103948179,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.943791354460577,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2328776252408381,\r\n    \"e=1|ew|>pi\": 0.002029288931737165,\r\n    \"e=0.873333|ew|>pi/2\": 0.168078937422445,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311715452222,\r\n    \"e=0.5|ew|>pi/2\": 0.019854381149908756,\r\n    \"e=0.5|ew|>pi\": 4.0908033769920025e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8166756623100992,\r\n  \"R1_err_est\": 4.284586698766191e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.03185921985808526,\r\n  \"R1_err_est\": 6.88818603912511e-07\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.4464284604286104,\r\n  \"R1_err_est\": 2.1621867738019773e-05\r\n },\r\n \"wall\": 7.830365419387817\r\n}"}
{"path": "raw/conv_j08_dR20.json", "bytes": 4465, "sha256": "7ebc449955032f1171f2dc7ae29096fc3c6a36bead7374d28b4e4e577e061f3f", "text": "{\r\n \"name\": \"conv_j08_dR20\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"dR\": 2.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.52,\r\n  \"R0\": 4.68,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.52,\r\n    \"R0\": 4.68,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 952,\r\n    \"dim\": 66640\r\n   },\r\n   \"E_re\": 1.8166585439121483,\r\n   \"E_im\": -0.0159282240937413,\r\n   \"Gamma_rq\": 0.0318564481874826,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166585439114686,\r\n     -0.01592822409374242\r\n    ],\r\n    [\r\n     3.18174997584861,\r\n     -0.1556876049928227\r\n    ],\r\n    [\r\n     3.3891880729644845,\r\n     -0.6193630729201147\r\n    ],\r\n    [\r\n     4.438420658220757,\r\n     -0.04447876345832028\r\n    ],\r\n    [\r\n     4.690278109058909,\r\n     -2.177374443267843\r\n    ],\r\n    [\r\n     5.381945064001036,\r\n     -0.00016250545548155554\r\n    ],\r\n    [\r\n     6.235599121946193,\r\n     -0.02397546708073484\r\n    ],\r\n    [\r\n     6.852047243938507,\r\n     -0.12634732524809272\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9367904889079691,\r\n    0.687627288683789,\r\n    0.23235365275414427,\r\n    0.9174496788371136,\r\n    0.021140048311955727,\r\n    0.9934559743557969,\r\n    0.9422278993739946,\r\n    0.7223070181884402\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2178805569463495e-12,\r\n   \"t_factor\": 0.32245302200317383,\r\n   \"t_total\": 2.498185396194458,\r\n   \"Gamma_flux\": 0.03185644818748315,\r\n   \"Gamma_flux_min\": 0.03185644818748293,\r\n   \"Gamma_flux_max\": 0.031856448187483316,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    3.075,\r\n    4.665\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9388115734450456,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278524820911456,\r\n    \"e=1|ew|>pi\": 0.0020285503760314183,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680089925296927,\r\n    \"e=0.873333|ew|>pi\": 0.0006247234206777121,\r\n    \"e=0.5|ew|>pi/2\": 0.01984609434689073,\r\n    \"e=0.5|ew|>pi\": 4.0903712058495306e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.52,\r\n    \"R0\": 4.68,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1904,\r\n    \"dim\": 133280\r\n   },\r\n   \"E_re\": 1.816671382748782,\r\n   \"E_im\": -0.01592926349842681,\r\n   \"Gamma_rq\": 0.03185852699685362,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713827501035,\r\n     -0.015929263498417855\r\n    ],\r\n    [\r\n     3.1818123070079434,\r\n     -0.15569561198382664\r\n    ],\r\n    [\r\n     3.389192767694166,\r\n     -0.6194008403068407\r\n    ],\r\n    [\r\n     4.438514036615942,\r\n     -0.044475375927461626\r\n    ],\r\n    [\r\n     4.690256131267855,\r\n     -2.1778444262840764\r\n    ],\r\n    [\r\n     5.382084003265775,\r\n     -0.00016240368077460876\r\n    ],\r\n    [\r\n     6.235781164205861,\r\n     -0.02398242302485617\r\n    ],\r\n    [\r\n     6.852176136336713,\r\n     -0.12636231370606082\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9363122126672523,\r\n    0.686655344782171,\r\n    0.2310985788043331,\r\n    0.9172132406625113,\r\n    0.020946100008646672,\r\n    0.9933387267857007,\r\n    0.9418525395797356,\r\n    0.7210399405697546\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.214600636292001e-12,\r\n   \"t_factor\": 0.6727521419525146,\r\n   \"t_total\": 4.955511808395386,\r\n   \"Gamma_flux\": 0.031858526996844536,\r\n   \"Gamma_flux_min\": 0.03185852699684414,\r\n   \"Gamma_flux_max\": 0.0318585269968449,\r\n   \"n_flux\": 322,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    4.6725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9383319503053429,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23287762757686306,\r\n    \"e=1|ew|>pi\": 0.0020292889721490875,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680789393156541,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311848608379,\r\n    \"e=0.5|ew|>pi/2\": 0.019854381477624722,\r\n    \"e=0.5|ew|>pi\": 4.0908034896919034e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.816675662360993,\r\n  \"R1_err_est\": 4.27961221105555e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.03185921993329833,\r\n  \"R1_err_est\": 6.92936453793036e-07\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.446428458056603,\r\n  \"R1_err_est\": 2.1751133137293266e-05\r\n },\r\n \"wall\": 7.4764344692230225\r\n}"}
{"path": "raw/conv_j08_ds010.json", "bytes": 4468, "sha256": "723621ac10fd1e04fe8c497d3c0b31d597a828a50302594367559477c66d0a2b", "text": "{\r\n \"name\": \"conv_j08_ds010\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"ds\": 0.1\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.16,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 99,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 916,\r\n    \"dim\": 90684\r\n   },\r\n   \"E_re\": 1.8166584859008779,\r\n   \"E_im\": -0.01592826454896441,\r\n   \"Gamma_rq\": 0.03185652909792882,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816658485900078,\r\n     -0.015928264548968174\r\n    ],\r\n    [\r\n     3.1817502242297175,\r\n     -0.15568616126394394\r\n    ],\r\n    [\r\n     3.389199106387742,\r\n     -0.6193757754987801\r\n    ],\r\n    [\r\n     4.438420839045953,\r\n     -0.044478646315697846\r\n    ],\r\n    [\r\n     4.690424552997109,\r\n     -2.1781745771753136\r\n    ],\r\n    [\r\n     5.381945064000506,\r\n     -0.00016250558871350879\r\n    ],\r\n    [\r\n     6.23559922002117,\r\n     -0.023975444902936165\r\n    ],\r\n    [\r\n     6.852047346694717,\r\n     -0.12634665542686507\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9406419948168643,\r\n    0.7148745624766495,\r\n    0.270880827374838,\r\n    0.9274233994531033,\r\n    0.03550865901583533,\r\n    0.9935014209483233,\r\n    0.9475841381946379,\r\n    0.7443597245554587\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.5861598396341618e-12,\r\n   \"t_factor\": 0.8234994411468506,\r\n   \"t_total\": 3.9279003143310547,\r\n   \"Gamma_flux\": 0.03185652909793193,\r\n   \"Gamma_flux_min\": 0.03185652909793173,\r\n   \"Gamma_flux_max\": 0.03185652909793207,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9442742568799852,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278522077248615,\r\n    \"e=1|ew|>pi\": 0.002028549904796965,\r\n    \"e=0.873333|ew|>pi/2\": 0.16800897032019363,\r\n    \"e=0.873333|ew|>pi\": 0.0006247232654978718,\r\n    \"e=0.5|ew|>pi/2\": 0.01984609051846302,\r\n    \"e=0.5|ew|>pi\": 4.0903698947310644e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 1832,\r\n    \"dim\": 181368\r\n   },\r\n   \"E_re\": 1.8166713682267557,\r\n   \"E_im\": -0.01592927360259268,\r\n   \"Gamma_rq\": 0.03185854720518536,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713682282432,\r\n     -0.015929273602616763\r\n    ],\r\n    [\r\n     3.181812369688145,\r\n     -0.15569525042922663\r\n    ],\r\n    [\r\n     3.3891955248825525,\r\n     -0.619404028306448\r\n    ],\r\n    [\r\n     4.438514082013183,\r\n     -0.04447534662926545\r\n    ],\r\n    [\r\n     4.6902919252964494,\r\n     -2.1780451952305375\r\n    ],\r\n    [\r\n     5.382084003265558,\r\n     -0.0001624037138028972\r\n    ],\r\n    [\r\n     6.235781188858923,\r\n     -0.023982417518288633\r\n    ],\r\n    [\r\n     6.852176162576322,\r\n     -0.12636214549572372\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9401610124854956,\r\n    0.7138547055401321,\r\n    0.2694106215308829,\r\n    0.9271800945614622,\r\n    0.03520931788110233,\r\n    0.9933841347130388,\r\n    0.94720621943023,\r\n    0.7430482533129884\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.37188284145574e-12,\r\n   \"t_factor\": 1.7728493213653564,\r\n   \"t_total\": 8.453267574310303,\r\n   \"Gamma_flux\": 0.031858547205239056,\r\n   \"Gamma_flux_min\": 0.031858547205238674,\r\n   \"Gamma_flux_max\": 0.03185854720523958,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9437913257750513,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2328776207348356,\r\n    \"e=1|ew|>pi\": 0.00202928885442155,\r\n    \"e=0.873333|ew|>pi/2\": 0.16807893377540442,\r\n    \"e=0.873333|ew|>pi\": 0.000624931146087913,\r\n    \"e=0.5|ew|>pi/2\": 0.019854380521584898,\r\n    \"e=0.5|ew|>pi\": 4.0908031620472235e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8166756623353815,\r\n  \"R1_err_est\": 4.294108625790827e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.03185921990767476,\r\n  \"R1_err_est\": 6.727024357069955e-07\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.4464284589153302,\r\n  \"R1_err_est\": 2.1115957948403263e-05\r\n },\r\n \"wall\": 12.405176162719727\r\n}"}
{"path": "raw/conv_j08_S12.json", "bytes": 4462, "sha256": "0ae9e45fe2e69d4641147ab3b0e717c75e6d5f66c302b4e3767521eb018b0c29", "text": "{\r\n \"name\": \"conv_j08_S12\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"S\": 12.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.16,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 12.0,\r\n  \"Ns\": 85,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 916,\r\n    \"dim\": 77860\r\n   },\r\n   \"E_re\": 1.816658485900808,\r\n   \"E_im\": -0.01592826454896438,\r\n   \"Gamma_rq\": 0.03185652909792876,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816658485900126,\r\n     -0.015928264548962644\r\n    ],\r\n    [\r\n     3.1817502242296474,\r\n     -0.1556861612639831\r\n    ],\r\n    [\r\n     3.3891991063877684,\r\n     -0.6193757754985914\r\n    ],\r\n    [\r\n     4.4384208390431805,\r\n     -0.044478646315115763\r\n    ],\r\n    [\r\n     4.690424552997442,\r\n     -2.178174577170678\r\n    ],\r\n    [\r\n     5.381945062964813,\r\n     -0.00016250559060576597\r\n    ],\r\n    [\r\n     6.2355990912875265,\r\n     -0.023975419403339946\r\n    ],\r\n    [\r\n     6.8520463318063,\r\n     -0.1263456618572964\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9406419948168805,\r\n    0.7148745624765693,\r\n    0.2708808273749308,\r\n    0.9274233994540056,\r\n    0.03550865901607673,\r\n    0.9935014209913089,\r\n    0.947584190560194,\r\n    0.7443614844224871\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2171075977644853e-12,\r\n   \"t_factor\": 0.606633186340332,\r\n   \"t_total\": 3.300353527069092,\r\n   \"Gamma_flux\": 0.031856529097924975,\r\n   \"Gamma_flux_min\": 0.03185652909792482,\r\n   \"Gamma_flux_max\": 0.031856529097925176,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9442742568799958,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2327852207725311,\r\n    \"e=1|ew|>pi\": 0.0020285499047971375,\r\n    \"e=0.873333|ew|>pi/2\": 0.16800897032022996,\r\n    \"e=0.873333|ew|>pi\": 0.0006247232654978845,\r\n    \"e=0.5|ew|>pi/2\": 0.0198460905184671,\r\n    \"e=0.5|ew|>pi\": 4.09036989408455e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 1832,\r\n    \"dim\": 155720\r\n   },\r\n   \"E_re\": 1.8166713682266784,\r\n   \"E_im\": -0.015929273602596324,\r\n   \"Gamma_rq\": 0.03185854720519265,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713682283218,\r\n     -0.015929273602614168\r\n    ],\r\n    [\r\n     3.1818123696880365,\r\n     -0.15569525042915594\r\n    ],\r\n    [\r\n     3.3891955248825627,\r\n     -0.6194040283064424\r\n    ],\r\n    [\r\n     4.438514082010272,\r\n     -0.04447534662870928\r\n    ],\r\n    [\r\n     4.690291925292813,\r\n     -2.1780451952269124\r\n    ],\r\n    [\r\n     5.382084002231492,\r\n     -0.000162403715687591\r\n    ],\r\n    [\r\n     6.235781060372012,\r\n     -0.023982392060387485\r\n    ],\r\n    [\r\n     6.852175150099623,\r\n     -0.1263611545265222\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9401610124855042,\r\n    0.7138547055402316,\r\n    0.26941062153088896,\r\n    0.927180094562333,\r\n    0.03520931788123351,\r\n    0.9933841347567822,\r\n    0.9472062720357424,\r\n    0.7430500157773712\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.535344332535603e-12,\r\n   \"t_factor\": 1.2278313636779785,\r\n   \"t_total\": 6.286201238632202,\r\n   \"Gamma_flux\": 0.031858547205207706,\r\n   \"Gamma_flux_min\": 0.031858547205207366,\r\n   \"Gamma_flux_max\": 0.031858547205208004,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9437913257750957,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23287762073485294,\r\n    \"e=1|ew|>pi\": 0.002029288854423191,\r\n    \"e=0.873333|ew|>pi/2\": 0.16807893377541827,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311460883814,\r\n    \"e=0.5|ew|>pi/2\": 0.01985438052159282,\r\n    \"e=0.5|ew|>pi\": 4.0908031614311007e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.816675662335302,\r\n  \"R1_err_est\": 4.294108623570381e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.03185921990763529,\r\n  \"R1_err_est\": 6.727024275815507e-07\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.44642845891657,\r\n  \"R1_err_est\": 2.111595769260788e-05\r\n },\r\n \"wall\": 9.602681636810303\r\n}"}
{"path": "raw/conv_j08_th035.json", "bytes": 4471, "sha256": "49dcc90d46fc6b419b8e18b610c86cf45bd527d3a5fa089bfdd88fcee4b5e059", "text": "{\r\n \"name\": \"conv_j08_th035\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.35\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.6,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.35,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.6,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 960,\r\n    \"dim\": 67200\r\n   },\r\n   \"E_re\": 1.8166584893487019,\r\n   \"E_im\": -0.015928254784708384,\r\n   \"Gamma_rq\": 0.03185650956941677,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816658489348056,\r\n     -0.015928254784707392\r\n    ],\r\n    [\r\n     3.181750281316286,\r\n     -0.15568633466839307\r\n    ],\r\n    [\r\n     3.389197286837843,\r\n     -0.6193751002301695\r\n    ],\r\n    [\r\n     4.438420823439494,\r\n     -0.044478665997746115\r\n    ],\r\n    [\r\n     4.690388719744261,\r\n     -2.1781177209552056\r\n    ],\r\n    [\r\n     5.38194506392927,\r\n     -0.00016250555072570144\r\n    ],\r\n    [\r\n     6.235599209377536,\r\n     -0.023975449850942267\r\n    ],\r\n    [\r\n     6.852047341874457,\r\n     -0.1263467469299841\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9403323315633386,\r\n    0.712694729460031,\r\n    0.2675678169906834,\r\n    0.9266599589835003,\r\n    0.033985179462400254,\r\n    0.9934974925241472,\r\n    0.9471845992619243,\r\n    0.7426759142281284\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.1948773845572797e-12,\r\n   \"t_factor\": 0.3841376304626465,\r\n   \"t_total\": 2.745091199874878,\r\n   \"Gamma_flux\": 0.03185650956941089,\r\n   \"Gamma_flux_min\": 0.031856509569410656,\r\n   \"Gamma_flux_max\": 0.03185650956941107,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.944274279360854,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278522256613166,\r\n    \"e=1|ew|>pi\": 0.0020285499344773112,\r\n    \"e=0.873333|ew|>pi/2\": 0.16800897176348176,\r\n    \"e=0.873333|ew|>pi\": 0.0006247232752402339,\r\n    \"e=0.5|ew|>pi/2\": 0.019846090761966983,\r\n    \"e=0.5|ew|>pi\": 4.090369976147309e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.6,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1920,\r\n    \"dim\": 134400\r\n   },\r\n   \"E_re\": 1.8166713690857996,\r\n   \"E_im\": -0.01592927115385385,\r\n   \"Gamma_rq\": 0.0318585423077077,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816671369086245,\r\n     -0.015929271153843835\r\n    ],\r\n    [\r\n     3.1818123841109536,\r\n     -0.1556952939011269\r\n    ],\r\n    [\r\n     3.389195068006651,\r\n     -0.6194038596094477\r\n    ],\r\n    [\r\n     4.438514078105058,\r\n     -0.04447535158039701\r\n    ],\r\n    [\r\n     4.690282930229367,\r\n     -2.178030925809543\r\n    ],\r\n    [\r\n     5.382084003246666,\r\n     -0.0001624037043001028\r\n    ],\r\n    [\r\n     6.235781186181553,\r\n     -0.023982418765152152\r\n    ],\r\n    [\r\n     6.852176161380191,\r\n     -0.12636216846080178\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9398515059197688,\r\n    0.7116783687324613,\r\n    0.26611579295428556,\r\n    0.9264170338729758,\r\n    0.03369724029314044,\r\n    0.9933802087399379,\r\n    0.9468067839441742,\r\n    0.741367463966213\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.134881455466903e-12,\r\n   \"t_factor\": 0.8152148723602295,\r\n   \"t_total\": 5.636761665344238,\r\n   \"Gamma_flux\": 0.031858542307682716,\r\n   \"Gamma_flux_min\": 0.031858542307682244,\r\n   \"Gamma_flux_max\": 0.031858542307683105,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9437913314113526,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23287762118021052,\r\n    \"e=1|ew|>pi\": 0.002029288861803486,\r\n    \"e=0.873333|ew|>pi/2\": 0.16807893413386713,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311485112577,\r\n    \"e=0.5|ew|>pi/2\": 0.019854380582117873,\r\n    \"e=0.5|ew|>pi\": 4.0908031823186515e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8166756623314988,\r\n  \"R1_err_est\": 4.293245699171777e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.03185921988710666,\r\n  \"R1_err_est\": 6.775794239438637e-07\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.4464284595479473,\r\n  \"R1_err_est\": 2.1269053518846448e-05\r\n },\r\n \"wall\": 8.398338317871094\r\n}"}
{"path": "raw/conv_j08_th055.json", "bytes": 4471, "sha256": "5d0e76b6e34a85394067ee8187f6025a6487fb8b0d77f4ff5d7f740d483ac45b", "text": "{\r\n \"name\": \"conv_j08_th055\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.55\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 8.88,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.55,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 8.88,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 888,\r\n    \"dim\": 62160\r\n   },\r\n   \"E_re\": 1.8166584835512738,\r\n   \"E_im\": -0.015928273760541307,\r\n   \"Gamma_rq\": 0.031856547521082614,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816658483550629,\r\n     -0.01592827376054034\r\n    ],\r\n    [\r\n     3.181750159847216,\r\n     -0.15568600698408186\r\n    ],\r\n    [\r\n     3.389200806931351,\r\n     -0.6193762647082828\r\n    ],\r\n    [\r\n     4.438420852140939,\r\n     -0.04447862734727488\r\n    ],\r\n    [\r\n     4.690459722005192,\r\n     -2.1782237052387066\r\n    ],\r\n    [\r\n     5.381945064070759,\r\n     -0.00016250561296250743\r\n    ],\r\n    [\r\n     6.235599229448649,\r\n     -0.023975439786339953\r\n    ],\r\n    [\r\n     6.852047345308829,\r\n     -0.12634657074158373\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9408637433300481,\r\n    0.7164330784394937,\r\n    0.273263271532752,\r\n    0.9279667391906579,\r\n    0.036623445318294465,\r\n    0.9935042464460175,\r\n    0.9478680105837834,\r\n    0.7455576147155787\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.202346517599741e-12,\r\n   \"t_factor\": 0.3376610279083252,\r\n   \"t_total\": 2.409449815750122,\r\n   \"Gamma_flux\": 0.03185654752107475,\r\n   \"Gamma_flux_min\": 0.03185654752107449,\r\n   \"Gamma_flux_max\": 0.03185654752107497,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9442742370328077,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278521949353387,\r\n    \"e=1|ew|>pi\": 0.002028549883990354,\r\n    \"e=0.873333|ew|>pi/2\": 0.16800896929380926,\r\n    \"e=0.873333|ew|>pi\": 0.000624723258678544,\r\n    \"e=0.5|ew|>pi/2\": 0.01984609034698261,\r\n    \"e=0.5|ew|>pi\": 4.090369838047982e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 8.88,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1776,\r\n    \"dim\": 124320\r\n   },\r\n   \"E_re\": 1.8166713676424866,\r\n   \"E_im\": -0.015929275913326255,\r\n   \"Gamma_rq\": 0.03185855182665251,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713676444715,\r\n     -0.015929275913318268\r\n    ],\r\n    [\r\n     3.181812353430228,\r\n     -0.1556952117402522\r\n    ],\r\n    [\r\n     3.3891959521069954,\r\n     -0.6194041503779149\r\n    ],\r\n    [\r\n     4.4385140852911125,\r\n     -0.04447534185478014\r\n    ],\r\n    [\r\n     4.690300762165911,\r\n     -2.178057533934464\r\n    ],\r\n    [\r\n     5.382084003283579,\r\n     -0.0001624037198760947\r\n    ],\r\n    [\r\n     6.235781191226534,\r\n     -0.023982416226780278\r\n    ],\r\n    [\r\n     6.8521761621712844,\r\n     -0.126362124197427\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9403826521362607,\r\n    0.7154106857620164,\r\n    0.2717799522498884,\r\n    0.927723159651526,\r\n    0.03631601543446951,\r\n    0.9933869584417717,\r\n    0.9474900167276739,\r\n    0.7442439872161507\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.298954464174779e-12,\r\n   \"t_factor\": 0.6664433479309082,\r\n   \"t_total\": 4.534054756164551,\r\n   \"Gamma_flux\": 0.031858551826648665,\r\n   \"Gamma_flux_min\": 0.03185855182664807,\r\n   \"Gamma_flux_max\": 0.03185855182664904,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9437913207994554,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23287762041798263,\r\n    \"e=1|ew|>pi\": 0.0020292888492578036,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680789335210261,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311443953245,\r\n    \"e=0.5|ew|>pi/2\": 0.019854380479037256,\r\n    \"e=0.5|ew|>pi\": 4.090803147969843e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8166756623395575,\r\n  \"R1_err_est\": 4.294697070861275e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.031859219928506634,\r\n  \"R1_err_est\": 6.681018579687836e-07\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.4464284582736138,\r\n  \"R1_err_est\": 2.0971539400616024e-05\r\n },\r\n \"wall\": 6.962080001831055\r\n}"}
{"path": "raw/conv_j12_base.json", "bytes": 4480, "sha256": "678d50cb38746c6631569a8bb8dc265cc2caf9baaa8ae9c82872592afb6234ce", "text": "{\r\n \"name\": \"conv_j12_base\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 10.8,\r\n  \"R0\": 5.04,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1080,\r\n    \"dim\": 75600\r\n   },\r\n   \"E_re\": 1.8717257715583717,\r\n   \"E_im\": -0.00030093996137733393,\r\n   \"Gamma_rq\": 0.0006018799227546679,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.871725771557742,\r\n     -0.00030093996137699197\r\n    ],\r\n    [\r\n     3.1267480305727364,\r\n     -0.033622206931894064\r\n    ],\r\n    [\r\n     3.592911952324768,\r\n     -0.1988335000397457\r\n    ],\r\n    [\r\n     4.4489714245383905,\r\n     -0.04327473677228397\r\n    ],\r\n    [\r\n     4.582869587387432,\r\n     -1.1186381392236013\r\n    ],\r\n    [\r\n     5.399544457620341,\r\n     -0.0005315864301824944\r\n    ],\r\n    [\r\n     5.7584265155503624,\r\n     -2.384734566723814\r\n    ],\r\n    [\r\n     6.266431493502106,\r\n     -0.014844915029442358\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.997249503211643,\r\n    0.8884993839467996,\r\n    0.5568517652455371,\r\n    0.9079647021318057,\r\n    0.08655735608685443,\r\n    0.9989110938212664,\r\n    0.015616907757208804,\r\n    0.9747116479170655\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2199425714426724e-12,\r\n   \"t_factor\": 0.5329701900482178,\r\n   \"t_total\": 2.6842472553253174,\r\n   \"Gamma_flux\": 0.0006018799227537668,\r\n   \"Gamma_flux_min\": 0.0006018799227537632,\r\n   \"Gamma_flux_max\": 0.0006018799227537706,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.025\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237375103303,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708044189216827,\r\n    \"e=1|ew|>pi\": 0.002363397856830291,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012572205508245,\r\n    \"e=0.873333|ew|>pi\": 0.0007384181812035091,\r\n    \"e=0.5|ew|>pi/2\": 0.022336092453425483,\r\n    \"e=0.5|ew|>pi\": 5.163474628650395e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2160,\r\n    \"dim\": 151200\r\n   },\r\n   \"E_re\": 1.87174114758712,\r\n   \"E_im\": -0.000300959400155403,\r\n   \"Gamma_rq\": 0.000601918800310806,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717411475834702,\r\n     -0.0003009594001553706\r\n    ],\r\n    [\r\n     3.126790992786474,\r\n     -0.03362917696492984\r\n    ],\r\n    [\r\n     3.5929424699241332,\r\n     -0.19884646174321458\r\n    ],\r\n    [\r\n     4.449065910336377,\r\n     -0.04327254655213237\r\n    ],\r\n    [\r\n     4.582903902157483,\r\n     -1.1187525332091024\r\n    ],\r\n    [\r\n     5.399685687963277,\r\n     -0.0005312208292456294\r\n    ],\r\n    [\r\n     6.266621772454818,\r\n     -0.014847975492371566\r\n    ],\r\n    [\r\n     5.757908051852873,\r\n     -2.3863282845687968\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972163134517281,\r\n    0.8879174079396156,\r\n    0.555424267946178,\r\n    0.9077116429745263,\r\n    0.08598915812229858,\r\n    0.9989064184931111,\r\n    0.9746404902297889,\r\n    0.015430038097960851\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.338864103842458e-12,\r\n   \"t_factor\": 0.8313531875610352,\r\n   \"t_total\": 6.237404108047485,\r\n   \"Gamma_flux\": 0.0006019188003100063,\r\n   \"Gamma_flux_min\": 0.0006019188003100009,\r\n   \"Gamma_flux_max\": 0.0006019188003100144,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.0325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972905436030791,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2470807777355661,\r\n    \"e=1|ew|>pi\": 0.002363139466494661,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483187657718,\r\n    \"e=0.873333|ew|>pi\": 0.0007383141320932726,\r\n    \"e=0.5|ew|>pi/2\": 0.02233492197521341,\r\n    \"e=0.5|ew|>pi\": 5.161579049007472e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.871746272930036,\r\n  \"R1_err_est\": 5.125342916079134e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0006019317594954196,\r\n  \"R1_err_est\": 1.295918541325148e-08\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.4153664744735766,\r\n  \"R1_err_est\": 2.15304854034315e-05\r\n },\r\n \"wall\": 8.943522214889526\r\n}"}
{"path": "raw/conv_j12_D55.json", "bytes": 4498, "sha256": "402e2d7d14cbf12a7e23eaea83f6231a096e44c62b18ec2fa399621d45c3137e", "text": "{\r\n \"name\": \"conv_j12_D55\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"D\": 55.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 11.68,\r\n  \"R0\": 5.04,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 11.68,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1168,\r\n    \"dim\": 81760\r\n   },\r\n   \"E_re\": 1.871725771558371,\r\n   \"E_im\": -0.000300939961376513,\r\n   \"Gamma_rq\": 0.000601879922753026,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.871725771557742,\r\n     -0.0003009399613769573\r\n    ],\r\n    [\r\n     3.126748030572733,\r\n     -0.03362220693189375\r\n    ],\r\n    [\r\n     3.592911952324757,\r\n     -0.19883350003974537\r\n    ],\r\n    [\r\n     4.448971424538388,\r\n     -0.04327473677228466\r\n    ],\r\n    [\r\n     4.582869587387477,\r\n     -1.118638139223586\r\n    ],\r\n    [\r\n     5.399544457620349,\r\n     -0.0005315864301804335\r\n    ],\r\n    [\r\n     5.758426515551995,\r\n     -2.3847345667282576\r\n    ],\r\n    [\r\n     6.266431493502116,\r\n     -0.01484491502943884\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.997249503211643,\r\n    0.8884993839468003,\r\n    0.5568517652455366,\r\n    0.9079647021318061,\r\n    0.08655735608685936,\r\n    0.9989110938212664,\r\n    0.015616907757107048,\r\n    0.9747116479170662\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.1407438759832215e-12,\r\n   \"t_factor\": 0.4774210453033447,\r\n   \"t_total\": 3.1049582958221436,\r\n   \"Gamma_flux\": 0.0006018799227537718,\r\n   \"Gamma_flux_min\": 0.0006018799227537683,\r\n   \"Gamma_flux_max\": 0.0006018799227537756,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.025\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237375103304,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708044189216818,\r\n    \"e=1|ew|>pi\": 0.0023633978568302935,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012572205508232,\r\n    \"e=0.873333|ew|>pi\": 0.0007384181812035109,\r\n    \"e=0.5|ew|>pi/2\": 0.02233609245342547,\r\n    \"e=0.5|ew|>pi\": 5.163474628656595e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 11.68,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2336,\r\n    \"dim\": 163520\r\n   },\r\n   \"E_re\": 1.8717411475870047,\r\n   \"E_im\": -0.0003009594001552999,\r\n   \"Gamma_rq\": 0.0006019188003105998,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717411475834695,\r\n     -0.0003009594001553706\r\n    ],\r\n    [\r\n     3.1267909927864714,\r\n     -0.03362917696492923\r\n    ],\r\n    [\r\n     3.592942469924133,\r\n     -0.19884646174321186\r\n    ],\r\n    [\r\n     4.449065910336385,\r\n     -0.04327254655213138\r\n    ],\r\n    [\r\n     4.5829039021575975,\r\n     -1.1187525332091184\r\n    ],\r\n    [\r\n     5.399685687963266,\r\n     -0.0005312208292446718\r\n    ],\r\n    [\r\n     6.2666217724548385,\r\n     -0.01484797549236954\r\n    ],\r\n    [\r\n     5.757908051851902,\r\n     -2.3863282845702067\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972163134517281,\r\n    0.887917407939616,\r\n    0.5554242679461832,\r\n    0.9077116429745252,\r\n    0.08598915812230029,\r\n    0.9989064184931111,\r\n    0.9746404902297885,\r\n    0.015430038097918302\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.371972078447602e-12,\r\n   \"t_factor\": 1.0777478218078613,\r\n   \"t_total\": 6.519990682601929,\r\n   \"Gamma_flux\": 0.0006019188003100075,\r\n   \"Gamma_flux_min\": 0.000601918800310001,\r\n   \"Gamma_flux_max\": 0.0006019188003100154,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.0325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.997290543603079,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708077773556622,\r\n    \"e=1|ew|>pi\": 0.0023631394664946595,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483187657718,\r\n    \"e=0.873333|ew|>pi\": 0.0007383141320932713,\r\n    \"e=0.5|ew|>pi/2\": 0.02233492197521345,\r\n    \"e=0.5|ew|>pi\": 5.161579048995053e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8717462729298824,\r\n  \"R1_err_est\": 5.1253428776654175e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0006019317594954193,\r\n  \"R1_err_est\": 1.2959185411842017e-08\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.4153664744735766,\r\n  \"R1_err_est\": 2.153048540165514e-05\r\n },\r\n \"wall\": 9.643382549285889\r\n}"}
{"path": "raw/conv_j12_del10.json", "bytes": 4501, "sha256": "8bfce5f829354b14b858b87ff898647edf59f28f064d4a9cdeb25b7d40b8d4d8", "text": "{\r\n \"name\": \"conv_j12_del10\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"delta\": 1.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 10.88,\r\n  \"R0\": 5.04,\r\n  \"theta\": 0.45,\r\n  \"delta\": 1.0,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 10.88,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1088,\r\n    \"dim\": 76160\r\n   },\r\n   \"E_re\": 1.8717257720004181,\r\n   \"E_im\": -0.00030093932279051444,\r\n   \"Gamma_rq\": 0.0006018786455810289,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717257719998268,\r\n     -0.0003009393227884072\r\n    ],\r\n    [\r\n     3.1267479835792713,\r\n     -0.03362228253680543\r\n    ],\r\n    [\r\n     3.592911817904467,\r\n     -0.1988343635622964\r\n    ],\r\n    [\r\n     4.448971486595719,\r\n     -0.0432746461652185\r\n    ],\r\n    [\r\n     4.582870340622756,\r\n     -1.118691313689439\r\n    ],\r\n    [\r\n     5.399544458135504,\r\n     -0.0005315873086736908\r\n    ],\r\n    [\r\n     5.757247313740508,\r\n     -2.38632440299515\r\n    ],\r\n    [\r\n     6.266431470376195,\r\n     -0.014844898904155357\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972314353932388,\r\n    0.8867775994808581,\r\n    0.5505876197093471,\r\n    0.9057961326908623,\r\n    0.08133526381355452,\r\n    0.9988826107563523,\r\n    0.013683929721407043,\r\n    0.9739553607551876\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2480321460731786e-12,\r\n   \"t_factor\": 0.4825272560119629,\r\n   \"t_total\": 2.536454916000366,\r\n   \"Gamma_flux\": 0.0006018786455764025,\r\n   \"Gamma_flux_min\": 0.0006018786455764,\r\n   \"Gamma_flux_max\": 0.0006018786455764054,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.025\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237395220462,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708044220106665,\r\n    \"e=1|ew|>pi\": 0.002363397861872392,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012572230096965,\r\n    \"e=0.873333|ew|>pi\": 0.0007384181828699545,\r\n    \"e=0.5|ew|>pi/2\": 0.02233609249434559,\r\n    \"e=0.5|ew|>pi\": 5.163474643173487e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 10.88,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2176,\r\n    \"dim\": 152320\r\n   },\r\n   \"E_re\": 1.8717411476972317,\r\n   \"E_im\": -0.00030095924026449087,\r\n   \"Gamma_rq\": 0.0006019184805289817,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717411476989945,\r\n     -0.00030095924026420084\r\n    ],\r\n    [\r\n     3.1267909810897048,\r\n     -0.03362919590645093\r\n    ],\r\n    [\r\n     3.59294243683295,\r\n     -0.19884667782149368\r\n    ],\r\n    [\r\n     4.449065925811941,\r\n     -0.04327252384078955\r\n    ],\r\n    [\r\n     4.582904112705416,\r\n     -1.1187658395537055\r\n    ],\r\n    [\r\n     5.399685688098177,\r\n     -0.0005312210487719987\r\n    ],\r\n    [\r\n     6.26662176665736,\r\n     -0.014847971462096356\r\n    ],\r\n    [\r\n     5.757611753644904,\r\n     -2.3867273026160367\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9971982466125293,\r\n    0.8861969583592678,\r\n    0.5491780585647085,\r\n    0.9055440890597004,\r\n    0.08080850321802309,\r\n    0.9988779630876785,\r\n    0.9738842714186094,\r\n    0.013552261636270218\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.284893308723566e-12,\r\n   \"t_factor\": 1.0330758094787598,\r\n   \"t_total\": 5.214274168014526,\r\n   \"Gamma_flux\": 0.0006019184805278759,\r\n   \"Gamma_flux_min\": 0.0006019184805278673,\r\n   \"Gamma_flux_max\": 0.0006019184805278831,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.0325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972905441062813,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708077781228188,\r\n    \"e=1|ew|>pi\": 0.0023631394677480692,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483193765705,\r\n    \"e=0.873333|ew|>pi\": 0.0007383141325075366,\r\n    \"e=0.5|ew|>pi/2\": 0.022334921985384445,\r\n    \"e=0.5|ew|>pi\": 5.161579052625084e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.871746272929503,\r\n  \"R1_err_est\": 5.1252322712525e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0006019317588450337,\r\n  \"R1_err_est\": 1.3278317157828026e-08\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.41536647550785,\r\n  \"R1_err_est\": 2.2060722483452366e-05\r\n },\r\n \"wall\": 7.7733190059661865\r\n}"}
{"path": "raw/conv_j12_dR20.json", "bytes": 4513, "sha256": "ad7fdb2942344bc17b371b0945c9a5029e7fdce6806c49e7156d769d0b93f5bb", "text": "{\r\n \"name\": \"conv_j12_dR20\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"dR\": 2.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 11.16,\r\n  \"R0\": 5.84,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 11.16,\r\n    \"R0\": 5.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1116,\r\n    \"dim\": 78120\r\n   },\r\n   \"E_re\": 1.871725772274408,\r\n   \"E_im\": -0.00030093926777194704,\r\n   \"Gamma_rq\": 0.0006018785355438941,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.871725772273772,\r\n     -0.00030093926777095825\r\n    ],\r\n    [\r\n     3.1267479461110694,\r\n     -0.03362230997746005\r\n    ],\r\n    [\r\n     3.5929115894965147,\r\n     -0.19883483493756182\r\n    ],\r\n    [\r\n     4.448971532248876,\r\n     -0.043274588915520176\r\n    ],\r\n    [\r\n     4.582862657202615,\r\n     -1.118737143248313\r\n    ],\r\n    [\r\n     5.3995444585988,\r\n     -0.0005315879103407195\r\n    ],\r\n    [\r\n     6.2664314485861805,\r\n     -0.01484489174396443\r\n    ],\r\n    [\r\n     5.755695280710774,\r\n     -2.388436867351736\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9971679099651413,\r\n    0.880665830818872,\r\n    0.5287767405274364,\r\n    0.8979933836273147,\r\n    0.06521887614373205,\r\n    0.9987784720043198,\r\n    0.9711720198677176,\r\n    0.008645454133075537\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.261277089109149e-12,\r\n   \"t_factor\": 0.3935692310333252,\r\n   \"t_total\": 2.8048012256622314,\r\n   \"Gamma_flux\": 0.000601878535541672,\r\n   \"Gamma_flux_min\": 0.0006018785355416682,\r\n   \"Gamma_flux_max\": 0.0006018785355416767,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972124165563931,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708044239130703,\r\n    \"e=1|ew|>pi\": 0.002363397864985297,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012572245247188,\r\n    \"e=0.873333|ew|>pi\": 0.0007384181838990026,\r\n    \"e=0.5|ew|>pi/2\": 0.02233609251959369,\r\n    \"e=0.5|ew|>pi\": 5.163474652138639e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 11.16,\r\n    \"R0\": 5.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2232,\r\n    \"dim\": 156240\r\n   },\r\n   \"E_re\": 1.8717411477662016,\r\n   \"E_im\": -0.00030095922682333854,\r\n   \"Gamma_rq\": 0.0006019184536466771,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717411477656336,\r\n     -0.000300959226823487\r\n    ],\r\n    [\r\n     3.1267909716130298,\r\n     -0.03362920275470174\r\n    ],\r\n    [\r\n     3.59294237857688,\r\n     -0.19884679606509204\r\n    ],\r\n    [\r\n     4.449065937395871,\r\n     -0.043272509510429484\r\n    ],\r\n    [\r\n     4.582902095184601,\r\n     -1.1187773518606698\r\n    ],\r\n    [\r\n     5.399685688211189,\r\n     -0.0005312212010219752\r\n    ],\r\n    [\r\n     6.266621761178779,\r\n     -0.014847969613237713\r\n    ],\r\n    [\r\n     5.757220237336488,\r\n     -2.387255359480985\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9971347369931952,\r\n    0.8800899632074723,\r\n    0.5274292289093552,\r\n    0.8977464271077928,\r\n    0.06480561527865805,\r\n    0.9987739350981769,\r\n    0.9711016019589274,\r\n    0.008593333270927206\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.615054736729284e-12,\r\n   \"t_factor\": 0.8521981239318848,\r\n   \"t_total\": 5.9666478633880615,\r\n   \"Gamma_flux\": 0.0006019184536461559,\r\n   \"Gamma_flux_min\": 0.0006019184536461428,\r\n   \"Gamma_flux_max\": 0.000601918453646166,\r\n   \"n_flux\": 321,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.8325000000000005\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9971792364457797,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708077786017063,\r\n    \"e=1|ew|>pi\": 0.0023631394685326218,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483197580142,\r\n    \"e=0.873333|ew|>pi\": 0.0007383141327668646,\r\n    \"e=0.5|ew|>pi/2\": 0.02233492199174568,\r\n    \"e=0.5|ew|>pi\": 5.161579054879532e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8717462729301328,\r\n  \"R1_err_est\": 5.125163931252175e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0006019317596809839,\r\n  \"R1_err_est\": 1.3306034828000982e-08\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.415366474115003,\r\n  \"R1_err_est\": 2.210677539871142e-05\r\n },\r\n \"wall\": 8.791476726531982\r\n}"}
{"path": "raw/conv_j12_ds010.json", "bytes": 4490, "sha256": "41c99db2bbc9c5bb7d83c35992adc1f46877d81cbf411adf0355cea0e73d1e5d", "text": "{\r\n \"name\": \"conv_j12_ds010\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"ds\": 0.1\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 10.8,\r\n  \"R0\": 5.04,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 99,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 1080,\r\n    \"dim\": 106920\r\n   },\r\n   \"E_re\": 1.871725771558394,\r\n   \"E_im\": -0.00030093996137646326,\r\n   \"Gamma_rq\": 0.0006018799227529265,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717257715576356,\r\n     -0.0003009399613772973\r\n    ],\r\n    [\r\n     3.126748030572691,\r\n     -0.03362220693191394\r\n    ],\r\n    [\r\n     3.592911952324595,\r\n     -0.19883350003974526\r\n    ],\r\n    [\r\n     4.448971424538325,\r\n     -0.04327473677228147\r\n    ],\r\n    [\r\n     4.582869587387299,\r\n     -1.1186381392243283\r\n    ],\r\n    [\r\n     5.399544457620337,\r\n     -0.000531586430183778\r\n    ],\r\n    [\r\n     5.758426515539739,\r\n     -2.384734566734205\r\n    ],\r\n    [\r\n     6.266431493506298,\r\n     -0.014844915029927283\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972495032116425,\r\n    0.8884993839467441,\r\n    0.556851765245542,\r\n    0.9079647021318159,\r\n    0.08655735608672997,\r\n    0.9989110938212651,\r\n    0.015616907756867898,\r\n    0.9747116479162518\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.482491617546003e-12,\r\n   \"t_factor\": 0.8991508483886719,\r\n   \"t_total\": 4.406381130218506,\r\n   \"Gamma_flux\": 0.0006018799227538684,\r\n   \"Gamma_flux_min\": 0.0006018799227538648,\r\n   \"Gamma_flux_max\": 0.0006018799227538729,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.025\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237375103299,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2470804418921219,\r\n    \"e=1|ew|>pi\": 0.0023633978568298954,\r\n    \"e=0.873333|ew|>pi/2\": 0.1801257220550448,\r\n    \"e=0.873333|ew|>pi\": 0.0007384181812034003,\r\n    \"e=0.5|ew|>pi/2\": 0.022336092453421223,\r\n    \"e=0.5|ew|>pi\": 5.163474628623342e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 2160,\r\n    \"dim\": 213840\r\n   },\r\n   \"E_re\": 1.8717411475872179,\r\n   \"E_im\": -0.0003009594001554966,\r\n   \"Gamma_rq\": 0.0006019188003109932,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717411475835863,\r\n     -0.000300959400156689\r\n    ],\r\n    [\r\n     3.1267909927861264,\r\n     -0.03362917696495471\r\n    ],\r\n    [\r\n     3.5929424699237913,\r\n     -0.1988464617433704\r\n    ],\r\n    [\r\n     4.449065910336344,\r\n     -0.04327254655208736\r\n    ],\r\n    [\r\n     4.58290390215847,\r\n     -1.11875253320687\r\n    ],\r\n    [\r\n     5.399685687963456,\r\n     -0.0005312208292461706\r\n    ],\r\n    [\r\n     5.757908051894388,\r\n     -2.386328284586084\r\n    ],\r\n    [\r\n     6.266621772459047,\r\n     -0.01484797549286216\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972163134517221,\r\n    0.887917407939562,\r\n    0.5554242679459639,\r\n    0.9077116429746271,\r\n    0.0859891581227597,\r\n    0.9989064184931136,\r\n    0.015430038097822006,\r\n    0.9746404902289677\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.8030469362006e-12,\r\n   \"t_factor\": 2.0704431533813477,\r\n   \"t_total\": 10.253367900848389,\r\n   \"Gamma_flux\": 0.0006019188003119964,\r\n   \"Gamma_flux_min\": 0.0006019188003119878,\r\n   \"Gamma_flux_max\": 0.0006019188003120027,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.0325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972905436030729,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708077773545656,\r\n    \"e=1|ew|>pi\": 0.002363139466493197,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483187651587,\r\n    \"e=0.873333|ew|>pi\": 0.00073831413209285,\r\n    \"e=0.5|ew|>pi/2\": 0.022334921975207717,\r\n    \"e=0.5|ew|>pi\": 5.161579049009222e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8717462729301593,\r\n  \"R1_err_est\": 5.125342941392219e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.000601931759498039,\r\n  \"R1_err_est\": 1.2959186042630841e-08\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.4153664744692245,\r\n  \"R1_err_est\": 2.1530486449705677e-05\r\n },\r\n \"wall\": 14.685989618301392\r\n}"}
{"path": "raw/conv_j12_S12.json", "bytes": 4495, "sha256": "ec3aa1fd1994177a353b84a5cc69fb5257457a3e27538070de6c3b8d921bbb41", "text": "{\r\n \"name\": \"conv_j12_S12\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"S\": 12.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 10.8,\r\n  \"R0\": 5.04,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 12.0,\r\n  \"Ns\": 85,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 1080,\r\n    \"dim\": 91800\r\n   },\r\n   \"E_re\": 1.871725771558364,\r\n   \"E_im\": -0.0003009399613769807,\r\n   \"Gamma_rq\": 0.0006018799227539614,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717257715576807,\r\n     -0.0003009399613771377\r\n    ],\r\n    [\r\n     3.126748030572703,\r\n     -0.033622206931907525\r\n    ],\r\n    [\r\n     3.5929119523246977,\r\n     -0.19883350003973554\r\n    ],\r\n    [\r\n     4.448971424535404,\r\n     -0.043274736771620956\r\n    ],\r\n    [\r\n     4.582869587387536,\r\n     -1.1186381392235292\r\n    ],\r\n    [\r\n     5.399544456467143,\r\n     -0.0005315864366934389\r\n    ],\r\n    [\r\n     6.266431334775553,\r\n     -0.014844895998933808\r\n    ],\r\n    [\r\n     5.758426515551486,\r\n     -2.3847345667220767\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972495032116429,\r\n    0.888499383946761,\r\n    0.5568517652455575,\r\n    0.9079647021330984,\r\n    0.08655735608687488,\r\n    0.998911093809628,\r\n    0.9747116794678586,\r\n    0.015616907757262538\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2224563515451816e-12,\r\n   \"t_factor\": 0.7506728172302246,\r\n   \"t_total\": 4.261602878570557,\r\n   \"Gamma_flux\": 0.000601879922753707,\r\n   \"Gamma_flux_min\": 0.0006018799227537022,\r\n   \"Gamma_flux_max\": 0.0006018799227537097,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.025\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237375103303,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708044189216968,\r\n    \"e=1|ew|>pi\": 0.002363397856830116,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012572205508381,\r\n    \"e=0.873333|ew|>pi\": 0.0007384181812034182,\r\n    \"e=0.5|ew|>pi/2\": 0.022336092453425223,\r\n    \"e=0.5|ew|>pi\": 5.163474628054565e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 2160,\r\n    \"dim\": 183600\r\n   },\r\n   \"E_re\": 1.8717411475872017,\r\n   \"E_im\": -0.0003009594001555038,\r\n   \"Gamma_rq\": 0.0006019188003110076,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.871741147583929,\r\n     -0.00030095940015654327\r\n    ],\r\n    [\r\n     3.126790992786205,\r\n     -0.03362917696492835\r\n    ],\r\n    [\r\n     3.5929424699238437,\r\n     -0.19884646174331616\r\n    ],\r\n    [\r\n     4.449065910333275,\r\n     -0.04327254655143283\r\n    ],\r\n    [\r\n     4.582903902158749,\r\n     -1.118752533208006\r\n    ],\r\n    [\r\n     5.399685686811777,\r\n     -0.0005312208357509604\r\n    ],\r\n    [\r\n     5.757908051856781,\r\n     -2.386328284565474\r\n    ],\r\n    [\r\n     6.266621614022474,\r\n     -0.014847956493904982\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972163134517212,\r\n    0.887917407939622,\r\n    0.5554242679460037,\r\n    0.9077116429758902,\r\n    0.0859891581225607,\r\n    0.9989064184814805,\r\n    0.015430038098076419,\r\n    0.9746405218073595\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.252594593513426e-12,\r\n   \"t_factor\": 1.537865161895752,\r\n   \"t_total\": 8.451795101165771,\r\n   \"Gamma_flux\": 0.0006019188003120975,\r\n   \"Gamma_flux_min\": 0.0006019188003120912,\r\n   \"Gamma_flux_max\": 0.0006019188003121064,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.0325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972905436030728,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708077773555098,\r\n    \"e=1|ew|>pi\": 0.002363139466496943,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483187659584,\r\n    \"e=0.873333|ew|>pi\": 0.0007383141320940373,\r\n    \"e=0.5|ew|>pi/2\": 0.02233492197523292,\r\n    \"e=0.5|ew|>pi\": 5.161579048387843e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8717462729301477,\r\n  \"R1_err_est\": 5.125342946055156e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0006019317594982276,\r\n  \"R1_err_est\": 1.2959186130125956e-08\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.415366474468912,\r\n  \"R1_err_est\": 2.153048659447876e-05\r\n },\r\n \"wall\": 12.734433889389038\r\n}"}
{"path": "raw/conv_j12_th035.json", "bytes": 4510, "sha256": "04d8d1ad895311451456d4c6f3657e824d4ad650de351caa800fb85b27d62b6a", "text": "{\r\n \"name\": \"conv_j12_th035\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.35\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 11.32,\r\n  \"R0\": 5.04,\r\n  \"theta\": 0.35,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 11.32,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1132,\r\n    \"dim\": 79240\r\n   },\r\n   \"E_re\": 1.8717257715681452,\r\n   \"E_im\": -0.00030093980122552425,\r\n   \"Gamma_rq\": 0.0006018796024510485,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.871725771567528,\r\n     -0.0003009398012243508\r\n    ],\r\n    [\r\n     3.1267480292639984,\r\n     -0.033622224719638216\r\n    ],\r\n    [\r\n     3.592912004499375,\r\n     -0.19883366426945726\r\n    ],\r\n    [\r\n     4.448971428459165,\r\n     -0.04327471553601708\r\n    ],\r\n    [\r\n     4.582873743971192,\r\n     -1.1186471085770142\r\n    ],\r\n    [\r\n     5.399544457776907,\r\n     -0.0005315865534705616\r\n    ],\r\n    [\r\n     5.7583318884047685,\r\n     -2.3850630543776767\r\n    ],\r\n    [\r\n     6.2664314882074965,\r\n     -0.014844913533921623\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972428115674407,\r\n    0.887871268572936,\r\n    0.5545576514982841,\r\n    0.9071866077430685,\r\n    0.08456623711113576,\r\n    0.9989010212250538,\r\n    0.014846920485296473,\r\n    0.9744467347668258\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2354498106840203e-12,\r\n   \"t_factor\": 0.4498908519744873,\r\n   \"t_total\": 3.0213637351989746,\r\n   \"Gamma_flux\": 0.0006018796024483976,\r\n   \"Gamma_flux_min\": 0.0006018796024483941,\r\n   \"Gamma_flux_max\": 0.0006018796024484023,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.025\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237378130901,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708044189950415,\r\n    \"e=1|ew|>pi\": 0.0023633978569467893,\r\n    \"e=0.873333|ew|>pi/2\": 0.1801257220608928,\r\n    \"e=0.873333|ew|>pi\": 0.000738418181241921,\r\n    \"e=0.5|ew|>pi/2\": 0.022336092454377326,\r\n    \"e=0.5|ew|>pi\": 5.163474629006782e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 11.32,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2264,\r\n    \"dim\": 158480\r\n   },\r\n   \"E_re\": 1.8717411475894719,\r\n   \"E_im\": -0.0003009593599984446,\r\n   \"Gamma_rq\": 0.0006019187199968892,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.871741147588294,\r\n     -0.0003009593599986246\r\n    ],\r\n    [\r\n     3.1267909924728947,\r\n     -0.03362918143126188\r\n    ],\r\n    [\r\n     3.592942483134851,\r\n     -0.19884650295169498\r\n    ],\r\n    [\r\n     4.449065911308132,\r\n     -0.043272541212728534\r\n    ],\r\n    [\r\n     4.582904951101543,\r\n     -1.1187547867771173\r\n    ],\r\n    [\r\n     5.399685688005235,\r\n     -0.0005312208601181007\r\n    ],\r\n    [\r\n     6.266621771122815,\r\n     -0.014847975119755712\r\n    ],\r\n    [\r\n     5.7578838945717115,\r\n     -2.386411326217554\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972096220411897,\r\n    0.8872896858948854,\r\n    0.5531363055994891,\r\n    0.9069338616377868,\r\n    0.08401214690476408,\r\n    0.9988963543427248,\r\n    0.974375575632528,\r\n    0.014675274012059826\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.20820946707303e-12,\r\n   \"t_factor\": 0.9518094062805176,\r\n   \"t_total\": 6.1128599643707275,\r\n   \"Gamma_flux\": 0.0006019187199961875,\r\n   \"Gamma_flux_min\": 0.0006019187199961798,\r\n   \"Gamma_flux_max\": 0.0006019187199961985,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.0325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.997290543678813,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708077773730797,\r\n    \"e=1|ew|>pi\": 0.002363139466522343,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483187795775,\r\n    \"e=0.873333|ew|>pi\": 0.0007383141321023912,\r\n    \"e=0.5|ew|>pi/2\": 0.022334921975439587,\r\n    \"e=0.5|ew|>pi\": 5.161579049087997e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8717462729299141,\r\n  \"R1_err_est\": 5.125340442280191e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0006019317591787841,\r\n  \"R1_err_est\": 1.3039182596608252e-08\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.415366474988127,\r\n  \"R1_err_est\": 2.16634005187899e-05\r\n },\r\n \"wall\": 9.157070398330688\r\n}"}
{"path": "raw/conv_j12_th055.json", "bytes": 4506, "sha256": "1cebf0bece6f491e05211200b7c31d5d598691f94f7ccd1d3ab50d96382c9fda", "text": "{\r\n \"name\": \"conv_j12_th055\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.55\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 10.48,\r\n  \"R0\": 5.04,\r\n  \"theta\": 0.55,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 10.48,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1048,\r\n    \"dim\": 73360\r\n   },\r\n   \"E_re\": 1.8717257715628786,\r\n   \"E_im\": -0.0003009401084840927,\r\n   \"Gamma_rq\": 0.0006018802169681854,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717257715621987,\r\n     -0.00030094010848519953\r\n    ],\r\n    [\r\n     3.1267480304709574,\r\n     -0.03362219059782708\r\n    ],\r\n    [\r\n     3.592911893450709,\r\n     -0.1988333538732443\r\n    ],\r\n    [\r\n     4.448971422268186,\r\n     -0.043274756433032795\r\n    ],\r\n    [\r\n     4.582865299050336,\r\n     -1.1186302607730574\r\n    ],\r\n    [\r\n     5.399544457470134,\r\n     -0.0005315863257147196\r\n    ],\r\n    [\r\n     5.758496970624428,\r\n     -2.3844357815681443\r\n    ],\r\n    [\r\n     6.266431498440435,\r\n     -0.014844916149325933\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972542595679903,\r\n    0.888944575866853,\r\n    0.5584794374920687,\r\n    0.9085145003453169,\r\n    0.0879837347413573,\r\n    0.9989181932951965,\r\n    0.016177785840912506,\r\n    0.9748980882850049\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.232990998207529e-12,\r\n   \"t_factor\": 0.4047055244445801,\r\n   \"t_total\": 2.525017499923706,\r\n   \"Gamma_flux\": 0.0006018802169700749,\r\n   \"Gamma_flux_min\": 0.0006018802169700715,\r\n   \"Gamma_flux_max\": 0.0006018802169700789,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.025\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237372590785,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24708044189475564,\r\n    \"e=1|ew|>pi\": 0.0023633978568758517,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012572205717164,\r\n    \"e=0.873333|ew|>pi\": 0.0007384181812186575,\r\n    \"e=0.5|ew|>pi/2\": 0.022336092453788516,\r\n    \"e=0.5|ew|>pi\": 5.163474628793255e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 10.48,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2096,\r\n    \"dim\": 146720\r\n   },\r\n   \"E_re\": 1.8717411475882653,\r\n   \"E_im\": -0.00030095943705199193,\r\n   \"Gamma_rq\": 0.0006019188741039839,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8717411475891896,\r\n     -0.00030095943705187034\r\n    ],\r\n    [\r\n     3.1267909927531474,\r\n     -0.033629172861863565\r\n    ],\r\n    [\r\n     3.592942455030503,\r\n     -0.198846425052204\r\n    ],\r\n    [\r\n     4.449065909786599,\r\n     -0.04327255149839635\r\n    ],\r\n    [\r\n     4.582902818897283,\r\n     -1.118750552369248\r\n    ],\r\n    [\r\n     5.3996856879298925,\r\n     -0.0005312208030999396\r\n    ],\r\n    [\r\n     5.75792611534937,\r\n     -2.38625257338316\r\n    ],\r\n    [\r\n     6.266621773705097,\r\n     -0.01484797577011912\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972210696760684,\r\n    0.8883623143236358,\r\n    0.5570475541860023,\r\n    0.9082612270758926,\r\n    0.0874052729969956,\r\n    0.9989135119762584,\r\n    0.015978375490055128,\r\n    0.9748269311536939\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.492081982571998e-12,\r\n   \"t_factor\": 0.7087366580963135,\r\n   \"t_total\": 5.0649988651275635,\r\n   \"Gamma_flux\": 0.0006019188741029843,\r\n   \"Gamma_flux_min\": 0.0006019188741029767,\r\n   \"Gamma_flux_max\": 0.0006019188741029937,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.0325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972905435402551,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2470807777362742,\r\n    \"e=1|ew|>pi\": 0.0023631394665071834,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483187714975,\r\n    \"e=0.873333|ew|>pi\": 0.0007383141320974215,\r\n    \"e=0.5|ew|>pi/2\": 0.02233492197531306,\r\n    \"e=0.5|ew|>pi\": 5.161579049020383e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8717462729300607,\r\n  \"R1_err_est\": 5.125341795420013e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0006019317598139542,\r\n  \"R1_err_est\": 1.288571096981668e-08\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.415366473954873,\r\n  \"R1_err_est\": 2.1408407881118308e-05\r\n },\r\n \"wall\": 7.609546661376953\r\n}"}
{"path": "raw/conv_j16_base.json", "bytes": 4552, "sha256": "f318ce67777352609c4a7436c0686e46a4e2d731d1d532a7582d00d88083420e", "text": "{\r\n \"name\": \"conv_j16_base\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 12.84,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1284,\r\n    \"dim\": 89880\r\n   },\r\n   \"E_re\": 1.8907058261400593,\r\n   \"E_im\": -2.2827237603150373e-07,\r\n   \"Gamma_rq\": 4.5654475206300746e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.890705826139643,\r\n     -2.2827237760453256e-07\r\n    ],\r\n    [\r\n     3.1838815806953074,\r\n     -0.00014094658464754162\r\n    ],\r\n    [\r\n     3.795126946681087,\r\n     -0.009561713138477979\r\n    ],\r\n    [\r\n     4.438958356660176,\r\n     -0.02033888036088876\r\n    ],\r\n    [\r\n     4.7628830163600355,\r\n     -0.33360393593671095\r\n    ],\r\n    [\r\n     5.405896558938425,\r\n     -0.0007929966145169207\r\n    ],\r\n    [\r\n     5.684625328279241,\r\n     -1.127061989735815\r\n    ],\r\n    [\r\n     6.2752969210209475,\r\n     -0.012911708023466181\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829646011923,\r\n    0.9985939970113493,\r\n    0.9485172504500256,\r\n    0.9269885507497636,\r\n    0.32127897908759817,\r\n    0.9978568867641441,\r\n    0.05662383238556199,\r\n    0.9706757455975077\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.188381832589045e-12,\r\n   \"t_factor\": 0.5378046035766602,\r\n   \"t_total\": 3.9261534214019775,\r\n   \"Gamma_flux\": 4.5654475489831457e-07,\r\n   \"Gamma_flux_min\": 4.565447548983126e-07,\r\n   \"Gamma_flux_max\": 4.565447548983179e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830226997339,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537518667420021,\r\n    \"e=1|ew|>pi\": 0.0025065387730147334,\r\n    \"e=0.873333|ew|>pi/2\": 0.18566169020129103,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864909287,\r\n    \"e=0.5|ew|>pi/2\": 0.023411325146107297,\r\n    \"e=0.5|ew|>pi\": 5.628878120257651e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2568,\r\n    \"dim\": 179760\r\n   },\r\n   \"E_re\": 1.8907221087111117,\r\n   \"E_im\": -2.2826880890040943e-07,\r\n   \"Gamma_rq\": 4.5653761780081885e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907221087113746,\r\n     -2.282688091465035e-07\r\n    ],\r\n    [\r\n     3.183929718880222,\r\n     -0.00014098769223841456\r\n    ],\r\n    [\r\n     3.795163828154846,\r\n     -0.00956367728814684\r\n    ],\r\n    [\r\n     4.439049548000887,\r\n     -0.020343547649067407\r\n    ],\r\n    [\r\n     4.762916009894651,\r\n     -0.33363376769027875\r\n    ],\r\n    [\r\n     5.406038461942788,\r\n     -0.0007925806815093986\r\n    ],\r\n    [\r\n     5.68461867030892,\r\n     -1.1270873645992971\r\n    ],\r\n    [\r\n     6.275489040802096,\r\n     -0.012914149489064726\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829631610095,\r\n    0.9985936387967633,\r\n    0.9485089732311213,\r\n    0.9269778766395763,\r\n    0.32126682064995155,\r\n    0.9978582103952548,\r\n    0.056631658749143034,\r\n    0.9706734329249598\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.50633411661686e-12,\r\n   \"t_factor\": 1.0156662464141846,\r\n   \"t_total\": 7.3840954303741455,\r\n   \"Gamma_flux\": 4.5653761772718877e-07,\r\n   \"Gamma_flux_min\": 4.565376177271836e-07,\r\n   \"Gamma_flux_max\": 4.565376177272218e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999983021253727,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537442945231106,\r\n    \"e=1|ew|>pi\": 0.002506185026699063,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565488275125225,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190746795,\r\n    \"e=0.5|ew|>pi/2\": 0.02340934962212669,\r\n    \"e=0.5|ew|>pi\": 5.62663455210365e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.890727536234796,\r\n  \"R1_err_est\": 5.427523684264912e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.565352386701468e-07,\r\n  \"R1_err_est\": 2.3790570419521846e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599946692509,\r\n  \"R1_err_est\": 5.2110458224063905e-06\r\n },\r\n \"wall\": 11.330447435379028\r\n}"}
{"path": "raw/conv_j16_D55.json", "bytes": 4572, "sha256": "15a03115dec3541f57cb6f1e2704f9c270a0adfa477a5f645b892ea126592af5", "text": "{\r\n \"name\": \"conv_j16_D55\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"D\": 55.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 13.84,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 13.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1384,\r\n    \"dim\": 96880\r\n   },\r\n   \"E_re\": 1.8907058261400387,\r\n   \"E_im\": -2.2827237793108076e-07,\r\n   \"Gamma_rq\": 4.565447558621615e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.890705826139643,\r\n     -2.2827237760453256e-07\r\n    ],\r\n    [\r\n     3.1838815806953074,\r\n     -0.00014094658464745835\r\n    ],\r\n    [\r\n     3.7951269466810746,\r\n     -0.009561713138478534\r\n    ],\r\n    [\r\n     4.43895835666018,\r\n     -0.0203388803608898\r\n    ],\r\n    [\r\n     4.7628830163600515,\r\n     -0.33360393593670107\r\n    ],\r\n    [\r\n     5.405896558938425,\r\n     -0.0007929966145190648\r\n    ],\r\n    [\r\n     5.684625328279584,\r\n     -1.127061989735741\r\n    ],\r\n    [\r\n     6.275296921020976,\r\n     -0.012911708023468568\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829646011923,\r\n    0.9985939970113492,\r\n    0.9485172504500247,\r\n    0.9269885507497648,\r\n    0.3212789790876111,\r\n    0.9978568867641434,\r\n    0.05662383238558166,\r\n    0.9706757455975062\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2889569140313854e-12,\r\n   \"t_factor\": 0.6165971755981445,\r\n   \"t_total\": 4.402938604354858,\r\n   \"Gamma_flux\": 4.5654475489831325e-07,\r\n   \"Gamma_flux_min\": 4.565447548983114e-07,\r\n   \"Gamma_flux_max\": 4.5654475489831536e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830226997342,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537518667420022,\r\n    \"e=1|ew|>pi\": 0.002506538773014736,\r\n    \"e=0.873333|ew|>pi/2\": 0.18566169020129103,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864909285,\r\n    \"e=0.5|ew|>pi/2\": 0.023411325146107262,\r\n    \"e=0.5|ew|>pi\": 5.628878120257883e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 13.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2768,\r\n    \"dim\": 193760\r\n   },\r\n   \"E_re\": 1.8907221087110544,\r\n   \"E_im\": -2.2826880883990144e-07,\r\n   \"Gamma_rq\": 4.565376176798029e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.890722108711354,\r\n     -2.2826880920895354e-07\r\n    ],\r\n    [\r\n     3.1839297188802007,\r\n     -0.00014098769223843538\r\n    ],\r\n    [\r\n     3.7951638281548163,\r\n     -0.009563677288146721\r\n    ],\r\n    [\r\n     4.4390495480008685,\r\n     -0.020343547649066717\r\n    ],\r\n    [\r\n     4.762916009894618,\r\n     -0.33363376769028646\r\n    ],\r\n    [\r\n     5.406038461942757,\r\n     -0.0007925806815082606\r\n    ],\r\n    [\r\n     5.6846186703088915,\r\n     -1.1270873645993642\r\n    ],\r\n    [\r\n     6.275489040802088,\r\n     -0.012914149489067335\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829631610095,\r\n    0.9985936387967631,\r\n    0.9485089732311203,\r\n    0.9269778766395772,\r\n    0.32126682064994194,\r\n    0.9978582103952544,\r\n    0.05663165874913601,\r\n    0.9706734329249581\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.403746393418139e-12,\r\n   \"t_factor\": 1.2027983665466309,\r\n   \"t_total\": 8.140729665756226,\r\n   \"Gamma_flux\": 4.565376177272285e-07,\r\n   \"Gamma_flux_min\": 4.5653761772721333e-07,\r\n   \"Gamma_flux_max\": 4.5653761772723673e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830212537267,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537442945231107,\r\n    \"e=1|ew|>pi\": 0.0025061850266990663,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565488275125244,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190746795,\r\n    \"e=0.5|ew|>pi/2\": 0.023409349622126673,\r\n    \"e=0.5|ew|>pi\": 5.626634552097611e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8907275362347262,\r\n  \"R1_err_est\": 5.427523671830414e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.565352386702003e-07,\r\n  \"R1_err_est\": 2.3790570282408388e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599946692393,\r\n  \"R1_err_est\": 5.211045793984681e-06\r\n },\r\n \"wall\": 12.562024116516113\r\n}"}
{"path": "raw/conv_j16_del10.json", "bytes": 4563, "sha256": "601cc487682930986af3b4d1ecd9e3641ecb3c43d7de932c0966b2b5de02b634", "text": "{\r\n \"name\": \"conv_j16_del10\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"delta\": 1.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 12.92,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.45,\r\n  \"delta\": 1.0,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 12.92,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1292,\r\n    \"dim\": 90440\r\n   },\r\n   \"E_re\": 1.8907058261403042,\r\n   \"E_im\": -2.2827193443481787e-07,\r\n   \"Gamma_rq\": 4.5654386886963574e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907058261398946,\r\n     -2.28271934674118e-07\r\n    ],\r\n    [\r\n     3.183881580477692,\r\n     -0.00014094675977949916\r\n    ],\r\n    [\r\n     3.795126960673177,\r\n     -0.009561725328222762\r\n    ],\r\n    [\r\n     4.438958338047894,\r\n     -0.020338843533639225\r\n    ],\r\n    [\r\n     4.762883218889585,\r\n     -0.3336017751105869\r\n    ],\r\n    [\r\n     5.405896557663038,\r\n     -0.0007929969154864963\r\n    ],\r\n    [\r\n     5.684594327035102,\r\n     -1.126955486299256\r\n    ],\r\n    [\r\n     6.275296909704103,\r\n     -0.01291168992635499\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829502415668,\r\n    0.9985855578670098,\r\n    0.947985287329165,\r\n    0.9259073029019025,\r\n    0.315235041993066,\r\n    0.9978129161430899,\r\n    0.05319327693684184,\r\n    0.9699984877317895\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2737995267175856e-12,\r\n   \"t_factor\": 0.5150070190429688,\r\n   \"t_total\": 3.6531615257263184,\r\n   \"Gamma_flux\": 4.56543869054241e-07,\r\n   \"Gamma_flux_min\": 4.565438690542364e-07,\r\n   \"Gamma_flux_max\": 4.5654386905424393e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830227010381,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25375186674223166,\r\n    \"e=1|ew|>pi\": 0.002506538773018259,\r\n    \"e=0.873333|ew|>pi/2\": 0.1856616902014709,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864920841,\r\n    \"e=0.5|ew|>pi/2\": 0.02341132514613616,\r\n    \"e=0.5|ew|>pi\": 5.628878120246544e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 12.92,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2584,\r\n    \"dim\": 180880\r\n   },\r\n   \"E_re\": 1.8907221087110901,\r\n   \"E_im\": -2.2826869793545398e-07,\r\n   \"Gamma_rq\": 4.5653739587090796e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.890722108711682,\r\n     -2.2826869829073448e-07\r\n    ],\r\n    [\r\n     3.183929718826188,\r\n     -0.00014098773622157196\r\n    ],\r\n    [\r\n     3.795163831665581,\r\n     -0.009563680326375695\r\n    ],\r\n    [\r\n     4.439049543310359,\r\n     -0.020343538447297468\r\n    ],\r\n    [\r\n     4.762916059153222,\r\n     -0.33363322665629536\r\n    ],\r\n    [\r\n     5.406038461624046,\r\n     -0.0007925807578447949\r\n    ],\r\n    [\r\n     5.684610872905777,\r\n     -1.1270607130628598\r\n    ],\r\n    [\r\n     6.275489037953432,\r\n     -0.012914144960735452\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829488029236,\r\n    0.9985851995470625,\r\n    0.9479770164590933,\r\n    0.9258965162330846,\r\n    0.3152221899640769,\r\n    0.9978142736234261,\r\n    0.05319154065374133,\r\n    0.969996175071431\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.507602047229029e-12,\r\n   \"t_factor\": 0.8370654582977295,\r\n   \"t_total\": 7.053001642227173,\r\n   \"Gamma_flux\": 4.565373959846176e-07,\r\n   \"Gamma_flux_min\": 4.565373959846127e-07,\r\n   \"Gamma_flux_max\": 4.5653739598467475e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830212540523,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25374429452316777,\r\n    \"e=1|ew|>pi\": 0.0025061850266999463,\r\n    \"e=0.873333|ew|>pi/2\": 0.1856548827512978,\r\n    \"e=0.873333|ew|>pi\": 0.000786876319074969,\r\n    \"e=0.5|ew|>pi/2\": 0.02340934962213387,\r\n    \"e=0.5|ew|>pi\": 5.626634552110625e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8907275362346854,\r\n  \"R1_err_est\": 5.427523595225026e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.565352382947431e-07,\r\n  \"R1_err_est\": 2.1576898744966095e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599947524434,\r\n  \"R1_err_est\": 4.726172699420772e-06\r\n },\r\n \"wall\": 10.725645780563354\r\n}"}
{"path": "raw/conv_j16_dR20.json", "bytes": 4561, "sha256": "b397e9f0c59f80e48a2cc883dccbceb1ed02d28cc7bc3d121a7d2c50a5fa3600", "text": "{\r\n \"name\": \"conv_j16_dR20\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"dR\": 2.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 13.200000000000001,\r\n  \"R0\": 7.36,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 13.200000000000001,\r\n    \"R0\": 7.36,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1320,\r\n    \"dim\": 92400\r\n   },\r\n   \"E_re\": 1.8907058261404714,\r\n   \"E_im\": -2.2827196938836264e-07,\r\n   \"Gamma_rq\": 4.5654393877672527e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.890705826140051,\r\n     -2.2827197432295776e-07\r\n    ],\r\n    [\r\n     3.183881580348442,\r\n     -0.00014094675675214302\r\n    ],\r\n    [\r\n     3.795126964074244,\r\n     -0.009561734680480688\r\n    ],\r\n    [\r\n     4.438958334551694,\r\n     -0.020338818603858444\r\n    ],\r\n    [\r\n     4.762883792470044,\r\n     -0.33360037378300306\r\n    ],\r\n    [\r\n     5.405896556748212,\r\n     -0.0007929970436526754\r\n    ],\r\n    [\r\n     5.684580571256179,\r\n     -1.1268507378303985\r\n    ],\r\n    [\r\n     6.27529689956638,\r\n     -0.012911676647779029\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999828994418526,\r\n    0.9985552380759313,\r\n    0.9460632649853367,\r\n    0.9219788118424188,\r\n    0.29421171990427114,\r\n    0.9976510563998864,\r\n    0.04241035672410341,\r\n    0.9674878756065234\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.224067695776805e-12,\r\n   \"t_factor\": 0.5881485939025879,\r\n   \"t_total\": 3.913219928741455,\r\n   \"Gamma_flux\": 4.5654394840413113e-07,\r\n   \"Gamma_flux_min\": 4.565439484041291e-07,\r\n   \"Gamma_flux_max\": 4.5654394840413367e-07,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    5.755,\r\n    7.345\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999829361737319,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537518667423743,\r\n    \"e=1|ew|>pi\": 0.002506538773020447,\r\n    \"e=0.873333|ew|>pi/2\": 0.1856616902015828,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864928094,\r\n    \"e=0.5|ew|>pi/2\": 0.023411325146154103,\r\n    \"e=0.5|ew|>pi\": 5.628878120257615e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 13.200000000000001,\r\n    \"R0\": 7.36,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2640,\r\n    \"dim\": 184800\r\n   },\r\n   \"E_re\": 1.8907221087111181,\r\n   \"E_im\": -2.2826870804138324e-07,\r\n   \"Gamma_rq\": 4.565374160827665e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907221087118886,\r\n     -2.2826870837988622e-07\r\n    ],\r\n    [\r\n     3.1839297187937468,\r\n     -0.00014098773531007192\r\n    ],\r\n    [\r\n     3.7951638325111277,\r\n     -0.00956368268930246\r\n    ],\r\n    [\r\n     4.439049542463211,\r\n     -0.02034353215583146\r\n    ],\r\n    [\r\n     4.762916205990762,\r\n     -0.3336328743214673\r\n    ],\r\n    [\r\n     5.406038461393419,\r\n     -0.0007925807886670216\r\n    ],\r\n    [\r\n     5.684607618354509,\r\n     -1.127034287556218\r\n    ],\r\n    [\r\n     6.27548903542042,\r\n     -0.012914141591304454\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999828980172053,\r\n    0.9985548800222377,\r\n    0.9460552182001667,\r\n    0.9219683286508485,\r\n    0.2942031791064131,\r\n    0.9976525535846084,\r\n    0.04240277854156363,\r\n    0.9674859530312779\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.235862029213867e-12,\r\n   \"t_factor\": 1.0291976928710938,\r\n   \"t_total\": 7.764560222625732,\r\n   \"Gamma_flux\": 4.565374161694699e-07,\r\n   \"Gamma_flux_min\": 4.565374161694591e-07,\r\n   \"Gamma_flux_max\": 4.565374161695454e-07,\r\n   \"n_flux\": 322,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    7.3525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999829347422481,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25374429452320263,\r\n    \"e=1|ew|>pi\": 0.0025061850267005005,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565488275132558,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190751533,\r\n    \"e=0.5|ew|>pi/2\": 0.023409349622138424,\r\n    \"e=0.5|ew|>pi\": 5.62663455207918e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8907275362346672,\r\n  \"R1_err_est\": 5.427523549039748e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.565352387579161e-07,\r\n  \"R1_err_est\": 2.177411553783433e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599946509075,\r\n  \"R1_err_est\": 4.769370262280859e-06\r\n },\r\n \"wall\": 11.702111721038818\r\n}"}
{"path": "raw/conv_j16_ds010.json", "bytes": 4564, "sha256": "22fb95e00d3c28aed955b1561c1058601059286d7dc8fdd1218e04aefdbb3b8b", "text": "{\r\n \"name\": \"conv_j16_ds010\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"ds\": 0.1\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 12.84,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 99,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 1284,\r\n    \"dim\": 127116\r\n   },\r\n   \"E_re\": 1.8907058261400713,\r\n   \"E_im\": -2.2827238029282183e-07,\r\n   \"Gamma_rq\": 4.5654476058564365e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907058261396006,\r\n     -2.282723776808604e-07\r\n    ],\r\n    [\r\n     3.183881580695264,\r\n     -0.0001409465846477151\r\n    ],\r\n    [\r\n     3.795126946680959,\r\n     -0.009561713138480456\r\n    ],\r\n    [\r\n     4.438958356660111,\r\n     -0.020338880360890887\r\n    ],\r\n    [\r\n     4.76288301635992,\r\n     -0.3336039359368069\r\n    ],\r\n    [\r\n     5.405896558938328,\r\n     -0.0007929966145168374\r\n    ],\r\n    [\r\n     5.684625328277936,\r\n     -1.1270619897385061\r\n    ],\r\n    [\r\n     6.275296921025372,\r\n     -0.012911708023928194\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829646011924,\r\n    0.9985939970113487,\r\n    0.9485172504500182,\r\n    0.9269885507497597,\r\n    0.32127897908749964,\r\n    0.9978568867641429,\r\n    0.056623832385161416,\r\n    0.9706757455964968\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.602661771175842e-12,\r\n   \"t_factor\": 1.3417513370513916,\r\n   \"t_total\": 6.294895887374878,\r\n   \"Gamma_flux\": 4.565447548985369e-07,\r\n   \"Gamma_flux_min\": 4.5654475489853485e-07,\r\n   \"Gamma_flux_max\": 4.5654475489854025e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830226997339,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25375186674194605,\r\n    \"e=1|ew|>pi\": 0.0025065387730139376,\r\n    \"e=0.873333|ew|>pi/2\": 0.18566169020124493,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864907112,\r\n    \"e=0.5|ew|>pi/2\": 0.023411325146099924,\r\n    \"e=0.5|ew|>pi\": 5.628878120304227e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 2568,\r\n    \"dim\": 254232\r\n   },\r\n   \"E_re\": 1.890722108711112,\r\n   \"E_im\": -2.2826880887611022e-07,\r\n   \"Gamma_rq\": 4.5653761775222044e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907221087115234,\r\n     -2.2826880945181482e-07\r\n    ],\r\n    [\r\n     3.183929718879935,\r\n     -0.0001409876922386713\r\n    ],\r\n    [\r\n     3.795163828154406,\r\n     -0.009563677288182935\r\n    ],\r\n    [\r\n     4.439049548000841,\r\n     -0.020343547649140734\r\n    ],\r\n    [\r\n     4.76291600989359,\r\n     -0.33363376769086034\r\n    ],\r\n    [\r\n     5.406038461942969,\r\n     -0.0007925806815082051\r\n    ],\r\n    [\r\n     5.684618670312952,\r\n     -1.1270873646143433\r\n    ],\r\n    [\r\n     6.275489040806506,\r\n     -0.01291414948950427\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829631610093,\r\n    0.9985936387967579,\r\n    0.948508973230947,\r\n    0.9269778766393555,\r\n    0.32126682064936574,\r\n    0.997858210395248,\r\n    0.05663165874725903,\r\n    0.9706734329239997\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.630615318610064e-12,\r\n   \"t_factor\": 2.143033504486084,\r\n   \"t_total\": 11.860553741455078,\r\n   \"Gamma_flux\": 4.5653761772939513e-07,\r\n   \"Gamma_flux_min\": 4.565376177293887e-07,\r\n   \"Gamma_flux_max\": 4.5653761772961e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999983021253727,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537442945230198,\r\n    \"e=1|ew|>pi\": 0.0025061850266983672,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565488275120298,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190745519,\r\n    \"e=0.5|ew|>pi/2\": 0.023409349622124362,\r\n    \"e=0.5|ew|>pi\": 5.62663455207088e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.890727536234792,\r\n  \"R1_err_est\": 5.427523680046065e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.5653523867301455e-07,\r\n  \"R1_err_est\": 2.3790563805782715e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599946686231,\r\n  \"R1_err_est\": 5.211044376451923e-06\r\n },\r\n \"wall\": 18.175439596176147\r\n}"}
{"path": "raw/conv_j16_S12.json", "bytes": 4559, "sha256": "ce3be8d8f696bd3ce6c263cb2443fee476a99dac3a361abcc7ac9ced0b9c747c", "text": "{\r\n \"name\": \"conv_j16_S12\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"S\": 12.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 12.84,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 12.0,\r\n  \"Ns\": 85,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 1284,\r\n    \"dim\": 109140\r\n   },\r\n   \"E_re\": 1.8907058261400673,\r\n   \"E_im\": -2.2827237646034757e-07,\r\n   \"Gamma_rq\": 4.5654475292069513e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.890705826139655,\r\n     -2.2827237759759367e-07\r\n    ],\r\n    [\r\n     3.1838815806953304,\r\n     -0.0001409465846476457\r\n    ],\r\n    [\r\n     3.795126946681056,\r\n     -0.009561713138483731\r\n    ],\r\n    [\r\n     4.438958356657597,\r\n     -0.020338880360431494\r\n    ],\r\n    [\r\n     4.762883016359421,\r\n     -0.33360393593590326\r\n    ],\r\n    [\r\n     5.405896557742139,\r\n     -0.0007929966215631454\r\n    ],\r\n    [\r\n     5.684625328279708,\r\n     -1.127061989735706\r\n    ],\r\n    [\r\n     6.275296753461394,\r\n     -0.012911690450882453\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829646011925,\r\n    0.9985939970113482,\r\n    0.9485172504500073,\r\n    0.9269885507512733,\r\n    0.32127897908845615,\r\n    0.9978568867445339,\r\n    0.05662383238560596,\r\n    0.9706757841917071\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.196318547059941e-12,\r\n   \"t_factor\": 1.0217878818511963,\r\n   \"t_total\": 4.801793336868286,\r\n   \"Gamma_flux\": 4.565447548987005e-07,\r\n   \"Gamma_flux_min\": 4.5654475489869796e-07,\r\n   \"Gamma_flux_max\": 4.5654475489870235e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999983022699734,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537518667419999,\r\n    \"e=1|ew|>pi\": 0.0025065387730142984,\r\n    \"e=0.873333|ew|>pi/2\": 0.18566169020129067,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864907675,\r\n    \"e=0.5|ew|>pi/2\": 0.02341132514610606,\r\n    \"e=0.5|ew|>pi\": 5.628878119633132e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 2568,\r\n    \"dim\": 218280\r\n   },\r\n   \"E_re\": 1.8907221087110537,\r\n   \"E_im\": -2.2826880883918665e-07,\r\n   \"Gamma_rq\": 4.565376176783733e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907221087119133,\r\n     -2.2826880930609805e-07\r\n    ],\r\n    [\r\n     3.183929718879954,\r\n     -0.00014098769223833824\r\n    ],\r\n    [\r\n     3.7951638281546307,\r\n     -0.009563677288170404\r\n    ],\r\n    [\r\n     4.439049547998334,\r\n     -0.02034354764863859\r\n    ],\r\n    [\r\n     4.76291600989361,\r\n     -0.3336337676898055\r\n    ],\r\n    [\r\n     5.406038460748415,\r\n     -0.0007925806885459297\r\n    ],\r\n    [\r\n     5.68461867031351,\r\n     -1.1270873646048905\r\n    ],\r\n    [\r\n     6.275488873551344,\r\n     -0.01291413194627905\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829631610095,\r\n    0.9985936387967611,\r\n    0.9485089732310086,\r\n    0.9269778766410072,\r\n    0.3212668206504968,\r\n    0.9978582103756676,\r\n    0.05663165874854974,\r\n    0.970673471449356\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.446061992324556e-12,\r\n   \"t_factor\": 1.6422405242919922,\r\n   \"t_total\": 9.728030920028687,\r\n   \"Gamma_flux\": 4.5653761772905054e-07,\r\n   \"Gamma_flux_min\": 4.56537617729046e-07,\r\n   \"Gamma_flux_max\": 4.5653761772905785e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830212537268,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.253744294523083,\r\n    \"e=1|ew|>pi\": 0.002506185026701175,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565488275125247,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190753959,\r\n    \"e=0.5|ew|>pi/2\": 0.02340934962214274,\r\n    \"e=0.5|ew|>pi\": 5.626634551499985e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.890727536234716,\r\n  \"R1_err_est\": 5.427523662282496e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.565352386725006e-07,\r\n  \"R1_err_est\": 2.3790565499319214e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599946687356,\r\n  \"R1_err_est\": 5.211044745934146e-06\r\n },\r\n \"wall\": 14.559417247772217\r\n}"}
{"path": "raw/conv_j16_th035.json", "bytes": 4558, "sha256": "1e8303bb414f626615b4e2d6eca1701d5ad2fd3abf431f18a9cdcd0a836b755e", "text": "{\r\n \"name\": \"conv_j16_th035\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.35\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 13.4,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.35,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 13.4,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1340,\r\n    \"dim\": 93800\r\n   },\r\n   \"E_re\": 1.8907058261400267,\r\n   \"E_im\": -2.2827227029442624e-07,\r\n   \"Gamma_rq\": 4.565445405888525e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907058261396381,\r\n     -2.2827227256355664e-07\r\n    ],\r\n    [\r\n     3.1838815806737264,\r\n     -0.00014094663622019749\r\n    ],\r\n    [\r\n     3.795126950239662,\r\n     -0.0095617140496356\r\n    ],\r\n    [\r\n     4.43895835030847,\r\n     -0.02033887534126015\r\n    ],\r\n    [\r\n     4.762882881946564,\r\n     -0.33360354024916045\r\n    ],\r\n    [\r\n     5.405896558730495,\r\n     -0.000792996762646346\r\n    ],\r\n    [\r\n     5.684612798309495,\r\n     -1.127045863176966\r\n    ],\r\n    [\r\n     6.275296917759844,\r\n     -0.012911705467160396\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829591308215,\r\n    0.9985908453103489,\r\n    0.9483202349548825,\r\n    0.9265914693202731,\r\n    0.3190253664742139,\r\n    0.9978409755107259,\r\n    0.055296459809641235,\r\n    0.9704333284021319\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.260831230590075e-12,\r\n   \"t_factor\": 0.5267395973205566,\r\n   \"t_total\": 3.6738085746765137,\r\n   \"Gamma_flux\": 4.565445446891903e-07,\r\n   \"Gamma_flux_min\": 4.5654454468918825e-07,\r\n   \"Gamma_flux_max\": 4.565445446891937e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830226998947,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25375186674199773,\r\n    \"e=1|ew|>pi\": 0.00250653877301467,\r\n    \"e=0.873333|ew|>pi/2\": 0.18566169020128725,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864909057,\r\n    \"e=0.5|ew|>pi/2\": 0.02341132514610674,\r\n    \"e=0.5|ew|>pi\": 5.628878120246976e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 13.4,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2680,\r\n    \"dim\": 187600\r\n   },\r\n   \"E_re\": 1.8907221087110644,\r\n   \"E_im\": -2.2826878251216953e-07,\r\n   \"Gamma_rq\": 4.5653756502433906e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907221087113406,\r\n     -2.2826878278564555e-07\r\n    ],\r\n    [\r\n     3.183929718874815,\r\n     -0.00014098770521121795\r\n    ],\r\n    [\r\n     3.795163829050053,\r\n     -0.009563677514044126\r\n    ],\r\n    [\r\n     4.439049546398152,\r\n     -0.020343546392631345\r\n    ],\r\n    [\r\n     4.762915975766244,\r\n     -0.33363366822461443\r\n    ],\r\n    [\r\n     5.406038461890576,\r\n     -0.000792580718996197\r\n    ],\r\n    [\r\n     5.684615508008336,\r\n     -1.1270833094452277\r\n    ],\r\n    [\r\n     6.275489039977414,\r\n     -0.012914148847843379\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829576910946,\r\n    0.9985904866407805,\r\n    0.9483119356335883,\r\n    0.9265807409888062,\r\n    0.31901307507652116,\r\n    0.997842309660793,\r\n    0.055302876795279655,\r\n    0.970430994793757\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.267402356732065e-12,\r\n   \"t_factor\": 1.179089069366455,\r\n   \"t_total\": 8.258675336837769,\r\n   \"Gamma_flux\": 4.565375650223882e-07,\r\n   \"Gamma_flux_min\": 4.565375650223494e-07,\r\n   \"Gamma_flux_max\": 4.565375650223943e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830212537669,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537442945231089,\r\n    \"e=1|ew|>pi\": 0.002506185026699044,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565488275125147,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190746743,\r\n    \"e=0.5|ew|>pi/2\": 0.023409349622126464,\r\n    \"e=0.5|ew|>pi\": 5.626634552096843e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8907275362347438,\r\n  \"R1_err_est\": 5.427523679379931e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.565352384667875e-07,\r\n  \"R1_err_est\": 2.326555600694e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599947140321,\r\n  \"R1_err_est\": 5.096049031649841e-06\r\n },\r\n \"wall\": 11.95356273651123\r\n}"}
{"path": "raw/conv_j16_th055.json", "bytes": 4570, "sha256": "f74a88130c5256b31244026a691dc84f37cb3ac40c8c7f57b574da7a3514927a", "text": "{\r\n \"name\": \"conv_j16_th055\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.55\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 12.44,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.55,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 12.44,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1244,\r\n    \"dim\": 87080\r\n   },\r\n   \"E_re\": 1.890705826140058,\r\n   \"E_im\": -2.282724706690456e-07,\r\n   \"Gamma_rq\": 4.565449413380912e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907058261396565,\r\n     -2.2827247311840715e-07\r\n    ],\r\n    [\r\n     3.1838815807111533,\r\n     -0.00014094653598200474\r\n    ],\r\n    [\r\n     3.7951269433695893,\r\n     -0.009561712553306623\r\n    ],\r\n    [\r\n     4.4389583627838896,\r\n     -0.020338884540722125\r\n    ],\r\n    [\r\n     4.762883162902352,\r\n     -0.33360428848801965\r\n    ],\r\n    [\r\n     5.405896559120503,\r\n     -0.0007929964671780018\r\n    ],\r\n    [\r\n     5.68463752055677,\r\n     -1.1270759859553185\r\n    ],\r\n    [\r\n     6.275296924141488,\r\n     -0.012911710207889539\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829684655058,\r\n    0.9985962156475682,\r\n    0.9486557446904282,\r\n    0.9272673115095721,\r\n    0.32286592915846957,\r\n    0.9978680318659832,\r\n    0.057565236877910916,\r\n    0.9708452903365291\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2633864578193643e-12,\r\n   \"t_factor\": 0.5074410438537598,\r\n   \"t_total\": 3.0934948921203613,\r\n   \"Gamma_flux\": 4.5654494594111324e-07,\r\n   \"Gamma_flux_min\": 4.5654494594111017e-07,\r\n   \"Gamma_flux_max\": 4.565449459411165e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830226996086,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537518667420144,\r\n    \"e=1|ew|>pi\": 0.002506538773014911,\r\n    \"e=0.873333|ew|>pi/2\": 0.1856616902013,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864909809,\r\n    \"e=0.5|ew|>pi/2\": 0.023411325146108754,\r\n    \"e=0.5|ew|>pi\": 5.62887812027349e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 12.44,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2488,\r\n    \"dim\": 174160\r\n   },\r\n   \"E_re\": 1.8907221087110389,\r\n   \"E_im\": -2.2826883278408261e-07,\r\n   \"Gamma_rq\": 4.5653766556816523e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907221087113768,\r\n     -2.282688330440541e-07\r\n    ],\r\n    [\r\n     3.183929718884161,\r\n     -0.0001409876799906562\r\n    ],\r\n    [\r\n     3.7951638273212756,\r\n     -0.009563677144089261\r\n    ],\r\n    [\r\n     4.439049549547239,\r\n     -0.020343548694830862\r\n    ],\r\n    [\r\n     4.762916047115583,\r\n     -0.33363385636529763\r\n    ],\r\n    [\r\n     5.406038461988481,\r\n     -0.0007925806441884467\r\n    ],\r\n    [\r\n     5.68462175181933,\r\n     -1.1270908861475204\r\n    ],\r\n    [\r\n     6.275489041592227,\r\n     -0.012914150036701523\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829670250127,\r\n    0.998595857727863,\r\n    0.948647484393919,\r\n    0.9272566757749806,\r\n    0.32285390361818844,\r\n    0.9978693480089639,\r\n    0.05757427149688025,\r\n    0.9708429925455532\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.400918471810423e-12,\r\n   \"t_factor\": 1.0624122619628906,\r\n   \"t_total\": 7.131116628646851,\r\n   \"Gamma_flux\": 4.565376656413327e-07,\r\n   \"Gamma_flux_min\": 4.5653766564129334e-07,\r\n   \"Gamma_flux_max\": 4.565376656413378e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830212536955,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25374429452311276,\r\n    \"e=1|ew|>pi\": 0.0025061850266991027,\r\n    \"e=0.873333|ew|>pi/2\": 0.1856548827512548,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190746918,\r\n    \"e=0.5|ew|>pi/2\": 0.023409349622127006,\r\n    \"e=0.5|ew|>pi\": 5.626634552094956e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8907275362346991,\r\n  \"R1_err_est\": 5.427523660284095e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.5653523887473915e-07,\r\n  \"R1_err_est\": 2.426766593522839e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.59959994624217,\r\n  \"R1_err_est\": 5.315546617978839e-06\r\n },\r\n \"wall\": 10.248131275177002\r\n}"}
{"path": "raw/conv_j21_base.json", "bytes": 4521, "sha256": "df98b6ee8c40db04afd67c4791611caf6b514fb89e8dcb0cfbb3c00e825a86a1", "text": "{\r\n \"name\": \"conv_j21_base\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 16.04,\r\n  \"R0\": 9.16,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1604,\r\n    \"dim\": 112280\r\n   },\r\n   \"E_re\": 1.8986974442339892,\r\n   \"E_im\": -2.698613192074121e-14,\r\n   \"Gamma_rq\": 5.397226384148242e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986974442335436,\r\n     -2.563921297493721e-14\r\n    ],\r\n    [\r\n     3.2012638949955665,\r\n     -1.0631811403483127e-10\r\n    ],\r\n    [\r\n     3.910935791473249,\r\n     -4.844342781779032e-08\r\n    ],\r\n    [\r\n     4.4710810010402495,\r\n     -3.419007290686449e-07\r\n    ],\r\n    [\r\n     5.223740049649374,\r\n     -0.0004790410160129613\r\n    ],\r\n    [\r\n     5.410240211893534,\r\n     -1.7441461653451562e-05\r\n    ],\r\n    [\r\n     6.100118399691343,\r\n     -0.07212440107682391\r\n    ],\r\n    [\r\n     6.288558815738501,\r\n     -0.012717755325204042\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999994158482,\r\n    0.999999909002424,\r\n    0.9999925859896946,\r\n    0.9999849566262502,\r\n    0.9943872356357955,\r\n    0.9998389089593158,\r\n    0.6849537435381323,\r\n    0.9428735897326185\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2169351203636345e-12,\r\n   \"t_factor\": 0.6828830242156982,\r\n   \"t_total\": 4.628475189208984,\r\n   \"Gamma_flux\": 5.0817365860918685e-14,\r\n   \"Gamma_flux_min\": 5.081736586091838e-14,\r\n   \"Gamma_flux_max\": 5.0817365860918943e-14,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.145\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158547,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.256466035701695,\r\n    \"e=1|ew|>pi\": 0.002567133348032554,\r\n    \"e=0.873333|ew|>pi/2\": 0.18792276730404678,\r\n    \"e=0.873333|ew|>pi\": 0.0008076999933789014,\r\n    \"e=0.5|ew|>pi/2\": 0.023859932951117956,\r\n    \"e=0.5|ew|>pi\": 5.831718942173895e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3208,\r\n    \"dim\": 224560\r\n   },\r\n   \"E_re\": 1.8987140992048093,\r\n   \"E_im\": -2.5411741867472167e-14,\r\n   \"Gamma_rq\": 5.0823483734944335e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992079135,\r\n     -2.5798807534727075e-14\r\n    ],\r\n    [\r\n     3.2013138043867944,\r\n     -1.0633390695735656e-10\r\n    ],\r\n    [\r\n     3.910982490250688,\r\n     -4.8454786037710473e-08\r\n    ],\r\n    [\r\n     4.47117018561725,\r\n     -3.420567318418444e-07\r\n    ],\r\n    [\r\n     5.223801725622633,\r\n     -0.00047925143117954344\r\n    ],\r\n    [\r\n     5.4103809124589075,\r\n     -1.7436544667140397e-05\r\n    ],\r\n    [\r\n     6.1001826675324775,\r\n     -0.07215258707843306\r\n    ],\r\n    [\r\n     6.288745276580407,\r\n     -0.0127146233555184\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991365,\r\n    0.9999999068778542,\r\n    0.9999924423241917,\r\n    0.9999847255576315,\r\n    0.994337519023397,\r\n    0.9998378468933135,\r\n    0.6838909161491886,\r\n    0.9427259839686836\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.426395616499593e-12,\r\n   \"t_factor\": 1.1987886428833008,\r\n   \"t_total\": 9.835266828536987,\r\n   \"Gamma_flux\": 5.079716236254184e-14,\r\n   \"Gamma_flux_min\": 5.079716236254126e-14,\r\n   \"Gamma_flux_max\": 5.079716236254264e-14,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.1525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991432,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25645844939213247,\r\n    \"e=1|ew|>pi\": 0.002566772254195568,\r\n    \"e=0.873333|ew|>pi/2\": 0.18791593128423575,\r\n    \"e=0.873333|ew|>pi\": 0.0008075609533537189,\r\n    \"e=0.5|ew|>pi/2\": 0.02385792918378143,\r\n    \"e=0.5|ew|>pi\": 5.829397916361708e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8987196508617492,\r\n  \"R1_err_est\": 5.55165693993942e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.0790427863082887e-14,\r\n  \"R1_err_est\": 6.734499458951062e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.61106845082635,\r\n  \"R1_err_est\": 0.0001325499348467929\r\n },\r\n \"wall\": 14.48914623260498\r\n}"}
{"path": "raw/conv_j21_D55.json", "bytes": 4528, "sha256": "46e433a585a347bdab3fa791a92b4b6ef3d0c8e4564c5d3c6d0864a24fc4bd53", "text": "{\r\n \"name\": \"conv_j21_D55\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"D\": 55.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 17.2,\r\n  \"R0\": 9.16,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 17.2,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1720,\r\n    \"dim\": 120400\r\n   },\r\n   \"E_re\": 1.898697444233976,\r\n   \"E_im\": -2.649348448191875e-14,\r\n   \"Gamma_rq\": 5.29869689638375e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986974442335434,\r\n     -2.5597579611513765e-14\r\n    ],\r\n    [\r\n     3.2012638949955656,\r\n     -1.063181764848764e-10\r\n    ],\r\n    [\r\n     3.9109357914732454,\r\n     -4.844342719328987e-08\r\n    ],\r\n    [\r\n     4.471081001040261,\r\n     -3.419007291449727e-07\r\n    ],\r\n    [\r\n     5.22374004964937,\r\n     -0.00047904101601529275\r\n    ],\r\n    [\r\n     5.410240211893516,\r\n     -1.744146165565119e-05\r\n    ],\r\n    [\r\n     6.100118399691329,\r\n     -0.07212440107682187\r\n    ],\r\n    [\r\n     6.28855881573852,\r\n     -0.01271775532520325\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999994158479,\r\n    0.9999999090024239,\r\n    0.9999925859896944,\r\n    0.9999849566262499,\r\n    0.9943872356357955,\r\n    0.999838908959316,\r\n    0.6849537435381294,\r\n    0.942873589732614\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2781276417887444e-12,\r\n   \"t_factor\": 0.6744222640991211,\r\n   \"t_total\": 5.5005104541778564,\r\n   \"Gamma_flux\": 5.0817365860917896e-14,\r\n   \"Gamma_flux_min\": 5.08173658609176e-14,\r\n   \"Gamma_flux_max\": 5.0817365860918205e-14,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.145\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158548,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564660357016953,\r\n    \"e=1|ew|>pi\": 0.0025671333480325556,\r\n    \"e=0.873333|ew|>pi/2\": 0.18792276730404697,\r\n    \"e=0.873333|ew|>pi\": 0.0008076999933789021,\r\n    \"e=0.5|ew|>pi/2\": 0.02385993295111797,\r\n    \"e=0.5|ew|>pi\": 5.831718942151708e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 17.2,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3440,\r\n    \"dim\": 240800\r\n   },\r\n   \"E_re\": 1.898714099204839,\r\n   \"E_im\": -2.541477763290435e-14,\r\n   \"Gamma_rq\": 5.08295552658087e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992079001,\r\n     -2.581268532253489e-14\r\n    ],\r\n    [\r\n     3.201313804386782,\r\n     -1.0633372654611506e-10\r\n    ],\r\n    [\r\n     3.910982490250669,\r\n     -4.845478613485499e-08\r\n    ],\r\n    [\r\n     4.4711701856172175,\r\n     -3.420567306830491e-07\r\n    ],\r\n    [\r\n     5.223801725622635,\r\n     -0.000479251431177892\r\n    ],\r\n    [\r\n     5.4103809124588755,\r\n     -1.7436544662637055e-05\r\n    ],\r\n    [\r\n     6.100182667532453,\r\n     -0.07215258707843837\r\n    ],\r\n    [\r\n     6.288745276580362,\r\n     -0.012714623355516624\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991363,\r\n    0.9999999068778541,\r\n    0.9999924423241917,\r\n    0.9999847255576318,\r\n    0.9943375190233967,\r\n    0.9998378468933135,\r\n    0.6838909161491816,\r\n    0.9427259839686821\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.251747811860391e-12,\r\n   \"t_factor\": 1.4471309185028076,\r\n   \"t_total\": 11.366753578186035,\r\n   \"Gamma_flux\": 5.07971623625423e-14,\r\n   \"Gamma_flux_min\": 5.079716236254151e-14,\r\n   \"Gamma_flux_max\": 5.079716236254293e-14,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.1525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991431,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564584493921326,\r\n    \"e=1|ew|>pi\": 0.0025667722541955645,\r\n    \"e=0.873333|ew|>pi/2\": 0.18791593128423562,\r\n    \"e=0.873333|ew|>pi\": 0.0008075609533537176,\r\n    \"e=0.5|ew|>pi/2\": 0.02385792918378144,\r\n    \"e=0.5|ew|>pi\": 5.829397916325305e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8987196508617934,\r\n  \"R1_err_est\": 5.551656954372319e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.0790427863083764e-14,\r\n  \"R1_err_est\": 6.7344994585345435e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.611068450826334,\r\n  \"R1_err_est\": 0.00013254993483968747\r\n },\r\n \"wall\": 16.892723083496094\r\n}"}
{"path": "raw/conv_j21_del10.json", "bytes": 4535, "sha256": "627cec0362842ba0d40bfad5b38b01c0a7fda9a06d138186139b0557340a9533", "text": "{\r\n \"name\": \"conv_j21_del10\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"delta\": 1.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 16.16,\r\n  \"R0\": 9.16,\r\n  \"theta\": 0.45,\r\n  \"delta\": 1.0,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 16.16,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1616,\r\n    \"dim\": 113120\r\n   },\r\n   \"E_re\": 1.8986974442339841,\r\n   \"E_im\": -2.589135949834614e-14,\r\n   \"Gamma_rq\": 5.178271899669228e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986974442335436,\r\n     -2.561145739932158e-14\r\n    ],\r\n    [\r\n     3.201263894995562,\r\n     -1.063183430183301e-10\r\n    ],\r\n    [\r\n     3.910935791473281,\r\n     -4.844349674876236e-08\r\n    ],\r\n    [\r\n     4.471081001040732,\r\n     -3.419005550134302e-07\r\n    ],\r\n    [\r\n     5.223740049034168,\r\n     -0.0004790407285143877\r\n    ],\r\n    [\r\n     5.410240211870013,\r\n     -1.7441467806543487e-05\r\n    ],\r\n    [\r\n     6.10011854325554,\r\n     -0.07212441210710564\r\n    ],\r\n    [\r\n     6.288558834194727,\r\n     -0.01271775287469315\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999994158465,\r\n    0.9999999089957523,\r\n    0.9999925830320393,\r\n    0.9999849361853307,\r\n    0.9943595132433989,\r\n    0.9998379006263316,\r\n    0.6821678836082035,\r\n    0.9422009738918368\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2515706756417454e-12,\r\n   \"t_factor\": 0.5513486862182617,\r\n   \"t_total\": 4.628192663192749,\r\n   \"Gamma_flux\": 5.081728290592088e-14,\r\n   \"Gamma_flux_min\": 5.081728290592061e-14,\r\n   \"Gamma_flux_max\": 5.081728290592112e-14,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.145\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158547,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25646603570169507,\r\n    \"e=1|ew|>pi\": 0.002567133348032556,\r\n    \"e=0.873333|ew|>pi/2\": 0.18792276730404664,\r\n    \"e=0.873333|ew|>pi\": 0.0008076999933789003,\r\n    \"e=0.5|ew|>pi/2\": 0.02385993295111799,\r\n    \"e=0.5|ew|>pi\": 5.831718942208236e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 16.16,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3232,\r\n    \"dim\": 226240\r\n   },\r\n   \"E_re\": 1.8987140992047655,\r\n   \"E_im\": -2.5364904345489146e-14,\r\n   \"Gamma_rq\": 5.072980869097829e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992079083,\r\n     -2.581268532253489e-14\r\n    ],\r\n    [\r\n     3.20131380438679,\r\n     -1.0633378205726629e-10\r\n    ],\r\n    [\r\n     3.9109824902506913,\r\n     -4.8454803350250764e-08\r\n    ],\r\n    [\r\n     4.471170185617371,\r\n     -3.4205668670433953e-07\r\n    ],\r\n    [\r\n     5.223801725468256,\r\n     -0.0004792513597619702\r\n    ],\r\n    [\r\n     5.410380912453007,\r\n     -1.7436546229349092e-05\r\n    ],\r\n    [\r\n     6.100182703534462,\r\n     -0.07215258972423386\r\n    ],\r\n    [\r\n     6.288745281202222,\r\n     -0.012714622721743472\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991348,\r\n    0.9999999068711833,\r\n    0.999992439366459,\r\n    0.9999847051099349,\r\n    0.9943097921578022,\r\n    0.9998368391298884,\r\n    0.6811087817245062,\r\n    0.9420537690817777\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.584964741024096e-12,\r\n   \"t_factor\": 1.0369131565093994,\r\n   \"t_total\": 9.64203405380249,\r\n   \"Gamma_flux\": 5.0797141599265645e-14,\r\n   \"Gamma_flux_min\": 5.079714159926498e-14,\r\n   \"Gamma_flux_max\": 5.079714159926631e-14,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.1525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991431,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564584493921326,\r\n    \"e=1|ew|>pi\": 0.0025667722541955667,\r\n    \"e=0.873333|ew|>pi/2\": 0.18791593128423587,\r\n    \"e=0.873333|ew|>pi\": 0.0008075609533537209,\r\n    \"e=0.5|ew|>pi/2\": 0.023857929183781452,\r\n    \"e=0.5|ew|>pi\": 5.829397916355431e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8987196508616926,\r\n  \"R1_err_est\": 5.551656927060833e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.079042783038057e-14,\r\n  \"R1_err_est\": 6.713768885075841e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.61106845168622,\r\n  \"R1_err_est\": 0.000132142045888628\r\n },\r\n \"wall\": 14.292980909347534\r\n}"}
{"path": "raw/conv_j21_dR20.json", "bytes": 4536, "sha256": "ba314222b759d0428025d1b2dc9f15bc605cecbffd31418cc8cc8bf299e6467b", "text": "{\r\n \"name\": \"conv_j21_dR20\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"dR\": 2.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 16.44,\r\n  \"R0\": 9.96,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 16.44,\r\n    \"R0\": 9.96,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1644,\r\n    \"dim\": 115080\r\n   },\r\n   \"E_re\": 1.898697444233999,\r\n   \"E_im\": -2.435869028794006e-14,\r\n   \"Gamma_rq\": 4.871738057588012e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986974442335436,\r\n     -2.566002965664893e-14\r\n    ],\r\n    [\r\n     3.2012638949955665,\r\n     -1.0631804464589223e-10\r\n    ],\r\n    [\r\n     3.910935791473262,\r\n     -4.8443530548114566e-08\r\n    ],\r\n    [\r\n     4.471081001041005,\r\n     -3.4190063383232605e-07\r\n    ],\r\n    [\r\n     5.223740048752595,\r\n     -0.0004790404129003528\r\n    ],\r\n    [\r\n     5.410240211854502,\r\n     -1.7441466275497364e-05\r\n    ],\r\n    [\r\n     6.100118643803,\r\n     -0.0721244393953227\r\n    ],\r\n    [\r\n     6.288558847802087,\r\n     -0.012717752921935326\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999994158402,\r\n    0.9999999089716621,\r\n    0.999992572262446,\r\n    0.9999848612770985,\r\n    0.9942571130282623,\r\n    0.9998341686973161,\r\n    0.6718970011819879,\r\n    0.9396938105407948\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2530272700376225e-12,\r\n   \"t_factor\": 0.6633024215698242,\r\n   \"t_total\": 5.167870759963989,\r\n   \"Gamma_flux\": 5.081730872352308e-14,\r\n   \"Gamma_flux_min\": 5.0817308723522747e-14,\r\n   \"Gamma_flux_max\": 5.081730872352338e-14,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.945\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158447,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25646603570169524,\r\n    \"e=1|ew|>pi\": 0.002567133348032551,\r\n    \"e=0.873333|ew|>pi/2\": 0.18792276730404694,\r\n    \"e=0.873333|ew|>pi\": 0.0008076999933789033,\r\n    \"e=0.5|ew|>pi/2\": 0.02385993295111799,\r\n    \"e=0.5|ew|>pi\": 5.831718942170774e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 16.44,\r\n    \"R0\": 9.96,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3288,\r\n    \"dim\": 230160\r\n   },\r\n   \"E_re\": 1.8987140992049059,\r\n   \"E_im\": -2.5438196441758226e-14,\r\n   \"Gamma_rq\": 5.087639288351645e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992079232,\r\n     -2.578492974691926e-14\r\n    ],\r\n    [\r\n     3.201313804386805,\r\n     -1.0633371960722116e-10\r\n    ],\r\n    [\r\n     3.9109824902506976,\r\n     -4.845481189202916e-08\r\n    ],\r\n    [\r\n     4.471170185617443,\r\n     -3.420567067854985e-07\r\n    ],\r\n    [\r\n     5.223801725397454,\r\n     -0.0004792512796182591\r\n    ],\r\n    [\r\n     5.410380912449107,\r\n     -1.7436545823118488e-05\r\n    ],\r\n    [\r\n     6.100182728914797,\r\n     -0.07215259678951853\r\n    ],\r\n    [\r\n     6.288745284640933,\r\n     -0.01271462275340994\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991285,\r\n    0.9999999068470964,\r\n    0.9999924285974734,\r\n    0.9999846301889832,\r\n    0.9942073830880437,\r\n    0.9998331094493864,\r\n    0.6708531256697541,\r\n    0.9395484267459849\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.535073934333454e-12,\r\n   \"t_factor\": 1.2785663604736328,\r\n   \"t_total\": 10.686358213424683,\r\n   \"Gamma_flux\": 5.0797148086903755e-14,\r\n   \"Gamma_flux_min\": 5.079714808690303e-14,\r\n   \"Gamma_flux_max\": 5.079714808690441e-14,\r\n   \"n_flux\": 321,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.9525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991333,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564584493921323,\r\n    \"e=1|ew|>pi\": 0.0025667722541955654,\r\n    \"e=0.873333|ew|>pi/2\": 0.18791593128423567,\r\n    \"e=0.873333|ew|>pi\": 0.000807560953353715,\r\n    \"e=0.5|ew|>pi/2\": 0.023857929183781396,\r\n    \"e=0.5|ew|>pi\": 5.829397916338286e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8987196508618747,\r\n  \"R1_err_est\": 5.551656968805219e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.079042787469731e-14,\r\n  \"R1_err_est\": 6.7202122064441495e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.61106845074661,\r\n  \"R1_err_est\": 0.00013226882287398212\r\n },\r\n \"wall\": 15.877589702606201\r\n}"}
{"path": "raw/conv_j21_ds010.json", "bytes": 4543, "sha256": "4c080852290829bd0ffbf2a2ad40eef3265bb3b35b6b6cc2cda302663932b5e7", "text": "{\r\n \"name\": \"conv_j21_ds010\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"ds\": 0.1\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 16.04,\r\n  \"R0\": 9.16,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 99,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 1604,\r\n    \"dim\": 158796\r\n   },\r\n   \"E_re\": 1.8986974442339672,\r\n   \"E_im\": -2.7971426644025717e-14,\r\n   \"Gamma_rq\": 5.5942853288051433e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986974442334863,\r\n     -2.566002965664893e-14\r\n    ],\r\n    [\r\n     3.201263894995539,\r\n     -1.0631830832386058e-10\r\n    ],\r\n    [\r\n     3.9109357914731016,\r\n     -4.844342767901244e-08\r\n    ],\r\n    [\r\n     4.47108100104018,\r\n     -3.419007287078224e-07\r\n    ],\r\n    [\r\n     5.223740049649237,\r\n     -0.00047904101601514704\r\n    ],\r\n    [\r\n     5.410240211893468,\r\n     -1.744146165596344e-05\r\n    ],\r\n    [\r\n     6.100118399691253,\r\n     -0.07212440107693419\r\n    ],\r\n    [\r\n     6.288558815743151,\r\n     -0.012717755325402945\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999994158478,\r\n    0.999999909002424,\r\n    0.9999925859896948,\r\n    0.9999849566262502,\r\n    0.9943872356357966,\r\n    0.9998389089593162,\r\n    0.6849537435377439,\r\n    0.942873589731858\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.6484147951161116e-12,\r\n   \"t_factor\": 1.5189604759216309,\r\n   \"t_total\": 8.44935917854309,\r\n   \"Gamma_flux\": 5.081736586093431e-14,\r\n   \"Gamma_flux_min\": 5.0817365860934045e-14,\r\n   \"Gamma_flux_max\": 5.0817365860934575e-14,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.145\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158548,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564660357016412,\r\n    \"e=1|ew|>pi\": 0.0025671333480316526,\r\n    \"e=0.873333|ew|>pi/2\": 0.18792276730400148,\r\n    \"e=0.873333|ew|>pi\": 0.0008076999933786584,\r\n    \"e=0.5|ew|>pi/2\": 0.023859932951110534,\r\n    \"e=0.5|ew|>pi\": 5.831718942206108e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 3208,\r\n    \"dim\": 317592\r\n   },\r\n   \"E_re\": 1.8987140992048606,\r\n   \"E_im\": -2.5416295573599907e-14,\r\n   \"Gamma_rq\": 5.0832591147199814e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992079754,\r\n     -2.5826563110342704e-14\r\n    ],\r\n    [\r\n     3.2013138043864986,\r\n     -1.0633405267412854e-10\r\n    ],\r\n    [\r\n     3.9109824902504653,\r\n     -4.845478474707621e-08\r\n    ],\r\n    [\r\n     4.471170185617182,\r\n     -3.420567296352761e-07\r\n    ],\r\n    [\r\n     5.2238017256219464,\r\n     -0.00047925143117728136\r\n    ],\r\n    [\r\n     5.410380912459033,\r\n     -1.743654466555139e-05\r\n    ],\r\n    [\r\n     6.10018266753163,\r\n     -0.07215258707870385\r\n    ],\r\n    [\r\n     6.288745276585026,\r\n     -0.012714623355681083\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991364,\r\n    0.999999906877854,\r\n    0.9999924423241916,\r\n    0.9999847255576317,\r\n    0.994337519023382,\r\n    0.9998378468933142,\r\n    0.6838909161482374,\r\n    0.9427259839681161\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 1.0103489601043602e-11,\r\n   \"t_factor\": 3.146616220474243,\r\n   \"t_total\": 17.259154796600342,\r\n   \"Gamma_flux\": 5.079716236291935e-14,\r\n   \"Gamma_flux_min\": 5.07971623629187e-14,\r\n   \"Gamma_flux_max\": 5.079716236291995e-14,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.1525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991433,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25645844939205725,\r\n    \"e=1|ew|>pi\": 0.0025667722541951937,\r\n    \"e=0.873333|ew|>pi/2\": 0.18791593128419948,\r\n    \"e=0.873333|ew|>pi\": 0.0008075609533536649,\r\n    \"e=0.5|ew|>pi/2\": 0.023857929183781205,\r\n    \"e=0.5|ew|>pi\": 5.829397916335489e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.898719650861825,\r\n  \"R1_err_est\": 5.5516569643643265e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.079042786358103e-14,\r\n  \"R1_err_est\": 6.7344993383184525e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.611068450816543,\r\n  \"R1_err_est\": 0.00013254993247002744\r\n },\r\n \"wall\": 25.731075763702393\r\n}"}
{"path": "raw/conv_j21_S12.json", "bytes": 4529, "sha256": "ac3dd19bdfa3d1db9af2fd0fdf69c146ee6553f909a54c70e961e550e41d433e", "text": "{\r\n \"name\": \"conv_j21_S12\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"S\": 12.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 16.04,\r\n  \"R0\": 9.16,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 12.0,\r\n  \"Ns\": 85,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 1604,\r\n    \"dim\": 136340\r\n   },\r\n   \"E_re\": 1.898697444233984,\r\n   \"E_im\": -2.18407161566036e-14,\r\n   \"Gamma_rq\": 4.36814323132072e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.898697444233545,\r\n     -2.5528190672474693e-14\r\n    ],\r\n    [\r\n     3.2012638949955416,\r\n     -1.0631813485151298e-10\r\n    ],\r\n    [\r\n     3.910935791473212,\r\n     -4.844342725573991e-08\r\n    ],\r\n    [\r\n     4.471081001037144,\r\n     -3.419007312405187e-07\r\n    ],\r\n    [\r\n     5.223740049629535,\r\n     -0.0004790410158617281\r\n    ],\r\n    [\r\n     5.410240210700596,\r\n     -1.7441461850488393e-05\r\n    ],\r\n    [\r\n     6.1001183996048,\r\n     -0.07212439789622224\r\n    ],\r\n    [\r\n     6.2885586394439,\r\n     -0.012717747425344525\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.999999999415848,\r\n    0.9999999090024239,\r\n    0.9999925859896945,\r\n    0.9999849566262505,\r\n    0.9943872356374308,\r\n    0.9998389089573142,\r\n    0.6849537552895664,\r\n    0.9428736194522999\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.3192207258931894e-12,\r\n   \"t_factor\": 1.0765368938446045,\r\n   \"t_total\": 6.652076482772827,\r\n   \"Gamma_flux\": 5.081736586094595e-14,\r\n   \"Gamma_flux_min\": 5.081736586094569e-14,\r\n   \"Gamma_flux_max\": 5.081736586094618e-14,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.145\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158547,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564660357016864,\r\n    \"e=1|ew|>pi\": 0.0025671333480322806,\r\n    \"e=0.873333|ew|>pi/2\": 0.18792276730404017,\r\n    \"e=0.873333|ew|>pi\": 0.0008076999933788066,\r\n    \"e=0.5|ew|>pi/2\": 0.02385993295111618,\r\n    \"e=0.5|ew|>pi\": 5.831718941544998e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 3208,\r\n    \"dim\": 272680\r\n   },\r\n   \"E_re\": 1.8987140992047582,\r\n   \"E_im\": -2.5361868636163315e-14,\r\n   \"Gamma_rq\": 5.072373727232663e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992082165,\r\n     -2.558370182370595e-14\r\n    ],\r\n    [\r\n     3.2013138043865457,\r\n     -1.0633307429008809e-10\r\n    ],\r\n    [\r\n     3.910982490250583,\r\n     -4.845478308174167e-08\r\n    ],\r\n    [\r\n     4.471170185614237,\r\n     -3.420567296769095e-07\r\n    ],\r\n    [\r\n     5.223801725602676,\r\n     -0.00047925143102643675\r\n    ],\r\n    [\r\n     5.410380911267793,\r\n     -1.7436544856093417e-05\r\n    ],\r\n    [\r\n     6.100182667446088,\r\n     -0.07215258391002691\r\n    ],\r\n    [\r\n     6.28874510061358,\r\n     -0.012714615461267037\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991364,\r\n    0.9999999068778544,\r\n    0.9999924423241917,\r\n    0.9999847255576318,\r\n    0.9943375190250301,\r\n    0.9998378468912997,\r\n    0.6838909278840578,\r\n    0.9427260137343392\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.426579840717642e-12,\r\n   \"t_factor\": 2.146620512008667,\r\n   \"t_total\": 13.75477910041809,\r\n   \"Gamma_flux\": 5.0797162362800773e-14,\r\n   \"Gamma_flux_min\": 5.079716236280007e-14,\r\n   \"Gamma_flux_max\": 5.079716236280136e-14,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.1525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991432,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25645844939212925,\r\n    \"e=1|ew|>pi\": 0.0025667722541972402,\r\n    \"e=0.873333|ew|>pi/2\": 0.1879159312842571,\r\n    \"e=0.873333|ew|>pi\": 0.0008075609533542522,\r\n    \"e=0.5|ew|>pi/2\": 0.023857929183796613,\r\n    \"e=0.5|ew|>pi\": 5.829397915712393e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8987196508616828,\r\n  \"R1_err_est\": 5.551656924618342e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.079042786341905e-14,\r\n  \"R1_err_est\": 6.734499381724735e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.611068450819733,\r\n  \"R1_err_est\": 0.00013254993332623144\r\n },\r\n \"wall\": 20.428035974502563\r\n}"}
{"path": "raw/conv_j21_th035.json", "bytes": 4536, "sha256": "6f4cb61f6a67a8a815f647a72975ef56fd4d4cdf5fac9f5980a19a0b2f717418", "text": "{\r\n \"name\": \"conv_j21_th035\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.35\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 16.76,\r\n  \"R0\": 9.16,\r\n  \"theta\": 0.35,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 16.76,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1676,\r\n    \"dim\": 117320\r\n   },\r\n   \"E_re\": 1.898697444233984,\r\n   \"E_im\": -2.621979113918275e-14,\r\n   \"Gamma_rq\": 5.24395822783655e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986974442335436,\r\n     -2.5569824035898137e-14\r\n    ],\r\n    [\r\n     3.2012638949955647,\r\n     -1.0631819730155811e-10\r\n    ],\r\n    [\r\n     3.9109357914732623,\r\n     -4.8443436324874245e-08\r\n    ],\r\n    [\r\n     4.471081001040304,\r\n     -3.4190065693884275e-07\r\n    ],\r\n    [\r\n     5.2237400495172075,\r\n     -0.0004790410132860662\r\n    ],\r\n    [\r\n     5.410240211889802,\r\n     -1.7441464565129405e-05\r\n    ],\r\n    [\r\n     6.10011842624908,\r\n     -0.07212439291867939\r\n    ],\r\n    [\r\n     6.288558818901952,\r\n     -0.01271775360660398\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999994158475,\r\n    0.9999999089998568,\r\n    0.9999925848650387,\r\n    0.9999849489228632,\r\n    0.9943769106474466,\r\n    0.9998385345140964,\r\n    0.6839251533817589,\r\n    0.9426268728066906\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2441108855571057e-12,\r\n   \"t_factor\": 0.7011673450469971,\r\n   \"t_total\": 5.775785684585571,\r\n   \"Gamma_flux\": 5.081734566907063e-14,\r\n   \"Gamma_flux_min\": 5.0817345669070234e-14,\r\n   \"Gamma_flux_max\": 5.08173456690709e-14,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.145\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158548,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.256466035701695,\r\n    \"e=1|ew|>pi\": 0.0025671333480325556,\r\n    \"e=0.873333|ew|>pi/2\": 0.1879227673040468,\r\n    \"e=0.873333|ew|>pi\": 0.000807699993378905,\r\n    \"e=0.5|ew|>pi/2\": 0.02385993295111797,\r\n    \"e=0.5|ew|>pi\": 5.8317189422134e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 16.76,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3352,\r\n    \"dim\": 234640\r\n   },\r\n   \"E_re\": 1.8987140992048384,\r\n   \"E_im\": -2.5383552621262476e-14,\r\n   \"Gamma_rq\": 5.076710524252495e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992079081,\r\n     -2.5771051959111446e-14\r\n    ],\r\n    [\r\n     3.201313804386789,\r\n     -1.063338098128419e-10\r\n    ],\r\n    [\r\n     3.9109824902506825,\r\n     -4.84547881679509e-08\r\n    ],\r\n    [\r\n     4.471170185617259,\r\n     -3.420567118786466e-07\r\n    ],\r\n    [\r\n     5.223801725589343,\r\n     -0.000479251430644749\r\n    ],\r\n    [\r\n     5.410380912457974,\r\n     -1.743654540316969e-05\r\n    ],\r\n    [\r\n     6.100182674227511,\r\n     -0.07215258498916141\r\n    ],\r\n    [\r\n     6.2887452773761545,\r\n     -0.01271462291748203\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991355,\r\n    0.9999999068752872,\r\n    0.9999924411993671,\r\n    0.9999847178511622,\r\n    0.9943271913241125,\r\n    0.999837472609567,\r\n    0.6828635768151085,\r\n    0.9424793861201117\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.518748778013781e-12,\r\n   \"t_factor\": 1.4656720161437988,\r\n   \"t_total\": 11.741684198379517,\r\n   \"Gamma_flux\": 5.079715730056698e-14,\r\n   \"Gamma_flux_min\": 5.079715730056632e-14,\r\n   \"Gamma_flux_max\": 5.079715730056777e-14,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.1525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991434,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25645844939213264,\r\n    \"e=1|ew|>pi\": 0.0025667722541955675,\r\n    \"e=0.873333|ew|>pi/2\": 0.18791593128423578,\r\n    \"e=0.873333|ew|>pi\": 0.0008075609533537176,\r\n    \"e=0.5|ew|>pi/2\": 0.023857929183781445,\r\n    \"e=0.5|ew|>pi\": 5.82939791633504e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8987196508617898,\r\n  \"R1_err_est\": 5.5516569514857395e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.0790427844399095e-14,\r\n  \"R1_err_est\": 6.729456167887382e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.61106845124682,\r\n  \"R1_err_est\": 0.0001324507045694645\r\n },\r\n \"wall\": 17.543254852294922\r\n}"}
{"path": "raw/conv_j21_th055.json", "bytes": 4536, "sha256": "8d5d7646682b28903470070228cb92fd49b8e798216cee6b8aa59d55cb5f808c", "text": "{\r\n \"name\": \"conv_j21_th055\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.55\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 15.6,\r\n  \"R0\": 9.16,\r\n  \"theta\": 0.55,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 15.6,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1560,\r\n    \"dim\": 109200\r\n   },\r\n   \"E_re\": 1.8986974442339783,\r\n   \"E_im\": -2.682191168177959e-14,\r\n   \"Gamma_rq\": 5.364382336355918e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986974442335436,\r\n     -2.5646151868841116e-14\r\n    ],\r\n    [\r\n     3.2012638949955665,\r\n     -1.0631824587381544e-10\r\n    ],\r\n    [\r\n     3.9109357914732352,\r\n     -4.844342095522425e-08\r\n    ],\r\n    [\r\n     4.471081001040193,\r\n     -3.4190080072660223e-07\r\n    ],\r\n    [\r\n     5.223740049770338,\r\n     -0.00047904101052041737\r\n    ],\r\n    [\r\n     5.410240211896779,\r\n     -1.74414587770233e-05\r\n    ],\r\n    [\r\n     6.100118375810469,\r\n     -0.07212440996474397\r\n    ],\r\n    [\r\n     6.288558812928627,\r\n     -0.01271775706532962\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999994158484,\r\n    0.9999999090042194,\r\n    0.9999925867749314,\r\n    0.999984961997945,\r\n    0.994394424506551,\r\n    0.9998391695759079,\r\n    0.6856692631080297,\r\n    0.9430450519343957\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2601405807966435e-12,\r\n   \"t_factor\": 0.6427657604217529,\r\n   \"t_total\": 5.1000657081604,\r\n   \"Gamma_flux\": 5.081738421682582e-14,\r\n   \"Gamma_flux_min\": 5.0817384216825566e-14,\r\n   \"Gamma_flux_max\": 5.081738421682614e-14,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.145\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158547,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564660357016951,\r\n    \"e=1|ew|>pi\": 0.0025671333480325573,\r\n    \"e=0.873333|ew|>pi/2\": 0.18792276730404675,\r\n    \"e=0.873333|ew|>pi\": 0.0008076999933788968,\r\n    \"e=0.5|ew|>pi/2\": 0.023859932951117973,\r\n    \"e=0.5|ew|>pi\": 5.83171894216597e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 15.6,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3120,\r\n    \"dim\": 218400\r\n   },\r\n   \"E_re\": 1.8987140992048153,\r\n   \"E_im\": -2.5393093592300555e-14,\r\n   \"Gamma_rq\": 5.078618718460111e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992079026,\r\n     -2.578492974691926e-14\r\n    ],\r\n    [\r\n     3.201313804386784,\r\n     -1.0633393471293218e-10\r\n    ],\r\n    [\r\n     3.910982490250669,\r\n     -4.845478383114221e-08\r\n    ],\r\n    [\r\n     4.471170185617224,\r\n     -3.420567486686621e-07\r\n    ],\r\n    [\r\n     5.223801725653171,\r\n     -0.0004792514296323297\r\n    ],\r\n    [\r\n     5.410380912459698,\r\n     -1.7436543933033177e-05\r\n    ],\r\n    [\r\n     6.100182661508008,\r\n     -0.07215258935640202\r\n    ],\r\n    [\r\n     6.2887452758733104,\r\n     -0.012714623799632736\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991371,\r\n    0.9999999068796497,\r\n    0.9999924431095507,\r\n    0.9999847309315302,\r\n    0.9943447096765226,\r\n    0.9998381073928388,\r\n    0.6846055767268105,\r\n    0.9428973646298489\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.37855189418567e-12,\r\n   \"t_factor\": 1.2637267112731934,\r\n   \"t_total\": 10.7328782081604,\r\n   \"Gamma_flux\": 5.079716696566058e-14,\r\n   \"Gamma_flux_min\": 5.079716696565991e-14,\r\n   \"Gamma_flux_max\": 5.07971669656613e-14,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.1525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991431,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564584493921325,\r\n    \"e=1|ew|>pi\": 0.0025667722541955623,\r\n    \"e=0.873333|ew|>pi/2\": 0.18791593128423573,\r\n    \"e=0.873333|ew|>pi\": 0.0008075609533537164,\r\n    \"e=0.5|ew|>pi/2\": 0.02385792918378141,\r\n    \"e=0.5|ew|>pi\": 5.829397916335686e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8987196508617608,\r\n  \"R1_err_est\": 5.551656945490535e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.0790427881938833e-14,\r\n  \"R1_err_est\": 6.7390837217494655e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.611068450407245,\r\n  \"R1_err_est\": 0.00013264013337277447\r\n },\r\n \"wall\": 15.875729084014893\r\n}"}
{"path": "raw/conv_j23_base.json", "bytes": 4525, "sha256": "23e7a37f1fa511aa4727eb8a59180c58b9ef04e1710d40c1efc54eee7725cda6", "text": "{\r\n \"name\": \"conv_j23_base\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 17.64,\r\n  \"R0\": 10.48,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1764,\r\n    \"dim\": 123480\r\n   },\r\n   \"E_re\": 1.9000744039116537,\r\n   \"E_im\": 3.283936954204337e-16,\r\n   \"Gamma_rq\": -6.567873908408674e-16,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.900074403912521,\r\n     -2.8449465006019636e-16\r\n    ],\r\n    [\r\n     3.2037953551003633,\r\n     -1.56472057533108e-14\r\n    ],\r\n    [\r\n     3.9266568434080424,\r\n     -1.3225365247393484e-11\r\n    ],\r\n    [\r\n     4.475434670315961,\r\n     -1.2794888759604106e-10\r\n    ],\r\n    [\r\n     5.300394260111024,\r\n     -5.251473348261149e-07\r\n    ],\r\n    [\r\n     5.412464518447216,\r\n     -3.8861019471814195e-08\r\n    ],\r\n    [\r\n     6.250462923117125,\r\n     -0.00012184494133299362\r\n    ],\r\n    [\r\n     6.391137609419452,\r\n     -0.0011451881160071814\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985312,\r\n    0.9999999996240593,\r\n    0.9999999582767533,\r\n    0.9999999101337539,\r\n    0.9999565068613009,\r\n    0.9999975368410552,\r\n    0.9984909324148686,\r\n    0.988330001995992\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2631913573863615e-12,\r\n   \"t_factor\": 0.5650267601013184,\r\n   \"t_total\": 4.447472333908081,\r\n   \"Gamma_flux\": 3.2389777326756515e-18,\r\n   \"Gamma_flux_min\": 3.238977732675631e-18,\r\n   \"Gamma_flux_max\": 3.2389777326756696e-18,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    9.695,\r\n    10.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985313,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25692160588056767,\r\n    \"e=1|ew|>pi\": 0.002577529607827067,\r\n    \"e=0.873333|ew|>pi/2\": 0.1883034618456258,\r\n    \"e=0.873333|ew|>pi\": 0.0008112581976623362,\r\n    \"e=0.5|ew|>pi/2\": 0.023936386303538754,\r\n    \"e=0.5|ew|>pi\": 5.866945711340262e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3528,\r\n    \"dim\": 246960\r\n   },\r\n   \"E_re\": 1.9000911227768882,\r\n   \"E_im\": 1.474514636879419e-17,\r\n   \"Gamma_rq\": -2.949029273758838e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000911227732715,\r\n     -3.3306690738754696e-16\r\n    ],\r\n    [\r\n     3.203845487143985,\r\n     -1.582067810090848e-14\r\n    ],\r\n    [\r\n     3.926704865675447,\r\n     -1.3227689776851292e-11\r\n    ],\r\n    [\r\n     4.475523835879009,\r\n     -1.2799657861384262e-10\r\n    ],\r\n    [\r\n     5.3004656527197875,\r\n     -5.254273113056152e-07\r\n    ],\r\n    [\r\n     5.412603141286914,\r\n     -3.8835421808935955e-08\r\n    ],\r\n    [\r\n     6.250627787230093,\r\n     -0.00012213598803363646\r\n    ],\r\n    [\r\n     6.391250716119953,\r\n     -0.0011457533676725098\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985769,\r\n    0.9999999996339964,\r\n    0.9999999592558069,\r\n    0.9999999120016142,\r\n    0.9999571816042232,\r\n    0.9999975761949506,\r\n    0.9984993774962811,\r\n    0.9884032098693352\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.379296725163954e-12,\r\n   \"t_factor\": 0.9796147346496582,\r\n   \"t_total\": 8.404710054397583,\r\n   \"Gamma_flux\": 3.236603396952871e-18,\r\n   \"Gamma_flux_min\": 3.236603396952832e-18,\r\n   \"Gamma_flux_max\": 3.2366033969529165e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    10.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985771,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25691401674165876,\r\n    \"e=1|ew|>pi\": 0.00257716724670958,\r\n    \"e=0.873333|ew|>pi/2\": 0.18829662064712074,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098311847,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377665002005,\r\n    \"e=0.5|ew|>pi\": 5.864611217667601e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.9000966957319665,\r\n  \"R1_err_est\": 5.572955078303465e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.235811951711944e-18,\r\n  \"R1_err_est\": 7.914452409270767e-22\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.272251668172125,\r\n  \"R1_err_est\": 0.0002444399230157046\r\n },\r\n \"wall\": 12.869788885116577\r\n}"}
{"path": "raw/conv_j23_D55.json", "bytes": 4536, "sha256": "afcffd025ae124c6bf72dae99e37b813376243ab7e9c516efd6a64479c508c83", "text": "{\r\n \"name\": \"conv_j23_D55\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"D\": 55.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 18.84,\r\n  \"R0\": 10.48,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 18.84,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1884,\r\n    \"dim\": 131880\r\n   },\r\n   \"E_re\": 1.9000744039116437,\r\n   \"E_im\": -1.8061653246372837e-15,\r\n   \"Gamma_rq\": 3.6123306492745674e-15,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.900074403912521,\r\n     -2.706168622523819e-16\r\n    ],\r\n    [\r\n     3.203795355100366,\r\n     -1.5668022435022522e-14\r\n    ],\r\n    [\r\n     3.9266568434080433,\r\n     -1.3225635864255736e-11\r\n    ],\r\n    [\r\n     4.475434670315963,\r\n     -1.2794892229051058e-10\r\n    ],\r\n    [\r\n     5.30039426011103,\r\n     -5.251473349648927e-07\r\n    ],\r\n    [\r\n     5.412464518447226,\r\n     -3.886101985345336e-08\r\n    ],\r\n    [\r\n     6.250462923117137,\r\n     -0.00012184494133770513\r\n    ],\r\n    [\r\n     6.39113760941947,\r\n     -0.0011451881160032956\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985313,\r\n    0.9999999996240594,\r\n    0.9999999582767534,\r\n    0.9999999101337539,\r\n    0.9999565068613012,\r\n    0.9999975368410551,\r\n    0.9984909324148686,\r\n    0.9883300019959909\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2561369095564196e-12,\r\n   \"t_factor\": 0.6667649745941162,\r\n   \"t_total\": 5.450457811355591,\r\n   \"Gamma_flux\": 3.23897773267569e-18,\r\n   \"Gamma_flux_min\": 3.238977732675671e-18,\r\n   \"Gamma_flux_max\": 3.2389777326757174e-18,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    9.695,\r\n    10.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985313,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25692160588056767,\r\n    \"e=1|ew|>pi\": 0.0025775296078270576,\r\n    \"e=0.873333|ew|>pi/2\": 0.1883034618456258,\r\n    \"e=0.873333|ew|>pi\": 0.000811258197662339,\r\n    \"e=0.5|ew|>pi/2\": 0.023936386303538712,\r\n    \"e=0.5|ew|>pi\": 5.866945711361902e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 18.84,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3768,\r\n    \"dim\": 263760\r\n   },\r\n   \"E_re\": 1.9000911227769666,\r\n   \"E_im\": -3.230921777872521e-17,\r\n   \"Gamma_rq\": 6.461843555745042e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000911227732615,\r\n     -3.885780586188048e-16\r\n    ],\r\n    [\r\n     3.2038454871439743,\r\n     -1.586925035823583e-14\r\n    ],\r\n    [\r\n     3.926704865675441,\r\n     -1.322761344901835e-11\r\n    ],\r\n    [\r\n     4.475523835878998,\r\n     -1.2799684923070487e-10\r\n    ],\r\n    [\r\n     5.300465652719754,\r\n     -5.254273101537588e-07\r\n    ],\r\n    [\r\n     5.412603141286924,\r\n     -3.883542071259072e-08\r\n    ],\r\n    [\r\n     6.250627787230068,\r\n     -0.00012213598803063191\r\n    ],\r\n    [\r\n     6.391250716119923,\r\n     -0.0011457533676749107\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985769,\r\n    0.9999999996339963,\r\n    0.999999959255807,\r\n    0.9999999120016141,\r\n    0.999957181604223,\r\n    0.9999975761949508,\r\n    0.9984993774962809,\r\n    0.9884032098693355\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.400113883152202e-12,\r\n   \"t_factor\": 1.2955710887908936,\r\n   \"t_total\": 11.1017165184021,\r\n   \"Gamma_flux\": 3.2366033969529423e-18,\r\n   \"Gamma_flux_min\": 3.2366033969528202e-18,\r\n   \"Gamma_flux_max\": 3.2366033969529916e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    10.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985769,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25691401674165854,\r\n    \"e=1|ew|>pi\": 0.0025771672467095764,\r\n    \"e=0.873333|ew|>pi/2\": 0.18829662064712058,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098311821,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377665001942,\r\n    \"e=0.5|ew|>pi\": 5.864611217652543e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.9000966957320742,\r\n  \"R1_err_est\": 5.572955107613353e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.235811951712026e-18,\r\n  \"R1_err_est\": 7.914452409162915e-22\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.272251668172096,\r\n  \"R1_err_est\": 0.0002444399230085992\r\n },\r\n \"wall\": 16.573856353759766\r\n}"}
{"path": "raw/conv_j23_del10.json", "bytes": 4540, "sha256": "22394cd5ec4004cea397f4c82d9aa1b0a9d02af90b4e2d7b705158d661986eb8", "text": "{\r\n \"name\": \"conv_j23_del10\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"delta\": 1.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 17.72,\r\n  \"R0\": 10.48,\r\n  \"theta\": 0.45,\r\n  \"delta\": 1.0,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 17.72,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1772,\r\n    \"dim\": 124040\r\n   },\r\n   \"E_re\": 1.9000744039116753,\r\n   \"E_im\": 3.229205941742989e-15,\r\n   \"Gamma_rq\": -6.458411883485978e-15,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.900074403912521,\r\n     -2.8449465006019636e-16\r\n    ],\r\n    [\r\n     3.2037953551003655,\r\n     -1.5668022435022522e-14\r\n    ],\r\n    [\r\n     3.926656843408046,\r\n     -1.3225316675136156e-11\r\n    ],\r\n    [\r\n     4.4754346703159555,\r\n     -1.279491373962216e-10\r\n    ],\r\n    [\r\n     5.3003942601105845,\r\n     -5.251468014333405e-07\r\n    ],\r\n    [\r\n     5.41246451844717,\r\n     -3.886099474159632e-08\r\n    ],\r\n    [\r\n     6.250462923231028,\r\n     -0.00012184503837706084\r\n    ],\r\n    [\r\n     6.3911376108044635,\r\n     -0.001145188294567799\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985312,\r\n    0.9999999996240581,\r\n    0.9999999582759315,\r\n    0.9999999101259717,\r\n    0.9999564758792059,\r\n    0.9999975345574564,\r\n    0.9984839912650209,\r\n    0.9882657440833865\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.288279383091983e-12,\r\n   \"t_factor\": 0.6237499713897705,\r\n   \"t_total\": 5.033907890319824,\r\n   \"Gamma_flux\": 3.2389730614741307e-18,\r\n   \"Gamma_flux_min\": 3.2389730614741053e-18,\r\n   \"Gamma_flux_max\": 3.2389730614741504e-18,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    9.695,\r\n    10.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985313,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2569216058805674,\r\n    \"e=1|ew|>pi\": 0.002577529607827067,\r\n    \"e=0.873333|ew|>pi/2\": 0.18830346184562569,\r\n    \"e=0.873333|ew|>pi\": 0.0008112581976623364,\r\n    \"e=0.5|ew|>pi/2\": 0.02393638630353873,\r\n    \"e=0.5|ew|>pi\": 5.86694571138127e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 17.72,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 1.0,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3544,\r\n    \"dim\": 248080\r\n   },\r\n   \"E_re\": 1.900091122776949,\r\n   \"E_im\": -2.797241002146388e-17,\r\n   \"Gamma_rq\": 5.594482004292776e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000911227732928,\r\n     -3.677613769070831e-16\r\n    ],\r\n    [\r\n     3.2038454871440063,\r\n     -1.61259894326804e-14\r\n    ],\r\n    [\r\n     3.926704865675475,\r\n     -1.3227870188092794e-11\r\n    ],\r\n    [\r\n     4.475523835879026,\r\n     -1.2799757087567087e-10\r\n    ],\r\n    [\r\n     5.300465652719673,\r\n     -5.254271772531238e-07\r\n    ],\r\n    [\r\n     5.412603141286933,\r\n     -3.883541618843189e-08\r\n    ],\r\n    [\r\n     6.25062778725883,\r\n     -0.0001221360122874368\r\n    ],\r\n    [\r\n     6.391250716467493,\r\n     -0.0011457534110479312\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985771,\r\n    0.9999999996339957,\r\n    0.9999999592549851,\r\n    0.9999999119938298,\r\n    0.9999571506116938,\r\n    0.9999975739133725,\r\n    0.9984924212512007,\r\n    0.9883389268107257\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.375229240939451e-12,\r\n   \"t_factor\": 1.1662662029266357,\r\n   \"t_total\": 10.052305459976196,\r\n   \"Gamma_flux\": 3.236602227368278e-18,\r\n   \"Gamma_flux_min\": 3.236602227368222e-18,\r\n   \"Gamma_flux_max\": 3.236602227368326e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    10.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999999999998577,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25691401674165876,\r\n    \"e=1|ew|>pi\": 0.0025771672467095833,\r\n    \"e=0.873333|ew|>pi/2\": 0.18829662064712072,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098311852,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377665001984,\r\n    \"e=0.5|ew|>pi\": 5.864611217656862e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.9000966957320404,\r\n  \"R1_err_est\": 5.572955091404097e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.2358119493329937e-18,\r\n  \"R1_err_est\": 7.902780352843488e-22\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.27225166925953,\r\n  \"R1_err_est\": 0.00024407964863115694\r\n },\r\n \"wall\": 15.109918117523193\r\n}"}
{"path": "raw/conv_j23_dR20.json", "bytes": 4541, "sha256": "955468463c69d29476033f383c28f8bc2f046bbb614c5f7dc42dd01a268d7b9d", "text": "{\r\n \"name\": \"conv_j23_dR20\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"dR\": 2.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 18.04,\r\n  \"R0\": 11.28,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 18.04,\r\n    \"R0\": 11.28,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1804,\r\n    \"dim\": 126280\r\n   },\r\n   \"E_re\": 1.900074403911633,\r\n   \"E_im\": -1.149378021279671e-15,\r\n   \"Gamma_rq\": 2.298756042559342e-15,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.900074403912521,\r\n     -1.942890293094024e-16\r\n    ],\r\n    [\r\n     3.2037953551003637,\r\n     -1.5758228055773316e-14\r\n    ],\r\n    [\r\n     3.9266568434080447,\r\n     -1.3225490147483754e-11\r\n    ],\r\n    [\r\n     4.475434670315964,\r\n     -1.2794917902958503e-10\r\n    ],\r\n    [\r\n     5.300394260110506,\r\n     -5.251463904495934e-07\r\n    ],\r\n    [\r\n     5.4124645184471705,\r\n     -3.8860969081566665e-08\r\n    ],\r\n    [\r\n     6.250462923291844,\r\n     -0.00012184512314405288\r\n    ],\r\n    [\r\n     6.39113761174165,\r\n     -0.001145188621987786\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985313,\r\n    0.9999999996240547,\r\n    0.9999999582729368,\r\n    0.999999910097427,\r\n    0.9999563612267515,\r\n    0.9999975260969928,\r\n    0.9984580526417972,\r\n    0.9880253063147361\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.286556862722516e-12,\r\n   \"t_factor\": 0.6817889213562012,\r\n   \"t_total\": 5.449368476867676,\r\n   \"Gamma_flux\": 3.2389750388974117e-18,\r\n   \"Gamma_flux_min\": 3.2389750388973955e-18,\r\n   \"Gamma_flux_max\": 3.2389750388974337e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.695,\r\n    11.265\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985312,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25692160588056756,\r\n    \"e=1|ew|>pi\": 0.0025775296078270676,\r\n    \"e=0.873333|ew|>pi/2\": 0.18830346184562585,\r\n    \"e=0.873333|ew|>pi\": 0.0008112581976623347,\r\n    \"e=0.5|ew|>pi/2\": 0.023936386303538743,\r\n    \"e=0.5|ew|>pi\": 5.866945711396225e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 18.04,\r\n    \"R0\": 11.28,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3608,\r\n    \"dim\": 252560\r\n   },\r\n   \"E_re\": 1.9000911227769386,\r\n   \"E_im\": -1.9515634897333156e-17,\r\n   \"Gamma_rq\": 3.903126979466631e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000911227732507,\r\n     -3.677613769070831e-16\r\n    ],\r\n    [\r\n     3.203845487143965,\r\n     -1.6091294963160863e-14\r\n    ],\r\n    [\r\n     3.9267048656754246,\r\n     -1.322811304937943e-11\r\n    ],\r\n    [\r\n     4.475523835879002,\r\n     -1.279972794421269e-10\r\n    ],\r\n    [\r\n     5.3004656527196055,\r\n     -5.254270744603495e-07\r\n    ],\r\n    [\r\n     5.41260314128691,\r\n     -3.8835412052851126e-08\r\n    ],\r\n    [\r\n     6.25062778727412,\r\n     -0.00012213603386959648\r\n    ],\r\n    [\r\n     6.39125071670424,\r\n     -0.0011457534953332182\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985768,\r\n    0.999999999633992,\r\n    0.9999999592519911,\r\n    0.9999999119652825,\r\n    0.9999570359312935,\r\n    0.9999975654610029,\r\n    0.9984664288742953,\r\n    0.9880984284080693\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.321465803204906e-12,\r\n   \"t_factor\": 1.334108829498291,\r\n   \"t_total\": 10.711005687713623,\r\n   \"Gamma_flux\": 3.236602724130969e-18,\r\n   \"Gamma_flux_min\": 3.2366027241308816e-18,\r\n   \"Gamma_flux_max\": 3.2366027241310438e-18,\r\n   \"n_flux\": 318,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    11.2725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985769,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25691401674165865,\r\n    \"e=1|ew|>pi\": 0.0025771672467095846,\r\n    \"e=0.873333|ew|>pi/2\": 0.1882966206471207,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098311854,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377665001998,\r\n    \"e=0.5|ew|>pi\": 5.864611217668962e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.9000966957320404,\r\n  \"R1_err_est\": 5.5729551018401935e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.235811952542155e-18,\r\n  \"R1_err_est\": 7.907715888140912e-22\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.27225166811889,\r\n  \"R1_err_est\": 0.0002442319907558499\r\n },\r\n \"wall\": 16.183247089385986\r\n}"}
{"path": "raw/conv_j23_ds010.json", "bytes": 4540, "sha256": "44aaaa8c735d493d0e9121146903d7d323a8dcf28ad9011da15f1d2bb17f54c1", "text": "{\r\n \"name\": \"conv_j23_ds010\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"ds\": 0.1\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 17.64,\r\n  \"R0\": 10.48,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 99,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 1764,\r\n    \"dim\": 174636\r\n   },\r\n   \"E_re\": 1.9000744039116488,\r\n   \"E_im\": 8.209841778849546e-16,\r\n   \"Gamma_rq\": -1.6419683557699091e-15,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000744039124033,\r\n     -2.0122792321330962e-16\r\n    ],\r\n    [\r\n     3.203795355100246,\r\n     -1.5952517085082718e-14\r\n    ],\r\n    [\r\n     3.926656843407881,\r\n     -1.3225982808950931e-11\r\n    ],\r\n    [\r\n     4.475434670315833,\r\n     -1.2795015047473157e-10\r\n    ],\r\n    [\r\n     5.300394260110903,\r\n     -5.251473346457036e-07\r\n    ],\r\n    [\r\n     5.412464518447097,\r\n     -3.88610210608209e-08\r\n    ],\r\n    [\r\n     6.250462923119898,\r\n     -0.00012184494134316604\r\n    ],\r\n    [\r\n     6.391137609421763,\r\n     -0.0011451881160123994\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985311,\r\n    0.9999999996240594,\r\n    0.9999999582767534,\r\n    0.9999999101337538,\r\n    0.9999565068613011,\r\n    0.9999975368410553,\r\n    0.9984909324147545,\r\n    0.9883300019959849\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.5830624582651946e-12,\r\n   \"t_factor\": 1.4679574966430664,\r\n   \"t_total\": 8.67385721206665,\r\n   \"Gamma_flux\": 3.2389777326769465e-18,\r\n   \"Gamma_flux_min\": 3.2389777326769253e-18,\r\n   \"Gamma_flux_max\": 3.238977732676966e-18,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    9.695,\r\n    10.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985312,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2569216058805041,\r\n    \"e=1|ew|>pi\": 0.002577529607826337,\r\n    \"e=0.873333|ew|>pi/2\": 0.18830346184557403,\r\n    \"e=0.873333|ew|>pi\": 0.0008112581976621623,\r\n    \"e=0.5|ew|>pi/2\": 0.023936386303531714,\r\n    \"e=0.5|ew|>pi\": 5.866945711336742e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 99,\r\n    \"e\": 1.0,\r\n    \"N\": 3528,\r\n    \"dim\": 349272\r\n   },\r\n   \"E_re\": 1.9000911227768917,\r\n   \"E_im\": 1.517882714760809e-17,\r\n   \"Gamma_rq\": -3.035765429521618e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000911227733064,\r\n     -5.412337245047638e-16\r\n    ],\r\n    [\r\n     3.2038454871437985,\r\n     -1.5466794511809212e-14\r\n    ],\r\n    [\r\n     3.926704865675269,\r\n     -1.322669057612913e-11\r\n    ],\r\n    [\r\n     4.475523835878917,\r\n     -1.2799646759154015e-10\r\n    ],\r\n    [\r\n     5.300465652719183,\r\n     -5.254273110349983e-07\r\n    ],\r\n    [\r\n     5.4126031412870805,\r\n     -3.883542395305417e-08\r\n    ],\r\n    [\r\n     6.250627787232731,\r\n     -0.00012213598803799408\r\n    ],\r\n    [\r\n     6.391250716121702,\r\n     -0.0011457533676808782\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985769,\r\n    0.9999999996339962,\r\n    0.9999999592558068,\r\n    0.999999912001614,\r\n    0.9999571816042231,\r\n    0.9999975761949508,\r\n    0.9984993774961474,\r\n    0.9884032098693145\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.978689047103273e-12,\r\n   \"t_factor\": 2.961601734161377,\r\n   \"t_total\": 16.184088230133057,\r\n   \"Gamma_flux\": 3.2366033969784628e-18,\r\n   \"Gamma_flux_min\": 3.2366033969784247e-18,\r\n   \"Gamma_flux_max\": 3.236603396978502e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    10.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985769,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2569140167415474,\r\n    \"e=1|ew|>pi\": 0.002577167246707637,\r\n    \"e=0.873333|ew|>pi/2\": 0.18829662064705432,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098305488,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377664994178,\r\n    \"e=0.5|ew|>pi\": 5.864611217655132e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.9000966957319727,\r\n  \"R1_err_est\": 5.572955080968001e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.235811951745635e-18,\r\n  \"R1_err_est\": 7.914452328277709e-22\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.27225166816171,\r\n  \"R1_err_est\": 0.00024443992050748875\r\n },\r\n \"wall\": 24.87823224067688\r\n}"}
{"path": "raw/conv_j23_S12.json", "bytes": 4540, "sha256": "584ed89e84109ea1e8dedcb6c68465be1ace72518e86481971eb8f07bb4414d9", "text": "{\r\n \"name\": \"conv_j23_S12\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"S\": 12.0\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 17.64,\r\n  \"R0\": 10.48,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 12.0,\r\n  \"Ns\": 85,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 1764,\r\n    \"dim\": 149940\r\n   },\r\n   \"E_re\": 1.9000744039116495,\r\n   \"E_im\": 1.039913437731137e-15,\r\n   \"Gamma_rq\": -2.079826875462274e-15,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000744039124604,\r\n     -2.0122792321330962e-16\r\n    ],\r\n    [\r\n     3.2037953551002967,\r\n     -1.586925035823583e-14\r\n    ],\r\n    [\r\n     3.9266568434079416,\r\n     -1.3225247286197117e-11\r\n    ],\r\n    [\r\n     4.47543467031274,\r\n     -1.279498243467181e-10\r\n    ],\r\n    [\r\n     5.3003942600559535,\r\n     -5.251473354922487e-07\r\n    ],\r\n    [\r\n     5.412464517287475,\r\n     -3.886102050570939e-08\r\n    ],\r\n    [\r\n     6.2504628168198515,\r\n     -0.00012184457544342497\r\n    ],\r\n    [\r\n     6.391137517531133,\r\n     -0.0011451879463667824\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985313,\r\n    0.999999999624059,\r\n    0.9999999582767534,\r\n    0.9999999101337538,\r\n    0.9999565068613507,\r\n    0.9999975368410028,\r\n    0.9984909367112861,\r\n    0.9883300023518463\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2666284826156568e-12,\r\n   \"t_factor\": 0.8813259601593018,\r\n   \"t_total\": 5.8045783042907715,\r\n   \"Gamma_flux\": 3.238977732677975e-18,\r\n   \"Gamma_flux_min\": 3.238977732677953e-18,\r\n   \"Gamma_flux_max\": 3.2389777326779915e-18,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    9.695,\r\n    10.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985314,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25692160588057555,\r\n    \"e=1|ew|>pi\": 0.002577529607826981,\r\n    \"e=0.873333|ew|>pi/2\": 0.1883034618456331,\r\n    \"e=0.873333|ew|>pi\": 0.0008112581976622869,\r\n    \"e=0.5|ew|>pi/2\": 0.023936386303539847,\r\n    \"e=0.5|ew|>pi\": 5.866945710717358e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 12.0,\r\n    \"Ns\": 85,\r\n    \"e\": 1.0,\r\n    \"N\": 3528,\r\n    \"dim\": 299880\r\n   },\r\n   \"E_re\": 1.9000911227769102,\r\n   \"E_im\": 2.818925043160231e-18,\r\n   \"Gamma_rq\": -5.637850086320462e-18,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000911227736408,\r\n     -2.498001805406602e-16\r\n    ],\r\n    [\r\n     3.2038454871436803,\r\n     -1.5439038936193583e-14\r\n    ],\r\n    [\r\n     3.9267048656753607,\r\n     -1.3225746886558198e-11\r\n    ],\r\n    [\r\n     4.475523835875726,\r\n     -1.2799649534711577e-10\r\n    ],\r\n    [\r\n     5.300465652664752,\r\n     -5.254273104174367e-07\r\n    ],\r\n    [\r\n     5.412603140128967,\r\n     -3.883542457061573e-08\r\n    ],\r\n    [\r\n     6.250627681186737,\r\n     -0.00012213562207904344\r\n    ],\r\n    [\r\n     6.391250624352594,\r\n     -0.0011457531988082262\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.999999999998577,\r\n    0.9999999996339963,\r\n    0.999999959255807,\r\n    0.9999999120016141,\r\n    0.9999571816042715,\r\n    0.9999975761948993,\r\n    0.9984993817606267,\r\n    0.988403210224206\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.469080058545355e-12,\r\n   \"t_factor\": 1.681577205657959,\r\n   \"t_total\": 11.635300874710083,\r\n   \"Gamma_flux\": 3.2366033969704386e-18,\r\n   \"Gamma_flux_min\": 3.236603396970366e-18,\r\n   \"Gamma_flux_max\": 3.2366033969704783e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    10.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985769,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25691401674160097,\r\n    \"e=1|ew|>pi\": 0.002577167246710774,\r\n    \"e=0.873333|ew|>pi/2\": 0.1882966206470999,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098315735,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377665013856,\r\n    \"e=0.5|ew|>pi\": 5.864611217029222e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.9000966957319971,\r\n  \"R1_err_est\": 5.572955086963205e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.235811951734593e-18,\r\n  \"R1_err_est\": 7.914452358457031e-22\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.272251668165126,\r\n  \"R1_err_est\": 0.00024443992144540516\r\n },\r\n \"wall\": 17.471774339675903\r\n}"}
{"path": "raw/conv_j23_th035.json", "bytes": 4541, "sha256": "a0cfd31384cfdc236198d3bad350c0f598cd4400fd73e752901962fe1ef5c0b7", "text": "{\r\n \"name\": \"conv_j23_th035\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.35\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 18.36,\r\n  \"R0\": 10.48,\r\n  \"theta\": 0.35,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 18.36,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1836,\r\n    \"dim\": 128520\r\n   },\r\n   \"E_re\": 1.900074403911666,\r\n   \"E_im\": 2.517686120874601e-15,\r\n   \"Gamma_rq\": -5.035372241749202e-15,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.900074403912521,\r\n     -2.706168622523819e-16\r\n    ],\r\n    [\r\n     3.203795355100366,\r\n     -1.5563939026463913e-14\r\n    ],\r\n    [\r\n     3.9266568434080495,\r\n     -1.3225080752743423e-11\r\n    ],\r\n    [\r\n     4.475434670315957,\r\n     -1.2794888759604106e-10\r\n    ],\r\n    [\r\n     5.300394260110906,\r\n     -5.251472767545118e-07\r\n    ],\r\n    [\r\n     5.412464518447203,\r\n     -3.886102009631465e-08\r\n    ],\r\n    [\r\n     6.250462923144511,\r\n     -0.00012184495065863804\r\n    ],\r\n    [\r\n     6.391137609681449,\r\n     -0.0011451880511722662\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985313,\r\n    0.9999999996240589,\r\n    0.9999999582764374,\r\n    0.9999999101307885,\r\n    0.9999564952151576,\r\n    0.9999975359842059,\r\n    0.9984883619586306,\r\n    0.9883062546978278\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2857945384251016e-12,\r\n   \"t_factor\": 0.7378153800964355,\r\n   \"t_total\": 6.347193241119385,\r\n   \"Gamma_flux\": 3.238976502576286e-18,\r\n   \"Gamma_flux_min\": 3.23897650257626e-18,\r\n   \"Gamma_flux_max\": 3.2389765025763063e-18,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    9.695,\r\n    10.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985312,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25692160588056734,\r\n    \"e=1|ew|>pi\": 0.0025775296078270576,\r\n    \"e=0.873333|ew|>pi/2\": 0.1883034618456257,\r\n    \"e=0.873333|ew|>pi\": 0.0008112581976623359,\r\n    \"e=0.5|ew|>pi/2\": 0.023936386303538712,\r\n    \"e=0.5|ew|>pi\": 5.866945711370928e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 18.36,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.35,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3672,\r\n    \"dim\": 257040\r\n   },\r\n   \"E_re\": 1.90009112277698,\r\n   \"E_im\": -2.493664459260932e-17,\r\n   \"Gamma_rq\": 4.987328918521864e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000911227732835,\r\n     -3.3306690738754696e-16\r\n    ],\r\n    [\r\n     3.2038454871439974,\r\n     -1.5917822615563182e-14\r\n    ],\r\n    [\r\n     3.9267048656754606,\r\n     -1.322811304937943e-11\r\n    ],\r\n    [\r\n     4.475523835879034,\r\n     -1.2799693943632562e-10\r\n    ],\r\n    [\r\n     5.3004656527197636,\r\n     -5.254272966159768e-07\r\n    ],\r\n    [\r\n     5.412603141286931,\r\n     -3.8835424084893155e-08\r\n    ],\r\n    [\r\n     6.25062778723705,\r\n     -0.00012213599035239275\r\n    ],\r\n    [\r\n     6.39125071618605,\r\n     -0.0011457533509413378\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985771,\r\n    0.9999999996339958,\r\n    0.9999999592554908,\r\n    0.999999911998648,\r\n    0.9999571699531277,\r\n    0.9999975753387716,\r\n    0.9984968011042729,\r\n    0.9883794506495578\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.459560912980718e-12,\r\n   \"t_factor\": 1.4378650188446045,\r\n   \"t_total\": 11.615439176559448,\r\n   \"Gamma_flux\": 3.236603088565376e-18,\r\n   \"Gamma_flux_min\": 3.236603088565338e-18,\r\n   \"Gamma_flux_max\": 3.2366030885654195e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    10.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985769,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25691401674165876,\r\n    \"e=1|ew|>pi\": 0.002577167246709585,\r\n    \"e=0.873333|ew|>pi/2\": 0.1882966206471208,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098311858,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377665001984,\r\n    \"e=0.5|ew|>pi\": 5.864611217668285e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.9000966957320846,\r\n  \"R1_err_est\": 5.572955104726773e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.2358119505617397e-18,\r\n  \"R1_err_est\": 7.911380036362469e-22\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.27225166862035,\r\n  \"R1_err_est\": 0.000244345090024467\r\n },\r\n \"wall\": 17.981396436691284\r\n}"}
{"path": "raw/conv_j23_th055.json", "bytes": 4534, "sha256": "6fd885f073d0f6a227d287cd5650ec7bc4f6d376b9b50df55870d2d820dc8444", "text": "{\r\n \"name\": \"conv_j23_th055\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {\r\n  \"theta\": 0.55\r\n },\r\n \"hs\": [\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 17.16,\r\n  \"R0\": 10.48,\r\n  \"theta\": 0.55,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 17.16,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1716,\r\n    \"dim\": 120120\r\n   },\r\n   \"E_re\": 1.9000744039116475,\r\n   \"E_im\": -7.115196604850823e-16,\r\n   \"Gamma_rq\": 1.4230393209701647e-15,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.900074403912521,\r\n     -2.706168622523819e-16\r\n    ],\r\n    [\r\n     3.2037953551003637,\r\n     -1.569577801063815e-14\r\n    ],\r\n    [\r\n     3.926656843408046,\r\n     -1.3225684436513063e-11\r\n    ],\r\n    [\r\n     4.47543467031597,\r\n     -1.2794886677935935e-10\r\n    ],\r\n    [\r\n     5.300394260111138,\r\n     -5.251473813583374e-07\r\n    ],\r\n    [\r\n     5.41246451844722,\r\n     -3.886102097755417e-08\r\n    ],\r\n    [\r\n     6.250462923091531,\r\n     -0.00012184493426258686\r\n    ],\r\n    [\r\n     6.39113760918284,\r\n     -0.0011451881892424742\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985311,\r\n    0.9999999996240595,\r\n    0.9999999582769733,\r\n    0.9999999101358173,\r\n    0.9999565149517637,\r\n    0.9999975374361746,\r\n    0.9984927149917678,\r\n    0.9883464666356777\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.263200245490889e-12,\r\n   \"t_factor\": 0.568192720413208,\r\n   \"t_total\": 5.105681896209717,\r\n   \"Gamma_flux\": 3.2389788615705147e-18,\r\n   \"Gamma_flux_min\": 3.238978861570502e-18,\r\n   \"Gamma_flux_max\": 3.238978861570532e-18,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    9.695,\r\n    10.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985311,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25692160588056767,\r\n    \"e=1|ew|>pi\": 0.002577529607827064,\r\n    \"e=0.873333|ew|>pi/2\": 0.1883034618456258,\r\n    \"e=0.873333|ew|>pi\": 0.0008112581976623365,\r\n    \"e=0.5|ew|>pi/2\": 0.023936386303538715,\r\n    \"e=0.5|ew|>pi\": 5.866945711368276e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 17.16,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.55,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3432,\r\n    \"dim\": 240240\r\n   },\r\n   \"E_re\": 1.9000911227767903,\r\n   \"E_im\": 4.965644880327424e-17,\r\n   \"Gamma_rq\": -9.931289760654849e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.900091122773265,\r\n     -3.95516952522712e-16\r\n    ],\r\n    [\r\n     3.2038454871439788,\r\n     -1.6202317265623378e-14\r\n    ],\r\n    [\r\n     3.9267048656754424,\r\n     -1.3228168560530662e-11\r\n    ],\r\n    [\r\n     4.475523835879006,\r\n     -1.2799736964774766e-10\r\n    ],\r\n    [\r\n     5.30046565271979,\r\n     -5.254273229629569e-07\r\n    ],\r\n    [\r\n     5.412603141286938,\r\n     -3.883542195465273e-08\r\n    ],\r\n    [\r\n     6.250627787223601,\r\n     -0.00012213598628290495\r\n    ],\r\n    [\r\n     6.39125071606021,\r\n     -0.0011457533865786088\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985769,\r\n    0.9999999996339969,\r\n    0.9999999592560271,\r\n    0.9999999120036781,\r\n    0.999957189698039,\r\n    0.9999975767895962,\r\n    0.9985011641970271,\r\n    0.9884196829273915\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.380445449017537e-12,\r\n   \"t_factor\": 1.2323646545410156,\r\n   \"t_total\": 10.433799743652344,\r\n   \"Gamma_flux\": 3.2366036800523143e-18,\r\n   \"Gamma_flux_min\": 3.2366036800522007e-18,\r\n   \"Gamma_flux_max\": 3.2366036800523617e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    10.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985769,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2569140167416586,\r\n    \"e=1|ew|>pi\": 0.0025771672467095807,\r\n    \"e=0.873333|ew|>pi/2\": 0.1882966206471205,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098311836,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377665001987,\r\n    \"e=0.5|ew|>pi\": 5.86461121765031e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.900096695731838,\r\n  \"R1_err_est\": 5.57295504766131e-06\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.235811952879581e-18,\r\n  \"R1_err_est\": 7.917271727333434e-22\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.27225166772612,\r\n  \"R1_err_est\": 0.0002445269450745968\r\n },\r\n \"wall\": 15.559306859970093\r\n}"}
{"path": "raw/direct_e0.5_j12.json", "bytes": 6464, "sha256": "816604b76ad46373a24c49c682d2ad8ff915de08f04fd6258bef3dfbf43b526c", "text": "{\r\n \"name\": \"direct_e0.5_j12\",\r\n \"Lam\": -0.01802108560601066,\r\n \"e\": 0.5,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.01802108560601066,\r\n  \"rmax\": 13.607147338864632,\r\n  \"R0\": 6.350002091470161,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.7559526299369239,\r\n  \"S\": 12.599210498948732,\r\n  \"Ns\": 70,\r\n  \"e\": 0.5\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.460802797130399,\r\n  \"Umax\": 1.9545289741473582,\r\n  \"r3\": 4.8234621481797575,\r\n  \"above\": false,\r\n  \"rmin\": 0.5510607783895322\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01802108560601066,\r\n    \"h\": 0.025198420997897465,\r\n    \"rmax\": 13.607147338864632,\r\n    \"R0\": 6.350002091470161,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.7559526299369239,\r\n    \"S\": 12.599210498948732,\r\n    \"Ns\": 70,\r\n    \"e\": 0.5,\r\n    \"N\": 540,\r\n    \"dim\": 37800\r\n   },\r\n   \"E_re\": 1.1790745994202247,\r\n   \"E_im\": -0.00018953129914333854,\r\n   \"Gamma_rq\": 0.0003790625982866771,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.17907459942017,\r\n     -0.0001895312991429393\r\n    ],\r\n    [\r\n     1.9696195510218748,\r\n     -0.021163106057992823\r\n    ],\r\n    [\r\n     2.2633158067832175,\r\n     -0.12522460022359577\r\n    ],\r\n    [\r\n     2.8024382140807393,\r\n     -0.02726689339807784\r\n    ],\r\n    [\r\n     2.8869416483219354,\r\n     -0.7044105672832728\r\n    ],\r\n    [\r\n     3.40114386058022,\r\n     -0.0003358014015374805\r\n    ],\r\n    [\r\n     3.9471247990979688,\r\n     -0.009343997012202579\r\n    ],\r\n    [\r\n     3.628832604709265,\r\n     -1.49835239595076\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9971840473100169,\r\n    0.8874353682269898,\r\n    0.5540227222556433,\r\n    0.9073887820932028,\r\n    0.08545310589498668,\r\n    0.9988971495134995,\r\n    0.9745836212140596,\r\n    0.015469066136098438\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 3.6691542953498383e-13,\r\n   \"t_factor\": 0.22803544998168945,\r\n   \"t_total\": 1.3836033344268799,\r\n   \"Gamma_flux\": 0.0003790625982859117,\r\n   \"Gamma_flux_min\": 0.0003790625982859105,\r\n   \"Gamma_flux_max\": 0.0003790625982859128,\r\n   \"n_flux\": 44,\r\n   \"flux_window\": [\r\n    5.228672357063724,\r\n    6.312204459973315\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972582834634219,\r\n   \"holonomy_tail\": {\r\n    \"e=0.5|ew|>pi/2\": 0.022345216657194824,\r\n    \"e=0.5|ew|>pi\": 5.172094115332494e-07\r\n   },\r\n   \"r_well\": 3.460802797130399,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01802108560601066,\r\n    \"h\": 0.012599210498948733,\r\n    \"rmax\": 13.607147338864632,\r\n    \"R0\": 6.350002091470161,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.7559526299369239,\r\n    \"S\": 12.599210498948732,\r\n    \"Ns\": 70,\r\n    \"e\": 0.5,\r\n    \"N\": 1080,\r\n    \"dim\": 75600\r\n   },\r\n   \"E_re\": 1.1791133496084774,\r\n   \"E_im\": -0.00018958029604649047,\r\n   \"Gamma_rq\": 0.00037916059209298095,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.1791133496083224,\r\n     -0.00018958029604650845\r\n    ],\r\n    [\r\n     1.9697278307182509,\r\n     -0.02118066312870962\r\n    ],\r\n    [\r\n     2.2633926995768534,\r\n     -0.1252572560623523\r\n    ],\r\n    [\r\n     2.8026763740785903,\r\n     -0.027261375894014037\r\n    ],\r\n    [\r\n     2.8870269310383723,\r\n     -0.7046978694177246\r\n    ],\r\n    [\r\n     3.4014998609997935,\r\n     -0.00033487846661150317\r\n    ],\r\n    [\r\n     3.947604473193975,\r\n     -0.009351710464736353\r\n    ],\r\n    [\r\n     3.627581390489368,\r\n     -1.502288639606073\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972495032116444,\r\n    0.8884993839468279,\r\n    0.5568517652452327,\r\n    0.9079647021318752,\r\n    0.08655735608529591,\r\n    0.9989110938212665,\r\n    0.9747116479170843,\r\n    0.015616907752105951\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 1.416867509536605e-12,\r\n   \"t_factor\": 0.48575592041015625,\r\n   \"t_total\": 2.85770583152771,\r\n   \"Gamma_flux\": 0.0003791605920929846,\r\n   \"Gamma_flux_min\": 0.0003791605920929819,\r\n   \"Gamma_flux_max\": 0.00037916059209298724,\r\n   \"n_flux\": 88,\r\n   \"flux_window\": [\r\n    5.234971962313199,\r\n    6.3311032757217385\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237375103319,\r\n   \"holonomy_tail\": {\r\n    \"e=0.5|ew|>pi/2\": 0.022336092453420428,\r\n    \"e=0.5|ew|>pi\": 5.163474628100654e-07\r\n   },\r\n   \"r_well\": 3.460802797130399,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01802108560601066,\r\n    \"h\": 0.006299605249474366,\r\n    \"rmax\": 13.607147338864632,\r\n    \"R0\": 6.350002091470161,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.7559526299369239,\r\n    \"S\": 12.599210498948732,\r\n    \"Ns\": 70,\r\n    \"e\": 0.5,\r\n    \"N\": 2160,\r\n    \"dim\": 151200\r\n   },\r\n   \"E_re\": 1.179123035899725,\r\n   \"E_im\": -0.0001895925417093544,\r\n   \"Gamma_rq\": 0.0003791850834187088,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.1791230359001774,\r\n     -0.000189592541709728\r\n    ],\r\n    [\r\n     1.9697548952190378,\r\n     -0.021185053974258225\r\n    ],\r\n    [\r\n     2.263411924462513,\r\n     -0.12526542142398875\r\n    ],\r\n    [\r\n     2.8027358964033753,\r\n     -0.02725999614174078\r\n    ],\r\n    [\r\n     2.8870485479916197,\r\n     -0.704769933115212\r\n    ],\r\n    [\r\n     3.401588830542543,\r\n     -0.000334648152458962\r\n    ],\r\n    [\r\n     3.9477243414246788,\r\n     -0.00935363843555325\r\n    ],\r\n    [\r\n     3.6272547789275436,\r\n     -1.5032926189555835\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.997216313451732,\r\n    0.8879174079402773,\r\n    0.5554242679457827,\r\n    0.90771164297471,\r\n    0.08598915812011712,\r\n    0.9989064184930995,\r\n    0.9746404902298551,\r\n    0.015430038093240847\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 6.027244432294427e-12,\r\n   \"t_factor\": 0.8347568511962891,\r\n   \"t_total\": 4.951783180236816,\r\n   \"Gamma_flux\": 0.00037918508341894117,\r\n   \"Gamma_flux_min\": 0.00037918508341893494,\r\n   \"Gamma_flux_max\": 0.00037918508341894567,\r\n   \"n_flux\": 178,\r\n   \"flux_window\": [\r\n    5.225522554438987,\r\n    6.340552683595949\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972905436030824,\r\n   \"holonomy_tail\": {\r\n    \"e=0.5|ew|>pi/2\": 0.022334921975259457,\r\n    \"e=0.5|ew|>pi\": 5.161579048503728e-07\r\n   },\r\n   \"r_well\": 3.460802797130399,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.1791262646634741,\r\n  \"R1_err_est\": 3.2287637492522947e-06,\r\n  \"R2\": 1.179126264551846,\r\n  \"ratio\": 4.000518595027166,\r\n  \"R1_vs_R2\": 1.1162804014475114e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.00037919324719426,\r\n  \"R1_err_est\": 8.163775318844983e-09,\r\n  \"R2\": 0.0003791932465608546,\r\n  \"ratio\": 4.001163809855785,\r\n  \"R1_vs_R2\": 6.33405437475143e-13\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.877464594846896,\r\n  \"R1_err_est\": 2.1530485596166216e-05,\r\n  \"R2\": -7.8774645974451785,\r\n  \"ratio\": 4.001810187993145,\r\n  \"R1_vs_R2\": 2.5982824780612646e-09\r\n },\r\n \"wall\": 9.21687388420105\r\n}"}
{"path": "raw/direct_e0.8733_lam-0.010.json", "bytes": 6508, "sha256": "6a7e25c9772091e6bd02381ea6898b9a42e489a88a027e2f5c67b13cb27c2594", "text": "{\r\n \"name\": \"direct_e0.8733_lam-0.010\",\r\n \"Lam\": -0.01,\r\n \"e\": 0.8733333333333334,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.01,\r\n  \"rmax\": 15.860097607591797,\r\n  \"R0\": 8.82976410343501,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6277083485854272,\r\n  \"S\": 10.46180580975712,\r\n  \"Ns\": 70,\r\n  \"e\": 0.8733333333333334\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.077518764564737,\r\n  \"Umax\": 4.992298557324288,\r\n  \"r3\": 7.560290778601689,\r\n  \"above\": false,\r\n  \"rmin\": 0.4570725435822857\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01,\r\n    \"h\": 0.020923611619514244,\r\n    \"rmax\": 15.860097607591797,\r\n    \"R0\": 8.82976410343501,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6277083485854272,\r\n    \"S\": 10.46180580975712,\r\n    \"Ns\": 70,\r\n    \"e\": 0.8733333333333334,\r\n    \"N\": 758,\r\n    \"dim\": 53060\r\n   },\r\n   \"E_re\": 1.733611946286614,\r\n   \"E_im\": -3.0093197674403756e-12,\r\n   \"Gamma_rq\": 6.018639534880751e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.733611946286733,\r\n     -3.0094884917453157e-12\r\n    ],\r\n    [\r\n     2.9226017693636663,\r\n     -7.653470197876988e-09\r\n    ],\r\n    [\r\n     3.5599399555906905,\r\n     -2.3870526501615363e-06\r\n    ],\r\n    [\r\n     4.080885887990268,\r\n     -1.4203374367360855e-05\r\n    ],\r\n    [\r\n     4.695985082970764,\r\n     -0.00777304540696417\r\n    ],\r\n    [\r\n     4.941442945414634,\r\n     -0.00017288077605013413\r\n    ],\r\n    [\r\n     5.42269714375498,\r\n     -0.22526896037234895\r\n    ],\r\n    [\r\n     5.7375027215841845,\r\n     -0.011662173878942493\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999878192514,\r\n    0.9999985198424092,\r\n    0.9998947955438822,\r\n    0.9997694747781937,\r\n    0.9446889853865836,\r\n    0.9989837016175367,\r\n    0.3526755529999421,\r\n    0.9552037000155718\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.482573349492305e-13,\r\n   \"t_factor\": 0.27921605110168457,\r\n   \"t_total\": 1.9131639003753662,\r\n   \"Gamma_flux\": 6.019087478913907e-12,\r\n   \"Gamma_flux_min\": 6.019087478913889e-12,\r\n   \"Gamma_flux_max\": 6.019087478913923e-12,\r\n   \"n_flux\": 41,\r\n   \"flux_window\": [\r\n    7.961434221225169,\r\n    8.798378686005739\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999878201143,\r\n   \"holonomy_tail\": {\r\n    \"e=0.873333|ew|>pi/2\": 0.18761530628639697,\r\n    \"e=0.873333|ew|>pi\": 0.0008051434449018082\r\n   },\r\n   \"r_well\": 5.077518764564737,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01,\r\n    \"h\": 0.010461805809757122,\r\n    \"rmax\": 15.860097607591797,\r\n    \"R0\": 8.82976410343501,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6277083485854272,\r\n    \"S\": 10.46180580975712,\r\n    \"Ns\": 70,\r\n    \"e\": 0.8733333333333334,\r\n    \"N\": 1516,\r\n    \"dim\": 106120\r\n   },\r\n   \"E_re\": 1.7336726175848682,\r\n   \"E_im\": -3.0064500575155583e-12,\r\n   \"Gamma_rq\": 6.0129001150311166e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7336726175844475,\r\n     -3.006615789669098e-12\r\n    ],\r\n    [\r\n     2.9227834483830604,\r\n     -7.660041607959744e-09\r\n    ],\r\n    [\r\n     3.560106220583851,\r\n     -2.3896069938286746e-06\r\n    ],\r\n    [\r\n     4.081211616088391,\r\n     -1.4230169619759703e-05\r\n    ],\r\n    [\r\n     4.696176146727923,\r\n     -0.0077833753029701025\r\n    ],\r\n    [\r\n     4.941959975312511,\r\n     -0.00017272154566636\r\n    ],\r\n    [\r\n     5.42289615848541,\r\n     -0.22543747321383312\r\n    ],\r\n    [\r\n     5.738205256677124,\r\n     -0.011666333737499625\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999871617822,\r\n    0.999998457858073,\r\n    0.9998914357339133,\r\n    0.9997642638843643,\r\n    0.9440150178827442,\r\n    0.9989763534764654,\r\n    0.3501751113143123,\r\n    0.9549970293595362\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.086338518981633e-12,\r\n   \"t_factor\": 0.57185959815979,\r\n   \"t_total\": 4.035146236419678,\r\n   \"Gamma_flux\": 6.012909395611204e-12,\r\n   \"Gamma_flux_min\": 6.0129093956111725e-12,\r\n   \"Gamma_flux_max\": 6.0129093956112314e-12,\r\n   \"n_flux\": 82,\r\n   \"flux_window\": [\r\n    7.966665124130048,\r\n    8.814071394720376\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999871626443,\r\n   \"holonomy_tail\": {\r\n    \"e=0.873333|ew|>pi/2\": 0.18758797281499232,\r\n    \"e=0.873333|ew|>pi\": 0.0008045888356382002\r\n   },\r\n   \"r_well\": 5.077518764564737,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01,\r\n    \"h\": 0.005230902904878561,\r\n    \"rmax\": 15.860097607591797,\r\n    \"R0\": 8.82976410343501,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6277083485854272,\r\n    \"S\": 10.46180580975712,\r\n    \"Ns\": 70,\r\n    \"e\": 0.8733333333333334,\r\n    \"N\": 3032,\r\n    \"dim\": 212240\r\n   },\r\n   \"E_re\": 1.733687783562483,\r\n   \"E_im\": -3.0056646362864757e-12,\r\n   \"Gamma_rq\": 6.0113292725729515e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7336877835620286,\r\n     -3.0059219002787074e-12\r\n    ],\r\n    [\r\n     2.9228288587281677,\r\n     -7.661685209880975e-09\r\n    ],\r\n    [\r\n     3.560147776216804,\r\n     -2.3902457839258817e-06\r\n    ],\r\n    [\r\n     4.081293026918452,\r\n     -1.423687524210182e-05\r\n    ],\r\n    [\r\n     4.696223897496392,\r\n     -0.007785959061337874\r\n    ],\r\n    [\r\n     4.942089190505824,\r\n     -0.00017268187390055006\r\n    ],\r\n    [\r\n     5.422945921492442,\r\n     -0.22547959842550697\r\n    ],\r\n    [\r\n     5.738380818226223,\r\n     -0.011667375467900837\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999874948048,\r\n    0.9999984880733245,\r\n    0.9998930497097365,\r\n    0.9997666330432934,\r\n    0.9443089569136697,\r\n    0.9989811176631586,\r\n    0.351291675201374,\r\n    0.9551036594240596\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.841173462925578e-12,\r\n   \"t_factor\": 1.0353999137878418,\r\n   \"t_total\": 8.31389331817627,\r\n   \"Gamma_flux\": 6.011365206835655e-12,\r\n   \"Gamma_flux_min\": 6.011365206835581e-12,\r\n   \"Gamma_flux_max\": 6.011365206835721e-12,\r\n   \"n_flux\": 165,\r\n   \"flux_window\": [\r\n    7.964049672677609,\r\n    8.821917749077693\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999874956664,\r\n   \"holonomy_tail\": {\r\n    \"e=0.873333|ew|>pi/2\": 0.18758114119464003,\r\n    \"e=0.873333|ew|>pi\": 0.0008044502738151377\r\n   },\r\n   \"r_well\": 5.077518764564737,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.7336928388883548,\r\n  \"R1_err_est\": 5.055325871694549e-06,\r\n  \"R2\": 1.7336928387241817,\r\n  \"ratio\": 4.000487129482052,\r\n  \"R1_vs_R2\": 1.641731195434204e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 6.010850477243806e-12,\r\n  \"R1_err_est\": 5.147295918490817e-16,\r\n  \"R2\": 6.010850506759373e-12,\r\n  \"ratio\": 4.000860128326917,\r\n  \"R1_vs_R2\": 2.9515566861455104e-20\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -25.837454852374396,\r\n  \"R1_err_est\": 8.561507645055144e-05,\r\n  \"R2\": -25.83745486211933,\r\n  \"ratio\": 3.9982926602824937,\r\n  \"R1_vs_R2\": 9.744933748834228e-09\r\n },\r\n \"wall\": 14.284823656082153\r\n}"}
{"path": "raw/direct_e0.8733_lam-0.013.json", "bytes": 6518, "sha256": "d3decabe903f19daa938dc6b7adac3e9787f591ef8bf722d682d7cd2a7ca3a61", "text": "{\r\n \"name\": \"direct_e0.8733_lam-0.013\",\r\n \"Lam\": -0.013,\r\n \"e\": 0.8733333333333334,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.013,\r\n  \"rmax\": 15.023153142811227,\r\n  \"R0\": 8.118361308371526,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6277083485854272,\r\n  \"S\": 10.46180580975712,\r\n  \"Ns\": 70,\r\n  \"e\": 0.8733333333333334\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 4.651989288690953,\r\n  \"Umax\": 4.574911530165469,\r\n  \"r3\": 6.878733590929389,\r\n  \"above\": false,\r\n  \"rmin\": 0.4571059216719142\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.013,\r\n    \"h\": 0.020923611619514244,\r\n    \"rmax\": 15.023153142811227,\r\n    \"R0\": 8.118361308371526,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6277083485854272,\r\n    \"S\": 10.46180580975712,\r\n    \"Ns\": 70,\r\n    \"e\": 0.8733333333333334,\r\n    \"N\": 718,\r\n    \"dim\": 50260\r\n   },\r\n   \"E_re\": 1.7321956094483493,\r\n   \"E_im\": -1.833629626431798e-10,\r\n   \"Gamma_rq\": 3.667259252863596e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7321956094484123,\r\n     -1.8336268614582707e-10\r\n    ],\r\n    [\r\n     2.9197808994692998,\r\n     -2.925392080244116e-07\r\n    ],\r\n    [\r\n     3.5418413200028747,\r\n     -6.143848814783859e-05\r\n    ],\r\n    [\r\n     4.074922542595093,\r\n     -0.0003132083072262745\r\n    ],\r\n    [\r\n     4.587525346127426,\r\n     -0.047506309561075585\r\n    ],\r\n    [\r\n     4.9405103781170965,\r\n     -0.0005094649606623494\r\n    ],\r\n    [\r\n     5.31090799994221,\r\n     -0.445626636145081\r\n    ],\r\n    [\r\n     5.735494137640519,\r\n     -0.011617634448328279\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999998229227594,\r\n    0.9999824768599423,\r\n    0.9988977327879426,\r\n    0.9973547221788488,\r\n    0.7711050373408471,\r\n    0.9977848644142026,\r\n    0.17793491161987945,\r\n    0.9622727587704585\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.653091292777568e-13,\r\n   \"t_factor\": 0.27355170249938965,\r\n   \"t_total\": 2.0627923011779785,\r\n   \"Gamma_flux\": 3.6672530306143203e-10,\r\n   \"Gamma_flux_min\": 3.66725303061431e-10,\r\n   \"Gamma_flux_max\": 3.6672530306143483e-10,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    7.291878649400714,\r\n    8.086975890942256\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999999822975829,\r\n   \"holonomy_tail\": {\r\n    \"e=0.873333|ew|>pi/2\": 0.18718102110176812,\r\n    \"e=0.873333|ew|>pi\": 0.0008011307682603471\r\n   },\r\n   \"r_well\": 4.651989288690953,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.013,\r\n    \"h\": 0.010461805809757122,\r\n    \"rmax\": 15.023153142811227,\r\n    \"R0\": 8.118361308371526,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6277083485854272,\r\n    \"S\": 10.46180580975712,\r\n    \"Ns\": 70,\r\n    \"e\": 0.8733333333333334,\r\n    \"N\": 1436,\r\n    \"dim\": 100520\r\n   },\r\n   \"E_re\": 1.7322560172273838,\r\n   \"E_im\": -1.8324990602657837e-10,\r\n   \"Gamma_rq\": 3.6649981205315674e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7322560172282777,\r\n     -1.8325010953113008e-10\r\n    ],\r\n    [\r\n     2.91996151791181,\r\n     -2.92841332939775e-07\r\n    ],\r\n    [\r\n     3.5420013746348227,\r\n     -6.150585457092433e-05\r\n    ],\r\n    [\r\n     4.075246842559656,\r\n     -0.0003137942070221625\r\n    ],\r\n    [\r\n     4.587683735855592,\r\n     -0.047547125523813384\r\n    ],\r\n    [\r\n     4.941028979448389,\r\n     -0.000508711398847464\r\n    ],\r\n    [\r\n     5.311090861819471,\r\n     -0.44587030234259184\r\n    ],\r\n    [\r\n     5.736198254142173,\r\n     -0.011625076293346005\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999998312907421,\r\n    0.9999830416601069,\r\n    0.9989217427396522,\r\n    0.9973878202160523,\r\n    0.7727658686318015,\r\n    0.9978030157891468,\r\n    0.17949822310429633,\r\n    0.962427814263557\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.1373090816479122e-12,\r\n   \"t_factor\": 0.5330393314361572,\r\n   \"t_total\": 4.1975250244140625,\r\n   \"Gamma_flux\": 3.6649980173759913e-10,\r\n   \"Gamma_flux_min\": 3.664998017375962e-10,\r\n   \"Gamma_flux_max\": 3.6649980173760063e-10,\r\n   \"n_flux\": 79,\r\n   \"flux_window\": [\r\n    7.286647746495835,\r\n    8.10266859965689\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999998313437622,\r\n   \"holonomy_tail\": {\r\n    \"e=0.873333|ew|>pi/2\": 0.18715370860782518,\r\n    \"e=0.873333|ew|>pi\": 0.0008005786174950183\r\n   },\r\n   \"r_well\": 4.651989288690953,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.013,\r\n    \"h\": 0.005230902904878561,\r\n    \"rmax\": 15.023153142811227,\r\n    \"R0\": 8.118361308371526,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6277083485854272,\r\n    \"S\": 10.46180580975712,\r\n    \"Ns\": 70,\r\n    \"e\": 0.8733333333333334,\r\n    \"N\": 2872,\r\n    \"dim\": 201040\r\n   },\r\n   \"E_re\": 1.7322711173274048,\r\n   \"E_im\": -1.8322174963573443e-10,\r\n   \"Gamma_rq\": 3.6644349927146885e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7322711173296748,\r\n     -1.832219306829863e-10\r\n    ],\r\n    [\r\n     2.9200066631181585,\r\n     -2.929169054047276e-07\r\n    ],\r\n    [\r\n     3.54204137795131,\r\n     -6.152270258466541e-05\r\n    ],\r\n    [\r\n     4.0753278959379715,\r\n     -0.00031394082774915955\r\n    ],\r\n    [\r\n     4.587723320173271,\r\n     -0.04755733167133582\r\n    ],\r\n    [\r\n     4.941158586237735,\r\n     -0.0005085233426483787\r\n    ],\r\n    [\r\n     5.311136593449838,\r\n     -0.44593132125593277\r\n    ],\r\n    [\r\n     5.736374211108483,\r\n     -0.011626936563075126\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999998271359616,\r\n    0.9999827486360805,\r\n    0.9989090298169464,\r\n    0.9973684037405179,\r\n    0.7718389482549756,\r\n    0.9977970806318456,\r\n    0.17865471204488365,\r\n    0.9623444486782545\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.676576123985193e-12,\r\n   \"t_factor\": 1.2172293663024902,\r\n   \"t_total\": 8.285496711730957,\r\n   \"Gamma_flux\": 3.66443417939908e-10,\r\n   \"Gamma_flux_min\": 3.664434179399011e-10,\r\n   \"Gamma_flux_max\": 3.6644341794008723e-10,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    7.278801392138518,\r\n    8.110514954014208\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999998271889694,\r\n   \"holonomy_tail\": {\r\n    \"e=0.873333|ew|>pi/2\": 0.18714688349168662,\r\n    \"e=0.873333|ew|>pi\": 0.0008004406753025796\r\n   },\r\n   \"r_well\": 4.651989288690953,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.7322761506940785,\r\n  \"R1_err_est\": 5.0333666736790406e-06,\r\n  \"R2\": 1.7322761505301016,\r\n  \"ratio\": 4.000488668971024,\r\n  \"R1_vs_R2\": 1.6397683211266667e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.6642462334067764e-10,\r\n  \"R1_err_est\": 1.87945992303464e-14,\r\n  \"R2\": 3.664246225880792e-10,\r\n  \"ratio\": 3.999399349936415,\r\n  \"R1_vs_R2\": 7.525984413088551e-19\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -21.7272282766851,\r\n  \"R1_err_est\": 5.128528039577418e-05,\r\n  \"R2\": -21.727228283995245,\r\n  \"ratio\": 3.9978619168992897,\r\n  \"R1_vs_R2\": 7.310145377914523e-09\r\n },\r\n \"wall\": 14.570409297943115\r\n}"}
{"path": "raw/fine_j08.json", "bytes": 6615, "sha256": "1486d2fb4ea1520997b8f1782c176dc1dc985a013125567cd416fdf106bf4f61", "text": "{\r\n \"name\": \"fine_j08\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.01,\r\n  0.005,\r\n  0.0025\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.16,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 916,\r\n    \"dim\": 64120\r\n   },\r\n   \"E_re\": 1.8166584859008394,\r\n   \"E_im\": -0.015928264548962623,\r\n   \"Gamma_rq\": 0.031856529097925246,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.816658485900165,\r\n     -0.015928264548964656\r\n    ],\r\n    [\r\n     3.1817502242297007,\r\n     -0.15568616126399917\r\n    ],\r\n    [\r\n     3.3891991063877205,\r\n     -0.619375775498586\r\n    ],\r\n    [\r\n     4.438420839046035,\r\n     -0.04447864631569974\r\n    ],\r\n    [\r\n     4.690424552994543,\r\n     -2.178174577170879\r\n    ],\r\n    [\r\n     5.381945064000608,\r\n     -0.0001625055887128357\r\n    ],\r\n    [\r\n     6.2355992200178205,\r\n     -0.023975444902272398\r\n    ],\r\n    [\r\n     6.852047346669091,\r\n     -0.12634665540276124\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9406419948168718,\r\n    0.7148745624765401,\r\n    0.2708808273749142,\r\n    0.9274233994530984,\r\n    0.03550865901602803,\r\n    0.993501420948324,\r\n    0.9475841381960101,\r\n    0.7443597245982617\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.3026447065898505e-12,\r\n   \"t_factor\": 0.3283960819244385,\r\n   \"t_total\": 2.65255069732666,\r\n   \"Gamma_flux\": 0.03185652909792244,\r\n   \"Gamma_flux_min\": 0.03185652909792215,\r\n   \"Gamma_flux_max\": 0.03185652909792263,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9442742568799977,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278522077253677,\r\n    \"e=1|ew|>pi\": 0.002028549904797453,\r\n    \"e=0.873333|ew|>pi/2\": 0.16800897032023435,\r\n    \"e=0.873333|ew|>pi\": 0.0006247232654979965,\r\n    \"e=0.5|ew|>pi/2\": 0.01984609051846846,\r\n    \"e=0.5|ew|>pi\": 4.0903698947045104e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1832,\r\n    \"dim\": 128240\r\n   },\r\n   \"E_re\": 1.8166713682267899,\r\n   \"E_im\": -0.015929273602598843,\r\n   \"Gamma_rq\": 0.031858547205197686,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713682281563,\r\n     -0.015929273602589375\r\n    ],\r\n    [\r\n     3.181812369688508,\r\n     -0.15569525042929655\r\n    ],\r\n    [\r\n     3.3891955248822034,\r\n     -0.6194040283061675\r\n    ],\r\n    [\r\n     4.438514082013168,\r\n     -0.044475346629315085\r\n    ],\r\n    [\r\n     4.690291925284381,\r\n     -2.1780451952189237\r\n    ],\r\n    [\r\n     5.382084003265465,\r\n     -0.0001624037138008086\r\n    ],\r\n    [\r\n     6.2357811888555545,\r\n     -0.02398241751764859\r\n    ],\r\n    [\r\n     6.852176162550801,\r\n     -0.1263621454717661\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.940161012485565,\r\n    0.713854705539997,\r\n    0.26941062153093437,\r\n    0.9271800945613723,\r\n    0.035209317881519264,\r\n    0.9933841347130437,\r\n    0.9472062194315787,\r\n    0.743048253355674\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.331164053420695e-12,\r\n   \"t_factor\": 0.7362866401672363,\r\n   \"t_total\": 5.38042140007019,\r\n   \"Gamma_flux\": 0.03185854720516472,\r\n   \"Gamma_flux_min\": 0.031858547205164234,\r\n   \"Gamma_flux_max\": 0.03185854720516512,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.943791325775143,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2328776207349323,\r\n    \"e=1|ew|>pi\": 0.002029288854422227,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680789337754581,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311460881023,\r\n    \"e=0.5|ew|>pi/2\": 0.019854380521585602,\r\n    \"e=0.5|ew|>pi\": 4.090803162058462e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.0025,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3664,\r\n    \"dim\": 256480\r\n   },\r\n   \"E_re\": 1.8166745886705409,\r\n   \"E_im\": -0.015929525842159804,\r\n   \"Gamma_rq\": 0.03185905168431961,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166745886670228,\r\n     -0.015929525842231264\r\n    ],\r\n    [\r\n     3.1818279060867556,\r\n     -0.15569752244263696\r\n    ],\r\n    [\r\n     3.389194623521907,\r\n     -0.6194110936366725\r\n    ],\r\n    [\r\n     4.438537391016149,\r\n     -0.044474521925356524\r\n    ],\r\n    [\r\n     4.690258689514414,\r\n     -2.1780127814279897\r\n    ],\r\n    [\r\n     5.382118735052753,\r\n     -0.0001623782820570907\r\n    ],\r\n    [\r\n     6.235826675849689,\r\n     -0.023984160849789472\r\n    ],\r\n    [\r\n     6.852208360772445,\r\n     -0.12636601574901027\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9403998360375442,\r\n    0.7143657267485644,\r\n    0.2701460360574551,\r\n    0.927309755949155,\r\n    0.035369969789403974,\r\n    0.9934418509664013,\r\n    0.9473841523277592,\r\n    0.7436800253067036\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 3.4946942879672265e-11,\r\n   \"t_factor\": 1.4697215557098389,\r\n   \"t_total\": 10.53515911102295,\r\n   \"Gamma_flux\": 0.031859051684438706,\r\n   \"Gamma_flux_min\": 0.03185905168443743,\r\n   \"Gamma_flux_max\": 0.03185905168443961,\r\n   \"n_flux\": 325,\r\n   \"flux_window\": [\r\n    3.06625,\r\n    3.87625\r\n   ],\r\n   \"P_well_over_unscaled\": 0.944031048655436,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23282596281632956,\r\n    \"e=1|ew|>pi\": 0.0020286993777221046,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680391216071781,\r\n    \"e=0.873333|ew|>pi\": 0.0006247445723959741,\r\n    \"e=0.5|ew|>pi/2\": 0.0198489379144742,\r\n    \"e=0.5|ew|>pi\": 4.0893496648459434e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.0025\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8166756621517912,\r\n  \"R1_err_est\": 1.0734812503354618e-06,\r\n  \"R2\": 1.816675662139548,\r\n  \"ratio\": 4.00017107778996,\r\n  \"R1_vs_R2\": 1.2243317470961301e-11\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0318592198441967,\r\n  \"R1_err_est\": 1.6815975799333582e-07,\r\n  \"R2\": 0.031859219839971226,\r\n  \"ratio\": 4.000376916038066,\r\n  \"R1_vs_R2\": 4.225474137253826e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.446428461743802,\r\n  \"R1_err_est\": 5.278282952492219e-06,\r\n  \"R2\": -3.446428461932166,\r\n  \"ratio\": 4.000535298996936,\r\n  \"R1_vs_R2\": 1.8836399107158286e-10\r\n },\r\n \"wall\": 18.591534852981567\r\n}"}
{"path": "raw/fine_j16.json", "bytes": 6759, "sha256": "42e58e1438bd4777be4157b9f1dd51fbc4b0c7888074a8a634f6d12a1473e7f7", "text": "{\r\n \"name\": \"fine_j16\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.01,\r\n  0.005,\r\n  0.0025\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 12.84,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1284,\r\n    \"dim\": 89880\r\n   },\r\n   \"E_re\": 1.8907058261400593,\r\n   \"E_im\": -2.2827237603150373e-07,\r\n   \"Gamma_rq\": 4.5654475206300746e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.890705826139643,\r\n     -2.2827237760453256e-07\r\n    ],\r\n    [\r\n     3.1838815806953074,\r\n     -0.00014094658464754162\r\n    ],\r\n    [\r\n     3.795126946681087,\r\n     -0.009561713138477979\r\n    ],\r\n    [\r\n     4.438958356660176,\r\n     -0.02033888036088876\r\n    ],\r\n    [\r\n     4.7628830163600355,\r\n     -0.33360393593671095\r\n    ],\r\n    [\r\n     5.405896558938425,\r\n     -0.0007929966145169207\r\n    ],\r\n    [\r\n     5.684625328279241,\r\n     -1.127061989735815\r\n    ],\r\n    [\r\n     6.2752969210209475,\r\n     -0.012911708023466181\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829646011923,\r\n    0.9985939970113493,\r\n    0.9485172504500256,\r\n    0.9269885507497636,\r\n    0.32127897908759817,\r\n    0.9978568867641441,\r\n    0.05662383238556199,\r\n    0.9706757455975077\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.188381832589045e-12,\r\n   \"t_factor\": 0.554865837097168,\r\n   \"t_total\": 3.384397506713867,\r\n   \"Gamma_flux\": 4.5654475489831457e-07,\r\n   \"Gamma_flux_min\": 4.565447548983126e-07,\r\n   \"Gamma_flux_max\": 4.565447548983179e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830226997339,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537518667420021,\r\n    \"e=1|ew|>pi\": 0.0025065387730147334,\r\n    \"e=0.873333|ew|>pi/2\": 0.18566169020129103,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864909287,\r\n    \"e=0.5|ew|>pi/2\": 0.023411325146107297,\r\n    \"e=0.5|ew|>pi\": 5.628878120257651e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2568,\r\n    \"dim\": 179760\r\n   },\r\n   \"E_re\": 1.8907221087111117,\r\n   \"E_im\": -2.2826880890040943e-07,\r\n   \"Gamma_rq\": 4.5653761780081885e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907221087113746,\r\n     -2.282688091465035e-07\r\n    ],\r\n    [\r\n     3.183929718880222,\r\n     -0.00014098769223841456\r\n    ],\r\n    [\r\n     3.795163828154846,\r\n     -0.00956367728814684\r\n    ],\r\n    [\r\n     4.439049548000887,\r\n     -0.020343547649067407\r\n    ],\r\n    [\r\n     4.762916009894651,\r\n     -0.33363376769027875\r\n    ],\r\n    [\r\n     5.406038461942788,\r\n     -0.0007925806815093986\r\n    ],\r\n    [\r\n     5.68461867030892,\r\n     -1.1270873645992971\r\n    ],\r\n    [\r\n     6.275489040802096,\r\n     -0.012914149489064726\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829631610095,\r\n    0.9985936387967633,\r\n    0.9485089732311213,\r\n    0.9269778766395763,\r\n    0.32126682064995155,\r\n    0.9978582103952548,\r\n    0.056631658749143034,\r\n    0.9706734329249598\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.50633411661686e-12,\r\n   \"t_factor\": 0.8756883144378662,\r\n   \"t_total\": 6.601701974868774,\r\n   \"Gamma_flux\": 4.5653761772718877e-07,\r\n   \"Gamma_flux_min\": 4.565376177271836e-07,\r\n   \"Gamma_flux_max\": 4.565376177272218e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999983021253727,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537442945231106,\r\n    \"e=1|ew|>pi\": 0.002506185026699063,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565488275125225,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190746795,\r\n    \"e=0.5|ew|>pi/2\": 0.02340934962212669,\r\n    \"e=0.5|ew|>pi\": 5.62663455210365e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.0025,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 5136,\r\n    \"dim\": 359520\r\n   },\r\n   \"E_re\": 1.8907261792275438,\r\n   \"E_im\": -2.2826791614412753e-07,\r\n   \"Gamma_rq\": 4.5653583228825506e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907261792239916,\r\n     -2.282679176582314e-07\r\n    ],\r\n    [\r\n     3.1839417527746274,\r\n     -0.00014099797075738801\r\n    ],\r\n    [\r\n     3.795173047908184,\r\n     -0.009564168337907679\r\n    ],\r\n    [\r\n     4.439072344475681,\r\n     -0.020344714469596077\r\n    ],\r\n    [\r\n     4.7629242557951175,\r\n     -0.3336412240911113\r\n    ],\r\n    [\r\n     5.406073934659287,\r\n     -0.0007924767443117722\r\n    ],\r\n    [\r\n     5.684616929391763,\r\n     -1.1270936548303474\r\n    ],\r\n    [\r\n     6.275537065775915,\r\n     -0.012914759793717034\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999831282142344,\r\n    0.9986005940227656,\r\n    0.9486637424559616,\r\n    0.927110038546545,\r\n    0.32189689320692455,\r\n    0.9978612124313391,\r\n    0.056807844718224434,\r\n    0.9707041170010362\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 3.515673408411727e-11,\r\n   \"t_factor\": 1.9379117488861084,\r\n   \"t_total\": 13.699670791625977,\r\n   \"Gamma_flux\": 4.5653583229289156e-07,\r\n   \"Gamma_flux_min\": 4.5653583229288007e-07,\r\n   \"Gamma_flux_max\": 4.565358322929084e-07,\r\n   \"n_flux\": 325,\r\n   \"flux_window\": [\r\n    5.74625,\r\n    6.55625\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999831863055054,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25374235978239995,\r\n    \"e=1|ew|>pi\": 0.0025060961881290026,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565315033142707,\r\n    \"e=0.873333|ew|>pi\": 0.0007868422276330883,\r\n    \"e=0.5|ew|>pi/2\": 0.023408851919287314,\r\n    \"e=0.5|ew|>pi\": 5.626072907834581e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.0025\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8907275360663547,\r\n  \"R1_err_est\": 1.3568388108620155e-06,\r\n  \"R2\": 1.8907275360551252,\r\n  \"ratio\": 4.000124142425474,\r\n  \"R1_vs_R2\": 1.1229461804873608e-11\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.565352371481258e-07,\r\n  \"R1_err_est\": 5.951447657535774e-13,\r\n  \"R2\": 4.565352370466577e-07,\r\n  \"ratio\": 3.9974426037212925,\r\n  \"R1_vs_R2\": 1.0146808845484237e-16\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599950077272,\r\n  \"R1_err_est\": 1.3036076449424172e-06,\r\n  \"R2\": -14.599599950302922,\r\n  \"ratio\": 3.9974035409464603,\r\n  \"R1_vs_R2\": 2.2565060930901382e-10\r\n },\r\n \"wall\": 23.713098526000977\r\n}"}
{"path": "raw/main_j00.json", "bytes": 6509, "sha256": "53975d4e31d28d8449f07627dc4f568953b91c3ae510c8829fe8855c9a814493", "text": "{\r\n \"name\": \"main_j00\",\r\n \"Lam\": -1.0,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -1.0,\r\n  \"rmax\": 6.92,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.1217271999880438,\r\n  \"Umax\": 1.336450048100103,\r\n  \"r3\": 1.1217271999880438,\r\n  \"above\": true,\r\n  \"rmin\": 0.4457411748643782\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.02,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 346,\r\n    \"dim\": 24220\r\n   },\r\n   \"E_re\": 1.6688025652006218,\r\n   \"E_im\": -0.3060773730941687,\r\n   \"Gamma_rq\": 0.6121547461883374,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688025652006786,\r\n     -0.30607737309416083\r\n    ],\r\n    [\r\n     3.1967804666351007,\r\n     -0.15106878753886616\r\n    ],\r\n    [\r\n     4.310287481119548,\r\n     -0.08659383539035675\r\n    ],\r\n    [\r\n     3.6034127536484943,\r\n     -2.350652220969863\r\n    ],\r\n    [\r\n     5.323151035890012,\r\n     -0.12517702191975116\r\n    ],\r\n    [\r\n     6.079791448322778,\r\n     -1.3164545747768353\r\n    ],\r\n    [\r\n     6.313408976535497,\r\n     -0.09401764447372707\r\n    ],\r\n    [\r\n     7.129157928920328,\r\n     -0.02745820076118818\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218081977131608,\r\n    0.7631976480525667,\r\n    0.8044976020816503,\r\n    0.04600384941384926,\r\n    0.7900606443316031,\r\n    0.13656700981252357,\r\n    0.8506445571813213,\r\n    0.8836668961181116\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.645571185118675e-13,\r\n   \"t_factor\": 0.09537696838378906,\r\n   \"t_total\": 0.7490918636322021,\r\n   \"Gamma_flux\": 0.6121547461883374,\r\n   \"Gamma_flux_min\": 0.6121547461883361,\r\n   \"Gamma_flux_max\": 0.6121547461883383,\r\n   \"n_flux\": 34,\r\n   \"flux_window\": [\r\n    2.15,\r\n    2.81\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441121578661562,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.26036854412234717,\r\n    \"e=1|ew|>pi\": 0.0021876321062266457,\r\n    \"e=0.873333|ew|>pi/2\": 0.18954198713351755,\r\n    \"e=0.873333|ew|>pi\": 0.0006563413899452286,\r\n    \"e=0.5|ew|>pi/2\": 0.022355447857173038,\r\n    \"e=0.5|ew|>pi\": 3.6998148095708365e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.01,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 692,\r\n    \"dim\": 48440\r\n   },\r\n   \"E_re\": 1.6688321859492967,\r\n   \"E_im\": -0.3061274233198567,\r\n   \"Gamma_rq\": 0.6122548466397134,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688321859498256,\r\n     -0.3061274233198656\r\n    ],\r\n    [\r\n     3.1969608068264774,\r\n     -0.15107358682751643\r\n    ],\r\n    [\r\n     4.310625070583698,\r\n     -0.08662263896749543\r\n    ],\r\n    [\r\n     3.6032671010449837,\r\n     -2.351447925851958\r\n    ],\r\n    [\r\n     5.3237385700504944,\r\n     -0.12521743874121163\r\n    ],\r\n    [\r\n     6.0798761751400425,\r\n     -1.3169317881935863\r\n    ],\r\n    [\r\n     6.314200717468878,\r\n     -0.09397429905188909\r\n    ],\r\n    [\r\n     7.130089310792676,\r\n     -0.027472695111129927\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218221929228527,\r\n    0.7632175155922516,\r\n    0.8044635700059298,\r\n    0.04602318455301546,\r\n    0.7900683921612699,\r\n    0.13657372482992208,\r\n    0.8507098767473249,\r\n    0.8835962965845162\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2119293271567844e-12,\r\n   \"t_factor\": 0.279494047164917,\r\n   \"t_total\": 1.704773187637329,\r\n   \"Gamma_flux\": 0.6122548466397402,\r\n   \"Gamma_flux_min\": 0.6122548466397363,\r\n   \"Gamma_flux_max\": 0.6122548466397423,\r\n   \"n_flux\": 70,\r\n   \"flux_window\": [\r\n    2.1350000000000002,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441109471083191,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603404275983165,\r\n    \"e=1|ew|>pi\": 0.0021864956272720057,\r\n    \"e=0.873333|ew|>pi/2\": 0.1895168513135195,\r\n    \"e=0.873333|ew|>pi\": 0.0006559213022996005,\r\n    \"e=0.5|ew|>pi/2\": 0.022348594053751603,\r\n    \"e=0.5|ew|>pi\": 3.694172076826355e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -1.0,\r\n    \"h\": 0.005,\r\n    \"rmax\": 6.92,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1384,\r\n    \"dim\": 96880\r\n   },\r\n   \"E_re\": 1.668839580250195,\r\n   \"E_im\": -0.3061399544801964,\r\n   \"Gamma_rq\": 0.6122799089603927,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6688395802516314,\r\n     -0.3061399544801767\r\n    ],\r\n    [\r\n     3.1970058895705096,\r\n     -0.15107478824143206\r\n    ],\r\n    [\r\n     4.3107094441812,\r\n     -0.08662983737442766\r\n    ],\r\n    [\r\n     3.603228686933078,\r\n     -2.3516479821064857\r\n    ],\r\n    [\r\n     5.323885405590966,\r\n     -0.12522753522991936\r\n    ],\r\n    [\r\n     6.079897189950075,\r\n     -1.317051238123079\r\n    ],\r\n    [\r\n     6.314398554621022,\r\n     -0.09396346347296552\r\n    ],\r\n    [\r\n     7.130322049494901,\r\n     -0.02747633663849029\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5218256548757225,\r\n    0.7632224628401424,\r\n    0.8044550597440316,\r\n    0.046027920269689986,\r\n    0.7900703274893768,\r\n    0.1365753682263204,\r\n    0.8507261801192874,\r\n    0.8835786383819078\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.870112305887323e-12,\r\n   \"t_factor\": 0.4748404026031494,\r\n   \"t_total\": 3.7868754863739014,\r\n   \"Gamma_flux\": 0.6122799089603687,\r\n   \"Gamma_flux_min\": 0.6122799089603608,\r\n   \"Gamma_flux_max\": 0.6122799089603749,\r\n   \"n_flux\": 141,\r\n   \"flux_window\": [\r\n    2.1325,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5441106194096117,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2603333966971236,\r\n    \"e=1|ew|>pi\": 0.002186211586642816,\r\n    \"e=0.873333|ew|>pi/2\": 0.18951056604921987,\r\n    \"e=0.873333|ew|>pi\": 0.0006558163217165579,\r\n    \"e=0.5|ew|>pi/2\": 0.02234688067759009,\r\n    \"e=0.5|ew|>pi\": 3.692762945378967e-07\r\n   },\r\n   \"r_well\": 1.1217271999880438,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.668842045017161,\r\n  \"R1_err_est\": 2.464766966081555e-06,\r\n  \"R2\": 1.6688420440494924,\r\n  \"ratio\": 4.00588900594984,\r\n  \"R1_vs_R2\": 9.67668611906447e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.6122882630672448,\r\n  \"R1_err_est\": 8.354106876162781e-06,\r\n  \"R2\": 0.6122882663746029,\r\n  \"ratio\": 3.994061559046379,\r\n  \"R1_vs_R2\": 3.3073580540943226e-09\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.49055208890793595,\r\n  \"R1_err_est\": 1.3644540245383308e-05,\r\n  \"R2\": -0.49055208387751426,\r\n  \"ratio\": 3.994469852175164,\r\n  \"R1_vs_R2\": 5.03042169031076e-09\r\n },\r\n \"wall\": 6.261605501174927\r\n}"}
{"path": "raw/main_j01.json", "bytes": 6589, "sha256": "7d1a85a3968b072f7c7f1958c63275dae4f9d70d5fb0319488402a9115546738", "text": "{\r\n \"name\": \"main_j01\",\r\n \"Lam\": -0.8031933025143414,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.8031933025143414,\r\n  \"rmax\": 7.12,\r\n  \"R0\": 2.92,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.2119453748374471,\r\n  \"Umax\": 1.4272656573554652,\r\n  \"r3\": 1.2119453748374471,\r\n  \"above\": true,\r\n  \"rmin\": 0.44382687782379054\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.8031933025143414,\r\n    \"h\": 0.02,\r\n    \"rmax\": 7.12,\r\n    \"R0\": 2.92,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 356,\r\n    \"dim\": 24920\r\n   },\r\n   \"E_re\": 1.6793010713370558,\r\n   \"E_im\": -0.24776913896809577,\r\n   \"Gamma_rq\": 0.49553827793619154,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.679301071337097,\r\n     -0.24776913896809016\r\n    ],\r\n    [\r\n     3.2141707090587133,\r\n     -0.1441983887401164\r\n    ],\r\n    [\r\n     4.332428683379233,\r\n     -0.06279180579717716\r\n    ],\r\n    [\r\n     3.5309769437068073,\r\n     -2.089679326555859\r\n    ],\r\n    [\r\n     5.313519482164187,\r\n     -0.10716369946686277\r\n    ],\r\n    [\r\n     6.125469422288559,\r\n     -1.0539991683555219\r\n    ],\r\n    [\r\n     6.32083694519986,\r\n     -0.10853805676928818\r\n    ],\r\n    [\r\n     7.157633993564614,\r\n     -0.019749656032420897\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.580986427482517,\r\n    0.7880374182622468,\r\n    0.8465229498318688,\r\n    0.05653738341805284,\r\n    0.7995034327979934,\r\n    0.180840425371856,\r\n    0.8362981731830965,\r\n    0.916337058867965\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.538403309759879e-13,\r\n   \"t_factor\": 0.09851431846618652,\r\n   \"t_total\": 0.8726263046264648,\r\n   \"Gamma_flux\": 0.4955382779361838,\r\n   \"Gamma_flux_min\": 0.4955382779361826,\r\n   \"Gamma_flux_max\": 0.4955382779361852,\r\n   \"n_flux\": 35,\r\n   \"flux_window\": [\r\n    2.21,\r\n    2.89\r\n   ],\r\n   \"P_well_over_unscaled\": 0.6029525069658419,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25053789497611434,\r\n    \"e=1|ew|>pi\": 0.0020195423481053658,\r\n    \"e=0.873333|ew|>pi/2\": 0.18129127907674802,\r\n    \"e=0.873333|ew|>pi\": 0.0006046141562355906,\r\n    \"e=0.5|ew|>pi/2\": 0.02085344993138412,\r\n    \"e=0.5|ew|>pi\": 3.413969635846179e-07\r\n   },\r\n   \"r_well\": 1.2119453748374471,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.8031933025143414,\r\n    \"h\": 0.01,\r\n    \"rmax\": 7.12,\r\n    \"R0\": 2.92,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 712,\r\n    \"dim\": 49840\r\n   },\r\n   \"E_re\": 1.6793314294983714,\r\n   \"E_im\": -0.24781050480388345,\r\n   \"Gamma_rq\": 0.4956210096077669,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6793314294983255,\r\n     -0.24781050480388184\r\n    ],\r\n    [\r\n     3.2143626137661663,\r\n     -0.1441998516658184\r\n    ],\r\n    [\r\n     3.53072689449895,\r\n     -2.0902973755225145\r\n    ],\r\n    [\r\n     4.3327661066418,\r\n     -0.06280869018461002\r\n    ],\r\n    [\r\n     5.31409930069692,\r\n     -0.1072179118099623\r\n    ],\r\n    [\r\n     6.125586160383978,\r\n     -1.0543836951932255\r\n    ],\r\n    [\r\n     6.321660468465705,\r\n     -0.10849138778748815\r\n    ],\r\n    [\r\n     7.158576088420262,\r\n     -0.019729741100310547\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5762943690013524,\r\n    0.7854123903561577,\r\n    0.055527494803596394,\r\n    0.8441389629754629,\r\n    0.7974962100329054,\r\n    0.1787447877046839,\r\n    0.8349669221991901,\r\n    0.914701252969341\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2015198173863417e-12,\r\n   \"t_factor\": 0.2980828285217285,\r\n   \"t_total\": 1.8673746585845947,\r\n   \"Gamma_flux\": 0.4956210096077932,\r\n   \"Gamma_flux_min\": 0.4956210096077901,\r\n   \"Gamma_flux_max\": 0.4956210096077962,\r\n   \"n_flux\": 72,\r\n   \"flux_window\": [\r\n    2.195,\r\n    2.9050000000000002\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5980702640224662,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25131584655524414,\r\n    \"e=1|ew|>pi\": 0.0020328563309265366,\r\n    \"e=0.873333|ew|>pi/2\": 0.18194382003554085,\r\n    \"e=0.873333|ew|>pi\": 0.0006087126626047311,\r\n    \"e=0.5|ew|>pi/2\": 0.0209722101167529,\r\n    \"e=0.5|ew|>pi\": 3.4361327855393453e-07\r\n   },\r\n   \"r_well\": 1.2119453748374471,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.8031933025143414,\r\n    \"h\": 0.005,\r\n    \"rmax\": 7.12,\r\n    \"R0\": 2.92,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1424,\r\n    \"dim\": 99680\r\n   },\r\n   \"E_re\": 1.6793390066852731,\r\n   \"E_im\": -0.24782085333976558,\r\n   \"Gamma_rq\": 0.49564170667953117,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6793390066841924,\r\n     -0.24782085333982307\r\n    ],\r\n    [\r\n     3.2144105849136353,\r\n     -0.1442002198680013\r\n    ],\r\n    [\r\n     3.530662908771964,\r\n     -2.0904519334089935\r\n    ],\r\n    [\r\n     4.332850438498168,\r\n     -0.06281291097134438\r\n    ],\r\n    [\r\n     5.314244210245276,\r\n     -0.10723145739139142\r\n    ],\r\n    [\r\n     6.1256152826466606,\r\n     -1.0544798716395265\r\n    ],\r\n    [\r\n     6.321866245212557,\r\n     -0.10847971662286114\r\n    ],\r\n    [\r\n     7.158811497533878,\r\n     -0.019724781591722865\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.5762951209417878,\r\n    0.7854207009386147,\r\n    0.05553219747209935,\r\n    0.8441308630821485,\r\n    0.7974914167222396,\r\n    0.1787427101942957,\r\n    0.8349920510817295,\r\n    0.9146939795649401\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.967100010003377e-12,\r\n   \"t_factor\": 0.5555784702301025,\r\n   \"t_total\": 3.9918112754821777,\r\n   \"Gamma_flux\": 0.4956417066796846,\r\n   \"Gamma_flux_min\": 0.495641706679679,\r\n   \"Gamma_flux_max\": 0.49564170667969026,\r\n   \"n_flux\": 145,\r\n   \"flux_window\": [\r\n    2.1925,\r\n    2.9125\r\n   ],\r\n   \"P_well_over_unscaled\": 0.5980678575348196,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2513090337417851,\r\n    \"e=1|ew|>pi\": 0.0020325885285742157,\r\n    \"e=0.873333|ew|>pi/2\": 0.18193775783447694,\r\n    \"e=0.873333|ew|>pi\": 0.0006086138066954767,\r\n    \"e=0.5|ew|>pi/2\": 0.02097058510429241,\r\n    \"e=0.5|ew|>pi\": 3.434806126656596e-07\r\n   },\r\n   \"r_well\": 1.2119453748374471,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.6793415324142404,\r\n  \"R1_err_est\": 2.5257289673064065e-06,\r\n  \"R2\": 1.679341531316158,\r\n  \"ratio\": 4.0065213791798335,\r\n  \"R1_vs_R2\": 1.0980825138062755e-09\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.4956486057036484,\r\n  \"R1_err_est\": 6.89902396378006e-06,\r\n  \"R2\": 0.4956486069617807,\r\n  \"ratio\": 3.9972645427093227,\r\n  \"R1_vs_R2\": 1.2581323205473893e-09\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.7018880591860626,\r\n  \"R1_err_est\": 1.3919668018336218e-05,\r\n  \"R2\": -0.7018880570347046,\r\n  \"ratio\": 3.9976816710953003,\r\n  \"R1_vs_R2\": 2.1513579806509142e-09\r\n },\r\n \"wall\": 6.74965238571167\r\n}"}
{"path": "raw/main_j02.json", "bytes": 6558, "sha256": "735c5ec80ae40ade7e1820e70b5503254c3c69c2592b0619ce91f17ccd978e61", "text": "{\r\n \"name\": \"main_j02\",\r\n \"Lam\": -0.6451194812038944,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.6451194812038944,\r\n  \"rmax\": 7.36,\r\n  \"R0\": 3.0,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.308152954654707,\r\n  \"Umax\": 1.5264561351428243,\r\n  \"r3\": 1.308152954654707,\r\n  \"above\": true,\r\n  \"rmin\": 0.4423487037129505\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.6451194812038944,\r\n    \"h\": 0.02,\r\n    \"rmax\": 7.36,\r\n    \"R0\": 3.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 368,\r\n    \"dim\": 25760\r\n   },\r\n   \"E_re\": 1.6931468793181617,\r\n   \"E_im\": -0.19547467579108646,\r\n   \"Gamma_rq\": 0.3909493515821729,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6931468793180162,\r\n     -0.195474675791091\r\n    ],\r\n    [\r\n     3.2252069171856173,\r\n     -0.14164497908282808\r\n    ],\r\n    [\r\n     3.470367071419296,\r\n     -1.84353815708901\r\n    ],\r\n    [\r\n     4.357022035701565,\r\n     -0.04691219873070239\r\n    ],\r\n    [\r\n     5.307334515166408,\r\n     -0.08142594117266966\r\n    ],\r\n    [\r\n     6.189122980079526,\r\n     -0.812810924347051\r\n    ],\r\n    [\r\n     6.32016015329205,\r\n     -0.12744055203168386\r\n    ],\r\n    [\r\n     7.180320246299112,\r\n     -0.021394282120975598\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.6307740930647543,\r\n    0.7941541405879334,\r\n    0.06693692099189569,\r\n    0.87896114506772,\r\n    0.8154954070641733,\r\n    0.2358021887503804,\r\n    0.8022789339990152,\r\n    0.9317250640824639\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.737835365349533e-13,\r\n   \"t_factor\": 0.1501328945159912,\r\n   \"t_total\": 0.9874043464660645,\r\n   \"Gamma_flux\": 0.390949351582168,\r\n   \"Gamma_flux_min\": 0.39094935158216754,\r\n   \"Gamma_flux_max\": 0.3909493515821689,\r\n   \"n_flux\": 36,\r\n   \"flux_window\": [\r\n    2.27,\r\n    2.97\r\n   ],\r\n   \"P_well_over_unscaled\": 0.6514396494698421,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2440928486261119,\r\n    \"e=1|ew|>pi\": 0.0019329635581347164,\r\n    \"e=0.873333|ew|>pi/2\": 0.17599499566472898,\r\n    \"e=0.873333|ew|>pi\": 0.00057917645829838,\r\n    \"e=0.5|ew|>pi/2\": 0.019997199970255952,\r\n    \"e=0.5|ew|>pi\": 3.3058577822764056e-07\r\n   },\r\n   \"r_well\": 1.308152954654707,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.6451194812038944,\r\n    \"h\": 0.01,\r\n    \"rmax\": 7.36,\r\n    \"R0\": 3.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 736,\r\n    \"dim\": 51520\r\n   },\r\n   \"E_re\": 1.6931792623281499,\r\n   \"E_im\": -0.19550729295105848,\r\n   \"Gamma_rq\": 0.39101458590211696,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.69317926232913,\r\n     -0.19550729295106095\r\n    ],\r\n    [\r\n     3.225408653211068,\r\n     -0.141645601008053\r\n    ],\r\n    [\r\n     3.470104349268318,\r\n     -1.8439543370341083\r\n    ],\r\n    [\r\n     4.357363061181679,\r\n     -0.04691674229703783\r\n    ],\r\n    [\r\n     5.307897236991391,\r\n     -0.08148588193456316\r\n    ],\r\n    [\r\n     6.189265951464433,\r\n     -0.8131411767065574\r\n    ],\r\n    [\r\n     6.321023506202269,\r\n     -0.1273906352921156\r\n    ],\r\n    [\r\n     7.181280176386781,\r\n     -0.02135534944498263\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.6350512301261889,\r\n    0.7963366550206592,\r\n    0.06816972472401336,\r\n    0.8807958376826872,\r\n    0.8173705735593654,\r\n    0.23831791912126649,\r\n    0.8038596990274071,\r\n    0.9329886280245628\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2472989144447554e-12,\r\n   \"t_factor\": 0.27495765686035156,\r\n   \"t_total\": 2.1509861946105957,\r\n   \"Gamma_flux\": 0.39101458590214605,\r\n   \"Gamma_flux_min\": 0.3910145859021437,\r\n   \"Gamma_flux_max\": 0.3910145859021477,\r\n   \"n_flux\": 74,\r\n   \"flux_window\": [\r\n    2.255,\r\n    2.985\r\n   ],\r\n   \"P_well_over_unscaled\": 0.6558469335453415,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24331496240801553,\r\n    \"e=1|ew|>pi\": 0.0019199783991717318,\r\n    \"e=0.873333|ew|>pi/2\": 0.17534853338700992,\r\n    \"e=0.873333|ew|>pi\": 0.0005751021292775538,\r\n    \"e=0.5|ew|>pi/2\": 0.01988292778242909,\r\n    \"e=0.5|ew|>pi\": 3.2785646487058466e-07\r\n   },\r\n   \"r_well\": 1.308152954654707,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.6451194812038944,\r\n    \"h\": 0.005,\r\n    \"rmax\": 7.36,\r\n    \"R0\": 3.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1472,\r\n    \"dim\": 103040\r\n   },\r\n   \"E_re\": 1.6931873488430174,\r\n   \"E_im\": -0.1955154481456512,\r\n   \"Gamma_rq\": 0.3910308962913024,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.6931873488416669,\r\n     -0.1955154481457192\r\n    ],\r\n    [\r\n     3.2254590800316265,\r\n     -0.1416457592245261\r\n    ],\r\n    [\r\n     3.470037881312133,\r\n     -1.844058035135521\r\n    ],\r\n    [\r\n     4.35744829226107,\r\n     -0.04691787939796757\r\n    ],\r\n    [\r\n     5.308037874895543,\r\n     -0.08150086232516013\r\n    ],\r\n    [\r\n     6.189301690449584,\r\n     -0.8132237562608579\r\n    ],\r\n    [\r\n     6.32123922608665,\r\n     -0.12737814336266878\r\n    ],\r\n    [\r\n     7.181520041071534,\r\n     -0.021345634387224168\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.6350499760251989,\r\n    0.7963473468302615,\r\n    0.06817570825236254,\r\n    0.8807904158184676,\r\n    0.8173576985019025,\r\n    0.2383081259909576,\r\n    0.803893065783695,\r\n    0.9329932428871489\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.944756222505734e-12,\r\n   \"t_factor\": 0.5434653759002686,\r\n   \"t_total\": 4.162188529968262,\r\n   \"Gamma_flux\": 0.3910308962913784,\r\n   \"Gamma_flux_min\": 0.3910308962913735,\r\n   \"Gamma_flux_max\": 0.39103089629138144,\r\n   \"n_flux\": 149,\r\n   \"flux_window\": [\r\n    2.2525,\r\n    2.9925\r\n   ],\r\n   \"P_well_over_unscaled\": 0.6558431495648499,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24330835558860486,\r\n    \"e=1|ew|>pi\": 0.0019197220035974479,\r\n    \"e=0.873333|ew|>pi/2\": 0.1753426723800866,\r\n    \"e=0.873333|ew|>pi\": 0.0005750074439506615,\r\n    \"e=0.5|ew|>pi/2\": 0.019881370398619102,\r\n    \"e=0.5|ew|>pi\": 3.2772864337449856e-07\r\n   },\r\n   \"r_well\": 1.308152954654707,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.693190044347973,\r\n  \"R1_err_est\": 2.6955049556853794e-06,\r\n  \"R2\": 1.6931900435268505,\r\n  \"ratio\": 4.004569399649439,\r\n  \"R1_vs_R2\": 8.211225033250003e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.3910363330877891,\r\n  \"R1_err_est\": 5.436796410740463e-06,\r\n  \"R2\": 0.3910363332486103,\r\n  \"ratio\": 3.9995562980651536,\r\n  \"R1_vs_R2\": 1.6082118969862336e-10\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -0.9389547994290743,\r\n  \"R1_err_est\": 1.3904041479273488e-05,\r\n  \"R2\": -0.9389547994044068,\r\n  \"ratio\": 3.999973388220869,\r\n  \"R1_vs_R2\": 2.466749027263404e-11\r\n },\r\n \"wall\": 7.321781873703003\r\n}"}
{"path": "raw/main_j03.json", "bytes": 6661, "sha256": "d9a801c0992cd97f3f8e59fc1e1e5e1a29ab92a184d035e40a364980a76ce52f", "text": "{\r\n \"name\": \"main_j03\",\r\n \"Lam\": -0.5181556466244944,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.5181556466244944,\r\n  \"rmax\": 7.640000000000001,\r\n  \"R0\": 3.12,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.4109685889395902,\r\n  \"Umax\": 1.6344305185888885,\r\n  \"r3\": 1.4109685889395902,\r\n  \"above\": true,\r\n  \"rmin\": 0.44119703009951794\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.5181556466244944,\r\n    \"h\": 0.02,\r\n    \"rmax\": 7.640000000000001,\r\n    \"R0\": 3.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 382,\r\n    \"dim\": 26740\r\n   },\r\n   \"E_re\": 1.7100063474534763,\r\n   \"E_im\": -0.14931355509598326,\r\n   \"Gamma_rq\": 0.2986271101919665,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7100063474535783,\r\n     -0.1493135550959748\r\n    ],\r\n    [\r\n     3.2306420627503414,\r\n     -0.14152858030522864\r\n    ],\r\n    [\r\n     3.4215286406888845,\r\n     -1.6107396143783486\r\n    ],\r\n    [\r\n     4.380453585023218,\r\n     -0.0393279833913902\r\n    ],\r\n    [\r\n     5.310373023586299,\r\n     -0.05195580353670471\r\n    ],\r\n    [\r\n     5.2065703814549735,\r\n     -3.95584237379541\r\n    ],\r\n    [\r\n     6.274224714559002,\r\n     -0.5852796688802648\r\n    ],\r\n    [\r\n     6.307045673318005,\r\n     -0.15626850149822546\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.6950297456883637,\r\n    0.7971325578715451,\r\n    0.08350948264795051,\r\n    0.9084090797427996,\r\n    0.8528557269293907,\r\n    0.010740713152823893,\r\n    0.32614937927127496,\r\n    0.7473339270525358\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.562017824519055e-13,\r\n   \"t_factor\": 0.16882061958312988,\r\n   \"t_total\": 1.0235748291015625,\r\n   \"Gamma_flux\": 0.2986271101919567,\r\n   \"Gamma_flux_min\": 0.29862711019195615,\r\n   \"Gamma_flux_max\": 0.29862711019195737,\r\n   \"n_flux\": 38,\r\n   \"flux_window\": [\r\n    2.35,\r\n    3.09\r\n   ],\r\n   \"P_well_over_unscaled\": 0.7135584760746113,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23664447780219247,\r\n    \"e=1|ew|>pi\": 0.0018480208976024268,\r\n    \"e=0.873333|ew|>pi/2\": 0.169973101936617,\r\n    \"e=0.873333|ew|>pi\": 0.0005548786395826219,\r\n    \"e=0.5|ew|>pi/2\": 0.01910249311176155,\r\n    \"e=0.5|ew|>pi\": 3.217590915741257e-07\r\n   },\r\n   \"r_well\": 1.4109685889395902,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.5181556466244944,\r\n    \"h\": 0.01,\r\n    \"rmax\": 7.640000000000001,\r\n    \"R0\": 3.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 764,\r\n    \"dim\": 53480\r\n   },\r\n   \"E_re\": 1.7100418704164004,\r\n   \"E_im\": -0.14933926839383174,\r\n   \"Gamma_rq\": 0.2986785367876635,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7100418704163398,\r\n     -0.14933926839384895\r\n    ],\r\n    [\r\n     3.230852110501532,\r\n     -0.1415293376906811\r\n    ],\r\n    [\r\n     3.4213275095597435,\r\n     -1.611067126602661\r\n    ],\r\n    [\r\n     4.380801625225885,\r\n     -0.039322491388142096\r\n    ],\r\n    [\r\n     5.310916709858827,\r\n     -0.05200840413031074\r\n    ],\r\n    [\r\n     6.308002851879833,\r\n     -0.15622192796542655\r\n    ],\r\n    [\r\n     6.2743213026700015,\r\n     -0.5855723794542829\r\n    ],\r\n    [\r\n     5.20312536808887,\r\n     -3.951803687612072\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.6912819625951957,\r\n    0.795400853874922,\r\n    0.08208344089076884,\r\n    0.9070411441520269,\r\n    0.8509740222183816,\r\n    0.7457283976250537,\r\n    0.3230009932211379,\r\n    0.010508259079186143\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2188119277599586e-12,\r\n   \"t_factor\": 0.2915079593658447,\r\n   \"t_total\": 1.9452321529388428,\r\n   \"Gamma_flux\": 0.29867853678769507,\r\n   \"Gamma_flux_min\": 0.29867853678769396,\r\n   \"Gamma_flux_max\": 0.29867853678769624,\r\n   \"n_flux\": 77,\r\n   \"flux_window\": [\r\n    2.345,\r\n    3.105\r\n   ],\r\n   \"P_well_over_unscaled\": 0.7097032285307351,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23729266240262553,\r\n    \"e=1|ew|>pi\": 0.001856533406795681,\r\n    \"e=0.873333|ew|>pi/2\": 0.17050048012788838,\r\n    \"e=0.873333|ew|>pi\": 0.0005574219308703602,\r\n    \"e=0.5|ew|>pi/2\": 0.019185418322303718,\r\n    \"e=0.5|ew|>pi\": 3.2298767405106554e-07\r\n   },\r\n   \"r_well\": 1.4109685889395902,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.5181556466244944,\r\n    \"h\": 0.005,\r\n    \"rmax\": 7.640000000000001,\r\n    \"R0\": 3.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1528,\r\n    \"dim\": 106960\r\n   },\r\n   \"E_re\": 1.7100507445577173,\r\n   \"E_im\": -0.14934569674816572,\r\n   \"Gamma_rq\": 0.29869139349633145,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7100507445597284,\r\n     -0.14934569674815565\r\n    ],\r\n    [\r\n     3.230904614995461,\r\n     -0.1415295282797383\r\n    ],\r\n    [\r\n     3.4212767327833395,\r\n     -1.6111487924398755\r\n    ],\r\n    [\r\n     4.380888608201905,\r\n     -0.03932112010522548\r\n    ],\r\n    [\r\n     5.311052589012077,\r\n     -0.05202155334922048\r\n    ],\r\n    [\r\n     6.308241982169252,\r\n     -0.15621021293724086\r\n    ],\r\n    [\r\n     6.274345519502477,\r\n     -0.5856456092761327\r\n    ],\r\n    [\r\n     5.202289368385807,\r\n     -3.9507814773394694\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.6912792773404726,\r\n    0.7954132655066212,\r\n    0.08208953511705415,\r\n    0.9070400546513597,\r\n    0.8509550976324711,\r\n    0.745769979250823,\r\n    0.32297655491906324,\r\n    0.010522679805603483\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 8.944616825283942e-12,\r\n   \"t_factor\": 0.5188376903533936,\r\n   \"t_total\": 3.613715171813965,\r\n   \"Gamma_flux\": 0.29869139349634255,\r\n   \"Gamma_flux_min\": 0.2986913934963391,\r\n   \"Gamma_flux_max\": 0.2986913934963471,\r\n   \"n_flux\": 155,\r\n   \"flux_window\": [\r\n    2.3425000000000002,\r\n    3.1125000000000003\r\n   ],\r\n   \"P_well_over_unscaled\": 0.7096985882366111,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23728618671278767,\r\n    \"e=1|ew|>pi\": 0.001856282305445329,\r\n    \"e=0.873333|ew|>pi/2\": 0.17049474401841627,\r\n    \"e=0.873333|ew|>pi\": 0.0005573290442274278,\r\n    \"e=0.5|ew|>pi/2\": 0.019183897039036838,\r\n    \"e=0.5|ew|>pi\": 3.2286086328812834e-07\r\n   },\r\n   \"r_well\": 1.4109685889395902,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.7100537026048228,\r\n  \"R1_err_est\": 2.95804710548353e-06,\r\n  \"R2\": 1.7100537020182083,\r\n  \"ratio\": 4.002974671640048,\r\n  \"R1_vs_R2\": 5.866145347255269e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.29869567906589173,\r\n  \"R1_err_est\": 4.2855695491783585e-06,\r\n  \"R2\": 0.29869567907119954,\r\n  \"ratio\": 3.999981422029837,\r\n  \"R1_vs_R2\": 5.30780974727918e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -1.2083300192517985,\r\n  \"R1_err_est\": 1.4348126119445581e-05,\r\n  \"R2\": -1.208330019645815,\r\n  \"ratio\": 4.000411917813218,\r\n  \"R1_vs_R2\": 3.940165971272336e-10\r\n },\r\n \"wall\": 6.605592489242554\r\n}"}
{"path": "raw/main_j04.json", "bytes": 6593, "sha256": "17e5eeb28ffa2c998db4383a10ac237974f5590fd8f1d723949c5750838f3b57", "text": "{\r\n \"name\": \"main_j04\",\r\n \"Lam\": -0.4161791450287817,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.4161791450287817,\r\n  \"rmax\": 7.76,\r\n  \"R0\": 2.84,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.5210170978437234,\r\n  \"Umax\": 1.7516673745504872,\r\n  \"r3\": 1.6434479446900714,\r\n  \"above\": false,\r\n  \"rmin\": 0.4402936990749727\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.4161791450287817,\r\n    \"h\": 0.02,\r\n    \"rmax\": 7.76,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 388,\r\n    \"dim\": 27160\r\n   },\r\n   \"E_re\": 1.7294208860764424,\r\n   \"E_im\": -0.10947456061408073,\r\n   \"Gamma_rq\": 0.21894912122816146,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7294208860764133,\r\n     -0.1094745606140771\r\n    ],\r\n    [\r\n     3.2314062310216487,\r\n     -0.1428514117489077\r\n    ],\r\n    [\r\n     3.384474208622298,\r\n     -1.3900846665631912\r\n    ],\r\n    [\r\n     4.399773546935338,\r\n     -0.03786090835032136\r\n    ],\r\n    [\r\n     5.323702453792518,\r\n     -0.026342200187889037\r\n    ],\r\n    [\r\n     5.066686001550057,\r\n     -3.5440425996093325\r\n    ],\r\n    [\r\n     6.237018684759096,\r\n     -0.18085923265830728\r\n    ],\r\n    [\r\n     6.426197188470774,\r\n     -0.38326400762798607\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.7611360093615013,\r\n    0.8042422945462965,\r\n    0.12190102027530017,\r\n    0.9279742902971551,\r\n    0.8998232276306282,\r\n    0.0213705097266886,\r\n    0.6932382990599197,\r\n    0.47752349603531274\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.710664881652192e-13,\r\n   \"t_factor\": 0.16549038887023926,\r\n   \"t_total\": 0.8851063251495361,\r\n   \"Gamma_flux\": 0.21894912122816176,\r\n   \"Gamma_flux_min\": 0.218949121228161,\r\n   \"Gamma_flux_max\": 0.2189491212281627,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    2.05,\r\n    2.81\r\n   ],\r\n   \"P_well_over_unscaled\": 0.7846030236708885,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23274387561870405,\r\n    \"e=1|ew|>pi\": 0.0018290280673956259,\r\n    \"e=0.873333|ew|>pi/2\": 0.16695458776526065,\r\n    \"e=0.873333|ew|>pi\": 0.0005513383414256671,\r\n    \"e=0.5|ew|>pi/2\": 0.01877541732020074,\r\n    \"e=0.5|ew|>pi\": 3.2648816255176135e-07\r\n   },\r\n   \"r_well\": 1.5210170978437234,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.4161791450287817,\r\n    \"h\": 0.01,\r\n    \"rmax\": 7.76,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 776,\r\n    \"dim\": 54320\r\n   },\r\n   \"E_re\": 1.7294620656483044,\r\n   \"E_im\": -0.10949627132590752,\r\n   \"Gamma_rq\": 0.21899254265181503,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7294620656481285,\r\n     -0.10949627132590167\r\n    ],\r\n    [\r\n     3.231620427679755,\r\n     -0.14285050203260066\r\n    ],\r\n    [\r\n     3.384576505321203,\r\n     -1.390433135535597\r\n    ],\r\n    [\r\n     4.400130140700607,\r\n     -0.03784982161211615\r\n    ],\r\n    [\r\n     5.324234841903494,\r\n     -0.026377244186645915\r\n    ],\r\n    [\r\n     5.065373035384583,\r\n     -3.5476634899881305\r\n    ],\r\n    [\r\n     6.238019872941647,\r\n     -0.18115884552534256\r\n    ],\r\n    [\r\n     6.426257951321762,\r\n     -0.3831928731034788\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.7611124863227567,\r\n    0.8042842613916368,\r\n    0.12191023067628046,\r\n    0.9279811336518655,\r\n    0.8997458813598572,\r\n    0.021316813487229143,\r\n    0.6929349203306854,\r\n    0.4776466184027865\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.1989409601057904e-12,\r\n   \"t_factor\": 0.30579257011413574,\r\n   \"t_total\": 1.6346826553344727,\r\n   \"Gamma_flux\": 0.21899254265180676,\r\n   \"Gamma_flux_min\": 0.2189925426518046,\r\n   \"Gamma_flux_max\": 0.21899254265180945,\r\n   \"n_flux\": 79,\r\n   \"flux_window\": [\r\n    2.045,\r\n    2.825\r\n   ],\r\n   \"P_well_over_unscaled\": 0.7845768518142826,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23271869526934053,\r\n    \"e=1|ew|>pi\": 0.001828036201756468,\r\n    \"e=0.873333|ew|>pi/2\": 0.16693227111390532,\r\n    \"e=0.873333|ew|>pi\": 0.0005509700780229071,\r\n    \"e=0.5|ew|>pi/2\": 0.018769455617015054,\r\n    \"e=0.5|ew|>pi\": 3.2597551262897626e-07\r\n   },\r\n   \"r_well\": 1.5210170978437234,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.4161791450287817,\r\n    \"h\": 0.005,\r\n    \"rmax\": 7.76,\r\n    \"R0\": 2.84,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1552,\r\n    \"dim\": 108640\r\n   },\r\n   \"E_re\": 1.7294723624760329,\r\n   \"E_im\": -0.10950169673670171,\r\n   \"Gamma_rq\": 0.21900339347340342,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.729472362477284,\r\n     -0.10950169673669576\r\n    ],\r\n    [\r\n     3.231673957415995,\r\n     -0.14285027399569664\r\n    ],\r\n    [\r\n     3.3846023524074704,\r\n     -1.390520138311162\r\n    ],\r\n    [\r\n     4.400219262335613,\r\n     -0.037847052633275015\r\n    ],\r\n    [\r\n     5.324367894096788,\r\n     -0.026386008246166083\r\n    ],\r\n    [\r\n     5.065043758728943,\r\n     -3.5485737157262696\r\n    ],\r\n    [\r\n     6.238270375860418,\r\n     -0.18123378672336599\r\n    ],\r\n    [\r\n     6.426272818503959,\r\n     -0.3831750445681019\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.7611066109528307,\r\n    0.8042947461092227,\r\n    0.12191256155014032,\r\n    0.9279828364718693,\r\n    0.8997265470021613,\r\n    0.021303301737164528,\r\n    0.692859115052699,\r\n    0.4776774037327695\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.142557405564953e-12,\r\n   \"t_factor\": 0.5222368240356445,\r\n   \"t_total\": 3.381751537322998,\r\n   \"Gamma_flux\": 0.2190033934733854,\r\n   \"Gamma_flux_min\": 0.21900339347338055,\r\n   \"Gamma_flux_max\": 0.21900339347338973,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    2.0475,\r\n    2.8325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.7845703155369242,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23271240273948285,\r\n    \"e=1|ew|>pi\": 0.0018277883932102269,\r\n    \"e=0.873333|ew|>pi/2\": 0.16692669427310658,\r\n    \"e=0.873333|ew|>pi\": 0.000550878077921487,\r\n    \"e=0.5|ew|>pi/2\": 0.018767965945002883,\r\n    \"e=0.5|ew|>pi\": 3.2584751635601373e-07\r\n   },\r\n   \"r_well\": 1.5210170978437234,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.7294757947519424,\r\n  \"R1_err_est\": 3.432275909487359e-06,\r\n  \"R2\": 1.7294757949239212,\r\n  \"ratio\": 3.9992484042612055,\r\n  \"R1_vs_R2\": 1.7197887558495495e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.2190070104139116,\r\n  \"R1_err_est\": 3.6169405261965437e-06,\r\n  \"R2\": 0.21900701001085982,\r\n  \"ratio\": 4.001671516786437,\r\n  \"R1_vs_R2\": 4.030517863906624e-10\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -1.518651538110018,\r\n  \"R1_err_est\": 1.6515863407118303e-05,\r\n  \"R2\": -1.5186515404964933,\r\n  \"ratio\": 4.00216743918707,\r\n  \"R1_vs_R2\": 2.386475239646302e-09\r\n },\r\n \"wall\": 5.924292325973511\r\n}"}
{"path": "raw/main_j05.json", "bytes": 6600, "sha256": "06dec1f2f7bfe3f22207eaba8829e77466a38347c7556812ef2acea1753d6559", "text": "{\r\n \"name\": \"main_j05\",\r\n \"Lam\": -0.3342723019332623,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.3342723019332623,\r\n  \"rmax\": 8.08,\r\n  \"R0\": 3.12,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.6389426987813522,\r\n  \"Umax\": 1.8787120075269883,\r\n  \"r3\": 1.93059360401793,\r\n  \"above\": false,\r\n  \"rmin\": 0.43958153079835444\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.3342723019332623,\r\n    \"h\": 0.02,\r\n    \"rmax\": 8.08,\r\n    \"R0\": 3.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 404,\r\n    \"dim\": 28280\r\n   },\r\n   \"E_re\": 1.7507638467337596,\r\n   \"E_im\": -0.07618008356816428,\r\n   \"Gamma_rq\": 0.15236016713632855,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7507638467336202,\r\n     -0.07618008356815972\r\n    ],\r\n    [\r\n     3.22802246447788,\r\n     -0.14530625240546047\r\n    ],\r\n    [\r\n     3.3606571189007606,\r\n     -1.180897005031784\r\n    ],\r\n    [\r\n     4.41420058785526,\r\n     -0.039361020832297006\r\n    ],\r\n    [\r\n     5.342230509655188,\r\n     -0.010130558068220295\r\n    ],\r\n    [\r\n     4.942934475596338,\r\n     -3.169265977779053\r\n    ],\r\n    [\r\n     6.188995544369077,\r\n     -0.11639514447720946\r\n    ],\r\n    [\r\n     6.569168206756537,\r\n     -0.2927384347496737\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.8117881702818539,\r\n    0.7867045977579751,\r\n    0.13991163147283678,\r\n    0.9335374010318569,\r\n    0.9399790752742678,\r\n    0.022617783139389946,\r\n    0.7525503602106456,\r\n    0.5289731946492967\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.376179034661696e-13,\r\n   \"t_factor\": 0.1793079376220703,\r\n   \"t_total\": 1.0133624076843262,\r\n   \"Gamma_flux\": 0.15236016713632006,\r\n   \"Gamma_flux_min\": 0.1523601671363194,\r\n   \"Gamma_flux_max\": 0.1523601671363211,\r\n   \"n_flux\": 38,\r\n   \"flux_window\": [\r\n    2.35,\r\n    3.09\r\n   ],\r\n   \"P_well_over_unscaled\": 0.8277801579811312,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2298954185995187,\r\n    \"e=1|ew|>pi\": 0.0018349669759715045,\r\n    \"e=0.873333|ew|>pi/2\": 0.16486760227366123,\r\n    \"e=0.873333|ew|>pi\": 0.0005558375612028347,\r\n    \"e=0.5|ew|>pi/2\": 0.018650366779007582,\r\n    \"e=0.5|ew|>pi\": 3.3718632756833405e-07\r\n   },\r\n   \"r_well\": 1.6389426987813522,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.3342723019332623,\r\n    \"h\": 0.01,\r\n    \"rmax\": 8.08,\r\n    \"R0\": 3.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 808,\r\n    \"dim\": 56560\r\n   },\r\n   \"E_re\": 1.750807421269638,\r\n   \"E_im\": -0.07619550091220872,\r\n   \"Gamma_rq\": 0.15239100182441745,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7508074212693299,\r\n     -0.07619550091221014\r\n    ],\r\n    [\r\n     3.2282425371042143,\r\n     -0.1453094115484091\r\n    ],\r\n    [\r\n     3.3607476588361163,\r\n     -1.1810854796070038\r\n    ],\r\n    [\r\n     4.414564409291094,\r\n     -0.039347244256203756\r\n    ],\r\n    [\r\n     5.342764752271856,\r\n     -0.010147226898181011\r\n    ],\r\n    [\r\n     4.944938266576701,\r\n     -3.1716728607273357\r\n    ],\r\n    [\r\n     6.189728924525904,\r\n     -0.11660724601730832\r\n    ],\r\n    [\r\n     6.569525717415964,\r\n     -0.2927287715083784\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.8117678554853959,\r\n    0.7867485232435126,\r\n    0.13994051243848601,\r\n    0.9335598276817647,\r\n    0.9399212078851789,\r\n    0.022608278795806958,\r\n    0.7522305463424382,\r\n    0.5290688833362787\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2371895435809446e-12,\r\n   \"t_factor\": 0.2977874279022217,\r\n   \"t_total\": 1.8815467357635498,\r\n   \"Gamma_flux\": 0.15239100182441284,\r\n   \"Gamma_flux_min\": 0.15239100182441137,\r\n   \"Gamma_flux_max\": 0.15239100182441406,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    2.335,\r\n    3.105\r\n   ],\r\n   \"P_well_over_unscaled\": 0.8277575568605767,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.22986982857875066,\r\n    \"e=1|ew|>pi\": 0.001833953050510425,\r\n    \"e=0.873333|ew|>pi/2\": 0.16484492611517373,\r\n    \"e=0.873333|ew|>pi\": 0.0005554602009581826,\r\n    \"e=0.5|ew|>pi/2\": 0.01864429695589988,\r\n    \"e=0.5|ew|>pi\": 3.366525246509949e-07\r\n   },\r\n   \"r_well\": 1.6389426987813522,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.3342723019332623,\r\n    \"h\": 0.005,\r\n    \"rmax\": 8.08,\r\n    \"R0\": 3.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1616,\r\n    \"dim\": 113120\r\n   },\r\n   \"E_re\": 1.7508183140611784,\r\n   \"E_im\": -0.07619935261992308,\r\n   \"Gamma_rq\": 0.15239870523984617,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7508183140630151,\r\n     -0.07619935261989837\r\n    ],\r\n    [\r\n     3.2282975397029388,\r\n     -0.1453102052700601\r\n    ],\r\n    [\r\n     3.3607703212779736,\r\n     -1.1811323695265084\r\n    ],\r\n    [\r\n     4.414655337189328,\r\n     -0.03934380133768568\r\n    ],\r\n    [\r\n     5.342898265574138,\r\n     -0.010151396655300411\r\n    ],\r\n    [\r\n     4.945445208345493,\r\n     -3.1722748191358616\r\n    ],\r\n    [\r\n     6.189912210762957,\r\n     -0.11666032183946771\r\n    ],\r\n    [\r\n     6.569615047895447,\r\n     -0.2927262996808628\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.8117627806493762,\r\n    0.786759491013754,\r\n    0.1399477741669883,\r\n    0.9335654273897056,\r\n    0.9399067391094542,\r\n    0.022605952552267956,\r\n    0.752150558462715,\r\n    0.5290928756621022\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.176460567063468e-12,\r\n   \"t_factor\": 0.6398763656616211,\r\n   \"t_total\": 4.066778659820557,\r\n   \"Gamma_flux\": 0.15239870523987462,\r\n   \"Gamma_flux_min\": 0.15239870523987134,\r\n   \"Gamma_flux_max\": 0.15239870523987709,\r\n   \"n_flux\": 157,\r\n   \"flux_window\": [\r\n    2.3325,\r\n    3.1125000000000003\r\n   ],\r\n   \"P_well_over_unscaled\": 0.8277519113246415,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.229863432992895,\r\n    \"e=1|ew|>pi\": 0.0018336997173311429,\r\n    \"e=0.873333|ew|>pi/2\": 0.16483925886700956,\r\n    \"e=0.873333|ew|>pi\": 0.0005553659239870607,\r\n    \"e=0.5|ew|>pi/2\": 0.018642780160518395,\r\n    \"e=0.5|ew|>pi\": 3.365192439217821e-07\r\n   },\r\n   \"r_well\": 1.6389426987813522,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.750821944991692,\r\n  \"R1_err_est\": 3.630930513587316e-06,\r\n  \"R2\": 1.7508219449168092,\r\n  \"ratio\": 4.000309352947726,\r\n  \"R1_vs_R2\": 7.488276665412741e-11\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.15240127304502854,\r\n  \"R1_err_est\": 2.5678051539246294e-06,\r\n  \"R2\": 0.15240127257777863,\r\n  \"ratio\": 4.002729470556709,\r\n  \"R1_vs_R2\": 4.672499054336754e-10\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -1.8812382818828366,\r\n  \"R1_err_est\": 1.6849684191688752e-05,\r\n  \"R2\": -1.8812382855174918,\r\n  \"ratio\": 4.00323565894586,\r\n  \"R1_vs_R2\": 3.634655243445195e-09\r\n },\r\n \"wall\": 6.980909109115601\r\n}"}
{"path": "raw/main_j06.json", "bytes": 6575, "sha256": "1b86d1d526f626e6de24ee591266741a1f66fe71887e283cbbc646b2cbdcc015", "text": "{\r\n \"name\": \"main_j06\",\r\n \"Lam\": -0.268485274128848,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.268485274128848,\r\n  \"rmax\": 8.44,\r\n  \"R0\": 3.36,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.76541844975864,\r\n  \"Umax\": 2.016175625947872,\r\n  \"r3\": 2.1738158624778126,\r\n  \"above\": false,\r\n  \"rmin\": 0.439017858097419\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.268485274128848,\r\n    \"h\": 0.02,\r\n    \"rmax\": 8.44,\r\n    \"R0\": 3.36,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 422,\r\n    \"dim\": 29540\r\n   },\r\n   \"E_re\": 1.7731692528370777,\r\n   \"E_im\": -0.04958097730728816,\r\n   \"Gamma_rq\": 0.09916195461457632,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7731692528372371,\r\n     -0.04958097730728824\r\n    ],\r\n    [\r\n     3.2201762265181473,\r\n     -0.1489446387307204\r\n    ],\r\n    [\r\n     3.3512095437732867,\r\n     -0.9820035852015769\r\n    ],\r\n    [\r\n     4.424623872494534,\r\n     -0.0415297317916569\r\n    ],\r\n    [\r\n     5.3594211664146805,\r\n     -0.0028735723836556953\r\n    ],\r\n    [\r\n     4.84091415008297,\r\n     -2.8192635177050724\r\n    ],\r\n    [\r\n     6.195384500026869,\r\n     -0.06352105684690315\r\n    ],\r\n    [\r\n     6.671405242690728,\r\n     -0.2199825111858394\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.8595810651846952,\r\n    0.7650444589277244,\r\n    0.16764856721145857,\r\n    0.9335573956782524,\r\n    0.9685603919819874,\r\n    0.025406813226551517,\r\n    0.8387850170190148,\r\n    0.5801326794881918\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.421593995738863e-13,\r\n   \"t_factor\": 0.14018869400024414,\r\n   \"t_total\": 0.9632604122161865,\r\n   \"Gamma_flux\": 0.09916195461457553,\r\n   \"Gamma_flux_min\": 0.09916195461457529,\r\n   \"Gamma_flux_max\": 0.09916195461457579,\r\n   \"n_flux\": 38,\r\n   \"flux_window\": [\r\n    2.59,\r\n    3.33\r\n   ],\r\n   \"P_well_over_unscaled\": 0.8703172156995084,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.229358924927429,\r\n    \"e=1|ew|>pi\": 0.001877861490053411,\r\n    \"e=0.873333|ew|>pi/2\": 0.16469381852237122,\r\n    \"e=0.873333|ew|>pi\": 0.0005719779167920177,\r\n    \"e=0.5|ew|>pi/2\": 0.018853334779246438,\r\n    \"e=0.5|ew|>pi\": 3.561075533518715e-07\r\n   },\r\n   \"r_well\": 1.76541844975864,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.268485274128848,\r\n    \"h\": 0.01,\r\n    \"rmax\": 8.44,\r\n    \"R0\": 3.36,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 844,\r\n    \"dim\": 59080\r\n   },\r\n   \"E_re\": 1.7732151145208712,\r\n   \"E_im\": -0.049591693954417045,\r\n   \"Gamma_rq\": 0.09918338790883409,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.773215114520282,\r\n     -0.049591693954422755\r\n    ],\r\n    [\r\n     3.2204048243470837,\r\n     -0.14895247137463213\r\n    ],\r\n    [\r\n     3.3512427090311627,\r\n     -0.9821417695715278\r\n    ],\r\n    [\r\n     4.424992160213121,\r\n     -0.041515237774465995\r\n    ],\r\n    [\r\n     5.3599636752568,\r\n     -0.0028791149934147622\r\n    ],\r\n    [\r\n     4.842918550931169,\r\n     -2.81947348250303\r\n    ],\r\n    [\r\n     6.196079723293703,\r\n     -0.06363180355753316\r\n    ],\r\n    [\r\n     6.671831768389662,\r\n     -0.2200318019873636\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.8615743837854353,\r\n    0.7667922030587957,\r\n    0.17014420831306165,\r\n    0.9342109541161435,\r\n    0.9692770716122119,\r\n    0.02600039376507238,\r\n    0.8405218621922453,\r\n    0.5834989098588905\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.3418782086149196e-12,\r\n   \"t_factor\": 0.33646559715270996,\r\n   \"t_total\": 2.135056972503662,\r\n   \"Gamma_flux\": 0.09918338790883871,\r\n   \"Gamma_flux_min\": 0.0991833879088381,\r\n   \"Gamma_flux_max\": 0.09918338790883975,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    2.575,\r\n    3.345\r\n   ],\r\n   \"P_well_over_unscaled\": 0.8723341710173563,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.22894216101938822,\r\n    \"e=1|ew|>pi\": 0.0018724463669942675,\r\n    \"e=0.873333|ew|>pi/2\": 0.1643642800828284,\r\n    \"e=0.873333|ew|>pi\": 0.0005702518887449226,\r\n    \"e=0.5|ew|>pi/2\": 0.018804487208555497,\r\n    \"e=0.5|ew|>pi\": 3.547091723727828e-07\r\n   },\r\n   \"r_well\": 1.76541844975864,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.268485274128848,\r\n    \"h\": 0.005,\r\n    \"rmax\": 8.44,\r\n    \"R0\": 3.36,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1688,\r\n    \"dim\": 118160\r\n   },\r\n   \"E_re\": 1.7732265781238796,\r\n   \"E_im\": -0.049594371419466196,\r\n   \"Gamma_rq\": 0.09918874283893239,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7732265781269065,\r\n     -0.0495943714194577\r\n    ],\r\n    [\r\n     3.220461962596678,\r\n     -0.1489544331313134\r\n    ],\r\n    [\r\n     3.351250905393732,\r\n     -0.9821761664021929\r\n    ],\r\n    [\r\n     4.425084203469387,\r\n     -0.04151161562044164\r\n    ],\r\n    [\r\n     5.360099254111046,\r\n     -0.0028805020241030113\r\n    ],\r\n    [\r\n     4.843421570689063,\r\n     -2.8195221229510405\r\n    ],\r\n    [\r\n     6.196253450447349,\r\n     -0.06365951098869996\r\n    ],\r\n    [\r\n     6.671938363055501,\r\n     -0.2200440829339167\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.860567791980193,\r\n    0.7659502563496876,\r\n    0.1689127778102685,\r\n    0.9339095608388165,\r\n    0.968895813050587,\r\n    0.025738864814169402,\r\n    0.8394835760695392,\r\n    0.5818063018310131\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.265047326928362e-12,\r\n   \"t_factor\": 0.5350878238677979,\r\n   \"t_total\": 4.250162839889526,\r\n   \"Gamma_flux\": 0.09918874283889455,\r\n   \"Gamma_flux_min\": 0.0991887428388931,\r\n   \"Gamma_flux_max\": 0.09918874283889585,\r\n   \"n_flux\": 156,\r\n   \"flux_window\": [\r\n    2.5775,\r\n    3.3525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.8713146943685419,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.22913001375361097,\r\n    \"e=1|ew|>pi\": 0.0018743507102829985,\r\n    \"e=0.873333|ew|>pi/2\": 0.1645108816493391,\r\n    \"e=0.873333|ew|>pi\": 0.0005708158442383047,\r\n    \"e=0.5|ew|>pi/2\": 0.01882408887867676,\r\n    \"e=0.5|ew|>pi\": 3.5498044701853393e-07\r\n   },\r\n   \"r_well\": 1.76541844975864,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.7732303993248824,\r\n  \"R1_err_est\": 3.821201002729424e-06,\r\n  \"R2\": 1.7732303991632878,\r\n  \"ratio\": 4.000634334585348,\r\n  \"R1_vs_R2\": 1.61594515546426e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.09919052781557984,\r\n  \"R1_err_est\": 1.7849766852928717e-06,\r\n  \"R2\": 0.0991905275139345,\r\n  \"ratio\": 4.002534867812475,\r\n  \"R1_vs_R2\": 3.0164533371124236e-10\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -2.3107127543326946,\r\n  \"R1_err_est\": 1.7996244522588967e-05,\r\n  \"R2\": -2.310712758022475,\r\n  \"ratio\": 4.003075458798089,\r\n  \"R1_vs_R2\": 3.689780481153093e-09\r\n },\r\n \"wall\": 7.367340803146362\r\n}"}
{"path": "raw/main_j07.json", "bytes": 6626, "sha256": "c80a6f3ead21ed5827af395df19f39c7ece2c5a5f2df313afcb00b77abef1933", "text": "{\r\n \"name\": \"main_j07\",\r\n \"Lam\": -0.21564557400401765,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.21564557400401765,\r\n  \"rmax\": 8.8,\r\n  \"R0\": 3.6,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 1.9011536563531535,\r\n  \"Umax\": 2.1647358844333136,\r\n  \"r3\": 2.4157369575683125,\r\n  \"above\": false,\r\n  \"rmin\": 0.43857035149651763\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.21564557400401765,\r\n    \"h\": 0.02,\r\n    \"rmax\": 8.8,\r\n    \"R0\": 3.6,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 440,\r\n    \"dim\": 30800\r\n   },\r\n   \"E_re\": 1.7955354505512677,\r\n   \"E_im\": -0.029635423110266113,\r\n   \"Gamma_rq\": 0.059270846220532226,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.795535450551212,\r\n     -0.02963542311026546\r\n    ],\r\n    [\r\n     3.206053375767729,\r\n     -0.15347853869156325\r\n    ],\r\n    [\r\n     3.358989143118703,\r\n     -0.7935715556092845\r\n    ],\r\n    [\r\n     4.432277710058184,\r\n     -0.04333311761942691\r\n    ],\r\n    [\r\n     5.372334505530311,\r\n     -0.0006071429932940908\r\n    ],\r\n    [\r\n     4.757439857945297,\r\n     -2.489515994904589\r\n    ],\r\n    [\r\n     6.216367511806705,\r\n     -0.035436930100128626\r\n    ],\r\n    [\r\n     6.7652757779985215,\r\n     -0.1608534700165239\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9044729283496653,\r\n    0.7409082908036092,\r\n    0.21141181527069014,\r\n    0.9314141955654074,\r\n    0.9853609098151149,\r\n    0.03008202950865317,\r\n    0.9091684044247322,\r\n    0.6582816296876542\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.750032406056362e-13,\r\n   \"t_factor\": 0.1679706573486328,\r\n   \"t_total\": 1.1944096088409424,\r\n   \"Gamma_flux\": 0.059270846220533246,\r\n   \"Gamma_flux_min\": 0.059270846220533135,\r\n   \"Gamma_flux_max\": 0.059270846220533545,\r\n   \"n_flux\": 38,\r\n   \"flux_window\": [\r\n    2.83,\r\n    3.5700000000000003\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9111589530522938,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2302587537534391,\r\n    \"e=1|ew|>pi\": 0.0019434211736644262,\r\n    \"e=0.873333|ew|>pi/2\": 0.16570515792007934,\r\n    \"e=0.873333|ew|>pi\": 0.00059532435874906,\r\n    \"e=0.5|ew|>pi/2\": 0.019256254470448386,\r\n    \"e=0.5|ew|>pi\": 3.805147833859871e-07\r\n   },\r\n   \"r_well\": 1.9011536563531535,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.21564557400401765,\r\n    \"h\": 0.01,\r\n    \"rmax\": 8.8,\r\n    \"R0\": 3.6,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 880,\r\n    \"dim\": 61600\r\n   },\r\n   \"E_re\": 1.7955840148673443,\r\n   \"E_im\": -0.029642381415427497,\r\n   \"Gamma_rq\": 0.059284762830854994,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.795584014866629,\r\n     -0.02964238141542645\r\n    ],\r\n    [\r\n     3.206292685452918,\r\n     -0.15349473046178586\r\n    ],\r\n    [\r\n     3.358987822615874,\r\n     -0.7936962913770024\r\n    ],\r\n    [\r\n     4.432648729749932,\r\n     -0.04331899247896058\r\n    ],\r\n    [\r\n     5.372884954437126,\r\n     -0.0006081852243123992\r\n    ],\r\n    [\r\n     4.758263265294264,\r\n     -2.4887671940797405\r\n    ],\r\n    [\r\n     6.217074643113965,\r\n     -0.035489557841925576\r\n    ],\r\n    [\r\n     6.765736839133301,\r\n     -0.160917215496784\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9044569664116257,\r\n    0.7409420859833414,\r\n    0.2114289058872409,\r\n    0.9314528232396545,\r\n    0.9853451239308071,\r\n    0.030159888966577317,\r\n    0.9090384680446226,\r\n    0.6581747252505471\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2612525843973935e-12,\r\n   \"t_factor\": 0.3302302360534668,\r\n   \"t_total\": 2.3154890537261963,\r\n   \"Gamma_flux\": 0.059284762830845064,\r\n   \"Gamma_flux_min\": 0.059284762830844745,\r\n   \"Gamma_flux_max\": 0.05928476283084543,\r\n   \"n_flux\": 77,\r\n   \"flux_window\": [\r\n    2.825,\r\n    3.585\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9111421803403607,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23023123249410268,\r\n    \"e=1|ew|>pi\": 0.0019423127640128008,\r\n    \"e=0.873333|ew|>pi/2\": 0.16568077283668275,\r\n    \"e=0.873333|ew|>pi\": 0.0005949092103703475,\r\n    \"e=0.5|ew|>pi/2\": 0.01924969110830022,\r\n    \"e=0.5|ew|>pi\": 3.7990442473496314e-07\r\n   },\r\n   \"r_well\": 1.9011536563531535,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.21564557400401765,\r\n    \"h\": 0.005,\r\n    \"rmax\": 8.8,\r\n    \"R0\": 3.6,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1760,\r\n    \"dim\": 123200\r\n   },\r\n   \"E_re\": 1.795596153857,\r\n   \"E_im\": -0.029644120065837255,\r\n   \"Gamma_rq\": 0.05928824013167451,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.7955961538596696,\r\n     -0.029644120065823412\r\n    ],\r\n    [\r\n     3.206352505968206,\r\n     -0.15349877897731207\r\n    ],\r\n    [\r\n     3.3589873693000083,\r\n     -0.7937274236196442\r\n    ],\r\n    [\r\n     4.432741455665494,\r\n     -0.04331546373597286\r\n    ],\r\n    [\r\n     5.373022518221503,\r\n     -0.0006084465338209791\r\n    ],\r\n    [\r\n     4.758468252369268,\r\n     -2.488577496260847\r\n    ],\r\n    [\r\n     6.217251341578537,\r\n     -0.03550272286818934\r\n    ],\r\n    [\r\n     6.765852040826959,\r\n     -0.1609331149119846\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9044529766886984,\r\n    0.7409505272184675,\r\n    0.21143317633576997,\r\n    0.9314624710143316,\r\n    0.9853411753728869,\r\n    0.030179463470009837,\r\n    0.9090059645235226,\r\n    0.65814807562543\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.331034418861356e-12,\r\n   \"t_factor\": 0.6851625442504883,\r\n   \"t_total\": 4.941459894180298,\r\n   \"Gamma_flux\": 0.059288240131661354,\r\n   \"Gamma_flux_min\": 0.059288240131660584,\r\n   \"Gamma_flux_max\": 0.05928824013166214,\r\n   \"n_flux\": 156,\r\n   \"flux_window\": [\r\n    2.8175,\r\n    3.5925000000000002\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9111379883113762,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23022435383461345,\r\n    \"e=1|ew|>pi\": 0.0019420358177635996,\r\n    \"e=0.873333|ew|>pi/2\": 0.1656746781604136,\r\n    \"e=0.873333|ew|>pi\": 0.0005948054909423213,\r\n    \"e=0.5|ew|>pi/2\": 0.019248050927444842,\r\n    \"e=0.5|ew|>pi\": 3.797520290706059e-07\r\n   },\r\n   \"r_well\": 1.9011536563531535,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.7956002001868852,\r\n  \"R1_err_est\": 4.04632988515452e-06,\r\n  \"R2\": 1.795600200001164,\r\n  \"ratio\": 4.00068848018469,\r\n  \"R1_vs_R2\": 1.8572121618376514e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.05928939923193346,\r\n  \"R1_err_est\": 1.159100272103697e-06,\r\n  \"R2\": 0.059289399067332424,\r\n  \"ratio\": 4.0021301138578185,\r\n  \"R1_vs_R2\": 1.6460103419158045e-10\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -2.8253247532545345,\r\n  \"R1_err_est\": 1.9550829336800746e-05,\r\n  \"R2\": -2.825324756796238,\r\n  \"ratio\": 4.00271730446272,\r\n  \"R1_vs_R2\": 3.5417033750206883e-09\r\n },\r\n \"wall\": 8.476521253585815\r\n}"}
{"path": "raw/main_j08.json", "bytes": 6616, "sha256": "381200759704dcf2f991e93366cd89b7e737e53f77c622c9e1574b62858256a2", "text": "{\r\n \"name\": \"main_j08\",\r\n \"Lam\": -0.17320508075688773,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"rmax\": 9.16,\r\n  \"R0\": 3.88,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.046900174534249,\r\n  \"Umax\": 2.325138464344461,\r\n  \"r3\": 2.666223290770986,\r\n  \"above\": false,\r\n  \"rmin\": 0.438214219253612\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.02,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 458,\r\n    \"dim\": 32060\r\n   },\r\n   \"E_re\": 1.8166069478259106,\r\n   \"E_im\": -0.01592422681117191,\r\n   \"Gamma_rq\": 0.03184845362234382,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166069478260787,\r\n     -0.015924226811171276\r\n    ],\r\n    [\r\n     3.181501645291794,\r\n     -0.15564978679959768\r\n    ],\r\n    [\r\n     3.389213048280758,\r\n     -0.6192629029007367\r\n    ],\r\n    [\r\n     4.438047756266639,\r\n     -0.0444918590531486\r\n    ],\r\n    [\r\n     4.690949913836211,\r\n     -2.1786877073332906\r\n    ],\r\n    [\r\n     5.3813891133636425,\r\n     -0.00016291545899965038\r\n    ],\r\n    [\r\n     6.2348710110175585,\r\n     -0.023947565855621557\r\n    ],\r\n    [\r\n     6.851531715139966,\r\n     -0.12628455160195942\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9396936433667743,\r\n    0.7128261268208641,\r\n    0.2679381201883621,\r\n    0.926872470920874,\r\n    0.03482323727961184,\r\n    0.9932744768849119,\r\n    0.9469175684569704,\r\n    0.7419305869929236\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.526086111375794e-13,\r\n   \"t_factor\": 0.18593740463256836,\r\n   \"t_total\": 1.1214895248413086,\r\n   \"Gamma_flux\": 0.03184845362234198,\r\n   \"Gamma_flux_min\": 0.03184845362234192,\r\n   \"Gamma_flux_max\": 0.031848453622342066,\r\n   \"n_flux\": 40,\r\n   \"flux_window\": [\r\n    3.0700000000000003,\r\n    3.85\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9433226101116559,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23301366857906383,\r\n    \"e=1|ew|>pi\": 0.0020317892969680734,\r\n    \"e=0.873333|ew|>pi/2\": 0.16818753391424457,\r\n    \"e=0.873333|ew|>pi\": 0.0006258007344927856,\r\n    \"e=0.5|ew|>pi/2\": 0.0198730565056511,\r\n    \"e=0.5|ew|>pi\": 4.1011471414157686e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 916,\r\n    \"dim\": 64120\r\n   },\r\n   \"E_re\": 1.8166584859008066,\r\n   \"E_im\": -0.015928264548965156,\r\n   \"Gamma_rq\": 0.03185652909793031,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166584859002388,\r\n     -0.01592826454896515\r\n    ],\r\n    [\r\n     3.181750224229731,\r\n     -0.15568616126396473\r\n    ],\r\n    [\r\n     3.3891991063878573,\r\n     -0.6193757754986924\r\n    ],\r\n    [\r\n     4.4384208390461,\r\n     -0.044478646315697326\r\n    ],\r\n    [\r\n     4.690424552994264,\r\n     -2.1781745771719665\r\n    ],\r\n    [\r\n     5.381945064000681,\r\n     -0.0001625055887120863\r\n    ],\r\n    [\r\n     6.235599220017897,\r\n     -0.023975444902270115\r\n    ],\r\n    [\r\n     6.852047346669141,\r\n     -0.1263466554027569\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9406419948168736,\r\n    0.7148745624765966,\r\n    0.2708808273748676,\r\n    0.9274233994531028,\r\n    0.03550865901596844,\r\n    0.9935014209483236,\r\n    0.9475841381960125,\r\n    0.7443597245982595\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.251516615287433e-12,\r\n   \"t_factor\": 0.332155704498291,\r\n   \"t_total\": 2.228052854537964,\r\n   \"Gamma_flux\": 0.0318565290979228,\r\n   \"Gamma_flux_min\": 0.03185652909792264,\r\n   \"Gamma_flux_max\": 0.031856529097923025,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.075,\r\n    3.865\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9442742568799976,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23278522077253663,\r\n    \"e=1|ew|>pi\": 0.0020285499047974494,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680089703202344,\r\n    \"e=0.873333|ew|>pi\": 0.000624723265497996,\r\n    \"e=0.5|ew|>pi/2\": 0.019846090518468446,\r\n    \"e=0.5|ew|>pi\": 4.090369894710495e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.17320508075688773,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.16,\r\n    \"R0\": 3.88,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1832,\r\n    \"dim\": 128240\r\n   },\r\n   \"E_re\": 1.8166713682267899,\r\n   \"E_im\": -0.015929273602598843,\r\n   \"Gamma_rq\": 0.031858547205197686,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8166713682281235,\r\n     -0.015929273602589375\r\n    ],\r\n    [\r\n     3.1818123696884753,\r\n     -0.15569525042929655\r\n    ],\r\n    [\r\n     3.3891955248821706,\r\n     -0.6194040283061675\r\n    ],\r\n    [\r\n     4.4385140820131355,\r\n     -0.044475346629315085\r\n    ],\r\n    [\r\n     4.690291925284349,\r\n     -2.1780451952189237\r\n    ],\r\n    [\r\n     5.382084003265432,\r\n     -0.0001624037138008086\r\n    ],\r\n    [\r\n     6.235781188855521,\r\n     -0.02398241751764859\r\n    ],\r\n    [\r\n     6.852176162550769,\r\n     -0.1263621454717661\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.940161012485565,\r\n    0.713854705539997,\r\n    0.26941062153093437,\r\n    0.9271800945613723,\r\n    0.035209317881519264,\r\n    0.9933841347130437,\r\n    0.9472062194315787,\r\n    0.743048253355674\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.331164053420695e-12,\r\n   \"t_factor\": 0.7288827896118164,\r\n   \"t_total\": 4.556297540664673,\r\n   \"Gamma_flux\": 0.03185854720516472,\r\n   \"Gamma_flux_min\": 0.031858547205164234,\r\n   \"Gamma_flux_max\": 0.03185854720516512,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    3.0675,\r\n    3.8725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.943791325775143,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2328776207349323,\r\n    \"e=1|ew|>pi\": 0.002029288854422227,\r\n    \"e=0.873333|ew|>pi/2\": 0.1680789337754581,\r\n    \"e=0.873333|ew|>pi\": 0.0006249311460881023,\r\n    \"e=0.5|ew|>pi/2\": 0.019854380521585602,\r\n    \"e=0.5|ew|>pi\": 4.090803162058462e-07\r\n   },\r\n   \"r_well\": 2.046900174534249,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8166756623354512,\r\n  \"R1_err_est\": 4.2941086613179635e-06,\r\n  \"R2\": 1.8166756621405409,\r\n  \"ratio\": 4.000680852421859,\r\n  \"R1_vs_R2\": 1.9491031011398263e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.031859219907578694,\r\n  \"R1_err_est\": 6.727024139743798e-07,\r\n  \"R2\": 0.03185921983987618,\r\n  \"ratio\": 4.001509638879897,\r\n  \"R1_vs_R2\": 6.770251720356057e-11\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -3.446428458918346,\r\n  \"R1_err_est\": 2.1115957265838148e-05,\r\n  \"R2\": -3.4464284619360535,\r\n  \"ratio\": 4.002143668549343,\r\n  \"R1_vs_R2\": 3.0177074172854645e-09\r\n },\r\n \"wall\": 7.925357818603516\r\n}"}
{"path": "raw/main_j09.json", "bytes": 6627, "sha256": "001c8b764561f2ecd2e4d50c9859d9c40f85120c7dfae566510a18940b43da8e", "text": "{\r\n \"name\": \"main_j09\",\r\n \"Lam\": -0.13911716082538786,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.13911716082538786,\r\n  \"rmax\": 9.52,\r\n  \"R0\": 4.12,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.2034581394494817,\r\n  \"Umax\": 2.498199490696414,\r\n  \"r3\": 2.9300759533441947,\r\n  \"above\": false,\r\n  \"rmin\": 0.4379302698076727\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.13911716082538786,\r\n    \"h\": 0.02,\r\n    \"rmax\": 9.52,\r\n    \"R0\": 4.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 476,\r\n    \"dim\": 33320\r\n   },\r\n   \"E_re\": 1.8352075238764103,\r\n   \"E_im\": -0.007520550286367782,\r\n   \"Gamma_rq\": 0.015041100572735564,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.835207523876329,\r\n     -0.007520550286367736\r\n    ],\r\n    [\r\n     3.1463269248047885,\r\n     -0.14271367739635804\r\n    ],\r\n    [\r\n     3.4428634454582783,\r\n     -0.4729014473988365\r\n    ],\r\n    [\r\n     4.4424203306355015,\r\n     -0.04500494150193664\r\n    ],\r\n    [\r\n     4.639427752487672,\r\n     -1.8867177362063756\r\n    ],\r\n    [\r\n     5.387832873035775,\r\n     -0.0001910859367385137\r\n    ],\r\n    [\r\n     6.247403997538232,\r\n     -0.019436911414305025\r\n    ],\r\n    [\r\n     6.917725966248913,\r\n     -0.11415949816647268\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9665274273832266,\r\n    0.7088292019474502,\r\n    0.3428343317760925,\r\n    0.9229396720514184,\r\n    0.04338078250433706,\r\n    0.9969966733227433,\r\n    0.9643269220642612,\r\n    0.8045130233206541\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.736223302676073e-13,\r\n   \"t_factor\": 0.16816473007202148,\r\n   \"t_total\": 1.201401948928833,\r\n   \"Gamma_flux\": 0.015041100572736263,\r\n   \"Gamma_flux_min\": 0.01504110057273623,\r\n   \"Gamma_flux_max\": 0.015041100572736296,\r\n   \"n_flux\": 38,\r\n   \"flux_window\": [\r\n    3.35,\r\n    4.09\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9683279619670836,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2365654089006528,\r\n    \"e=1|ew|>pi\": 0.0021267198750284447,\r\n    \"e=0.873333|ew|>pi/2\": 0.17127762805482366,\r\n    \"e=0.873333|ew|>pi\": 0.000658231991963445,\r\n    \"e=0.5|ew|>pi/2\": 0.020561105259157466,\r\n    \"e=0.5|ew|>pi\": 4.410425408651516e-07\r\n   },\r\n   \"r_well\": 2.2034581394494817,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.13911716082538786,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.52,\r\n    \"R0\": 4.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 952,\r\n    \"dim\": 66640\r\n   },\r\n   \"E_re\": 1.8352621490676166,\r\n   \"E_im\": -0.007522596039056257,\r\n   \"Gamma_rq\": 0.015045192078112514,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8352621490677812,\r\n     -0.007522596039056646\r\n    ],\r\n    [\r\n     3.1465578793966866,\r\n     -0.14277872538068737\r\n    ],\r\n    [\r\n     3.4428848269459618,\r\n     -0.4729741958040176\r\n    ],\r\n    [\r\n     4.442795048840278,\r\n     -0.0449925082657465\r\n    ],\r\n    [\r\n     4.638803362673762,\r\n     -1.8867522330580395\r\n    ],\r\n    [\r\n     5.388392423076658,\r\n     -0.00019016705644837872\r\n    ],\r\n    [\r\n     6.24814729393478,\r\n     -0.019456069684090322\r\n    ],\r\n    [\r\n     6.918310861043933,\r\n     -0.11423349241873548\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9665192359800544,\r\n    0.7087751364906683,\r\n    0.3428503841176891,\r\n    0.9229840477652999,\r\n    0.043412031846095225,\r\n    0.9969950972153122,\r\n    0.9642970800718139,\r\n    0.8044048620421039\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.248934523964494e-12,\r\n   \"t_factor\": 0.3657846450805664,\r\n   \"t_total\": 2.5519068241119385,\r\n   \"Gamma_flux\": 0.015045192078113499,\r\n   \"Gamma_flux_min\": 0.015045192078113423,\r\n   \"Gamma_flux_max\": 0.015045192078113665,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    3.335,\r\n    4.105\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9683196257915541,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23653614036717963,\r\n    \"e=1|ew|>pi\": 0.0021254963930433654,\r\n    \"e=0.873333|ew|>pi/2\": 0.17125163449418754,\r\n    \"e=0.873333|ew|>pi\": 0.000657769828519404,\r\n    \"e=0.5|ew|>pi/2\": 0.02055398866963859,\r\n    \"e=0.5|ew|>pi\": 4.403331516400887e-07\r\n   },\r\n   \"r_well\": 2.2034581394494817,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.13911716082538786,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.52,\r\n    \"R0\": 4.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1904,\r\n    \"dim\": 133280\r\n   },\r\n   \"E_re\": 1.8352758032943375,\r\n   \"E_im\": -0.007523107298642757,\r\n   \"Gamma_rq\": 0.015046214597285513,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8352758032911936,\r\n     -0.0075231072986398015\r\n    ],\r\n    [\r\n     3.1466156223204855,\r\n     -0.14279499036222856\r\n    ],\r\n    [\r\n     3.442890111899466,\r\n     -0.4729924196521636\r\n    ],\r\n    [\r\n     4.442888701849949,\r\n     -0.044989402986378324\r\n    ],\r\n    [\r\n     4.638645728543085,\r\n     -1.886760595091639\r\n    ],\r\n    [\r\n     5.388532262177044,\r\n     -0.00018993792271086024\r\n    ],\r\n    [\r\n     6.248333037121185,\r\n     -0.019460860246669768\r\n    ],\r\n    [\r\n     6.91845697188079,\r\n     -0.11425194003075309\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9668061671144488,\r\n    0.7098483669216543,\r\n    0.34437850034234724,\r\n    0.9232427425805126,\r\n    0.04377611107535757,\r\n    0.9970513385642871,\r\n    0.9644930035753465,\r\n    0.8052882943533867\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.145509897090197e-12,\r\n   \"t_factor\": 0.7337851524353027,\r\n   \"t_total\": 5.159505605697632,\r\n   \"Gamma_flux\": 0.01504621459727383,\r\n   \"Gamma_flux_min\": 0.015046214597273656,\r\n   \"Gamma_flux_max\": 0.01504621459727402,\r\n   \"n_flux\": 157,\r\n   \"flux_window\": [\r\n    3.3325,\r\n    4.1125\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9686070591317985,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.23646632917416402,\r\n    \"e=1|ew|>pi\": 0.0021245556109336177,\r\n    \"e=0.873333|ew|>pi/2\": 0.17119769032664067,\r\n    \"e=0.873333|ew|>pi\": 0.0006574578005436024,\r\n    \"e=0.5|ew|>pi/2\": 0.020546090871548597,\r\n    \"e=0.5|ew|>pi\": 4.4002446756516997e-07\r\n   },\r\n   \"r_well\": 2.2034581394494817,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8352803547032444,\r\n  \"R1_err_est\": 4.551408906872112e-06,\r\n  \"R2\": 1.8352803545191483,\r\n  \"ratio\": 4.000606722238816,\r\n  \"R1_vs_R2\": 1.8409607172031883e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.015046555436993939,\r\n  \"R1_err_est\": 3.4083972010913455e-07,\r\n  \"R2\": 0.015046555405244251,\r\n  \"ratio\": 4.001397270552957,\r\n  \"R1_vs_R2\": 3.174968794816824e-11\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -4.196606187575053,\r\n  \"R1_err_est\": 2.2653624931479044e-05,\r\n  \"R2\": -4.196606190712498,\r\n  \"ratio\": 4.002077445453407,\r\n  \"R1_vs_R2\": 3.1374449704912877e-09\r\n },\r\n \"wall\": 8.931995153427124\r\n}"}
{"path": "raw/main_j10.json", "bytes": 6635, "sha256": "4d0e592deff20e3d755d4e6779e2b2cd5043b75126c93bbcb9feeaa2ed6277b7", "text": "{\r\n \"name\": \"main_j10\",\r\n \"Lam\": -0.11173797183976203,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.11173797183976203,\r\n  \"rmax\": 9.92,\r\n  \"R0\": 4.4,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.371681439779975,\r\n  \"Umax\": 2.684808663163071,\r\n  \"r3\": 3.2103217799300428,\r\n  \"above\": false,\r\n  \"rmin\": 0.4377035355996451\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.11173797183976203,\r\n    \"h\": 0.02,\r\n    \"rmax\": 9.92,\r\n    \"R0\": 4.4,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 496,\r\n    \"dim\": 34720\r\n   },\r\n   \"E_re\": 1.8505755472798326,\r\n   \"E_im\": -0.0030568159246055476,\r\n   \"Gamma_rq\": 0.006113631849211095,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8505755472798506,\r\n     -0.0030568159246052995\r\n    ],\r\n    [\r\n     3.120102159677005,\r\n     -0.10750074950630795\r\n    ],\r\n    [\r\n     3.5005922414184747,\r\n     -0.3632739956417412\r\n    ],\r\n    [\r\n     4.445617765330818,\r\n     -0.04493718713603565\r\n    ],\r\n    [\r\n     4.604082001433734,\r\n     -1.6130906490793426\r\n    ],\r\n    [\r\n     5.392586606095179,\r\n     -0.0003062277940096003\r\n    ],\r\n    [\r\n     6.2556944902714084,\r\n     -0.017217337224235775\r\n    ],\r\n    [\r\n     6.96126662504764,\r\n     -0.11063871528368444\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9837724542507914,\r\n    0.749332476990264,\r\n    0.4154961256861485,\r\n    0.9187371791704823,\r\n    0.054572213038528584,\r\n    0.9985237514819182,\r\n    0.9715129422964545,\r\n    0.8340773138133986\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.620310049483792e-13,\r\n   \"t_factor\": 0.19125723838806152,\r\n   \"t_total\": 1.201578140258789,\r\n   \"Gamma_flux\": 0.006113631849210136,\r\n   \"Gamma_flux_min\": 0.006113631849210118,\r\n   \"Gamma_flux_max\": 0.006113631849210156,\r\n   \"n_flux\": 38,\r\n   \"flux_window\": [\r\n    3.63,\r\n    4.37\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9845202452633128,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24040075381628742,\r\n    \"e=1|ew|>pi\": 0.002218383717569326,\r\n    \"e=0.873333|ew|>pi/2\": 0.1745444133193446,\r\n    \"e=0.873333|ew|>pi\": 0.0006893764892781018,\r\n    \"e=0.5|ew|>pi/2\": 0.021240732229839906,\r\n    \"e=0.5|ew|>pi\": 4.7047765037683883e-07\r\n   },\r\n   \"r_well\": 2.371681439779975,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.11173797183976203,\r\n    \"h\": 0.01,\r\n    \"rmax\": 9.92,\r\n    \"R0\": 4.4,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 992,\r\n    \"dim\": 69440\r\n   },\r\n   \"E_re\": 1.8506329710899874,\r\n   \"E_im\": -0.0030576768275785357,\r\n   \"Gamma_rq\": 0.006115353655157071,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8506329710901388,\r\n     -0.0030576768275785288\r\n    ],\r\n    [\r\n     3.1202991155049435,\r\n     -0.10756602129791512\r\n    ],\r\n    [\r\n     3.500664484911605,\r\n     -0.36333120221402243\r\n    ],\r\n    [\r\n     4.4459938520125375,\r\n     -0.04492556020944452\r\n    ],\r\n    [\r\n     4.603640313770445,\r\n     -1.6135719483227726\r\n    ],\r\n    [\r\n     5.393148617830704,\r\n     -0.0003050556075082367\r\n    ],\r\n    [\r\n     6.256446838302123,\r\n     -0.017232858417332096\r\n    ],\r\n    [\r\n     6.961907134366898,\r\n     -0.1107374465193882\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9834574989067028,\r\n    0.7471994306558893,\r\n    0.41247783320446674,\r\n    0.9182871310870001,\r\n    0.05374811573965456,\r\n    0.9984747662591179,\r\n    0.9712536069596787,\r\n    0.8327035673806406\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2673026445531115e-12,\r\n   \"t_factor\": 0.3365769386291504,\r\n   \"t_total\": 2.3244974613189697,\r\n   \"Gamma_flux\": 0.006115353655157725,\r\n   \"Gamma_flux_min\": 0.00611535365515769,\r\n   \"Gamma_flux_max\": 0.00611535365515776,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    3.615,\r\n    4.385\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9842050044083182,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24044071818963436,\r\n    \"e=1|ew|>pi\": 0.002217809931492309,\r\n    \"e=0.873333|ew|>pi/2\": 0.17457040389264647,\r\n    \"e=0.873333|ew|>pi\": 0.0006891108674426235,\r\n    \"e=0.5|ew|>pi/2\": 0.021240086120894133,\r\n    \"e=0.5|ew|>pi\": 4.6987018491934213e-07\r\n   },\r\n   \"r_well\": 2.371681439779975,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.11173797183976203,\r\n    \"h\": 0.005,\r\n    \"rmax\": 9.92,\r\n    \"R0\": 4.4,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1984,\r\n    \"dim\": 138880\r\n   },\r\n   \"E_re\": 1.850647325018771,\r\n   \"E_im\": -0.003057891987169152,\r\n   \"Gamma_rq\": 0.006115783974338304,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8506473250211577,\r\n     -0.0030578919871661198\r\n    ],\r\n    [\r\n     3.1203483524085205,\r\n     -0.10758234519752136\r\n    ],\r\n    [\r\n     3.5006825248574183,\r\n     -0.3633455319657415\r\n    ],\r\n    [\r\n     4.446087847721018,\r\n     -0.04492265497190788\r\n    ],\r\n    [\r\n     4.603528803913125,\r\n     -1.6136930015459219\r\n    ],\r\n    [\r\n     5.393289072317409,\r\n     -0.0003047631771150097\r\n    ],\r\n    [\r\n     6.256634845841979,\r\n     -0.01723673845083084\r\n    ],\r\n    [\r\n     5.912571615983724,\r\n     -3.1485992142464427\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9834563351101484,\r\n    0.747177730479928,\r\n    0.4124822989241427,\r\n    0.9182986249868557,\r\n    0.05374661888095553,\r\n    0.9984749819100537,\r\n    0.9712493988992568,\r\n    0.009460579207315255\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.366320219859785e-12,\r\n   \"t_factor\": 0.6997058391571045,\r\n   \"t_total\": 4.324090242385864,\r\n   \"Gamma_flux\": 0.00611578397433471,\r\n   \"Gamma_flux_min\": 0.006115783974334624,\r\n   \"Gamma_flux_max\": 0.0061157839743347965,\r\n   \"n_flux\": 157,\r\n   \"flux_window\": [\r\n    3.6125000000000003,\r\n    4.3925\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9842038282471444,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24043327939126952,\r\n    \"e=1|ew|>pi\": 0.002217491689476273,\r\n    \"e=0.873333|ew|>pi/2\": 0.17456378375979134,\r\n    \"e=0.873333|ew|>pi\": 0.000688990164040811,\r\n    \"e=0.5|ew|>pi/2\": 0.021238252432637997,\r\n    \"e=0.5|ew|>pi\": 4.6968144853022533e-07\r\n   },\r\n   \"r_well\": 2.371681439779975,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8506521096616988,\r\n  \"R1_err_est\": 4.784642927857519e-06,\r\n  \"R2\": 1.8506521094818096,\r\n  \"ratio\": 4.0005639585199155,\r\n  \"R1_vs_R2\": 1.798892146354092e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.006115927414060372,\r\n  \"R1_err_est\": 1.4343972566232405e-07,\r\n  \"R2\": 0.006115927402299491,\r\n  \"ratio\": 4.001229876985292,\r\n  \"R1_vs_R2\": 1.1760881331313033e-11\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -5.09685885809018,\r\n  \"R1_err_est\": 2.345484615862148e-05,\r\n  \"R2\": -5.096858861114386,\r\n  \"ratio\": 4.001934060544903,\r\n  \"R1_vs_R2\": 3.0242057746932005e-09\r\n },\r\n \"wall\": 7.872838020324707\r\n}"}
{"path": "raw/main_j11.json", "bytes": 6650, "sha256": "d8e8ae73239333d490010644a8c2447274ddc9c7f34dd198bf4ab9026379cf61", "text": "{\r\n \"name\": \"main_j11\",\r\n \"Lam\": -0.08974719061823296,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.08974719061823296,\r\n  \"rmax\": 10.36,\r\n  \"R0\": 4.72,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.5524831416764684,\r\n  \"Umax\": 2.8859330280273237,\r\n  \"r3\": 3.5091509317587386,\r\n  \"above\": false,\r\n  \"rmin\": 0.43752227414011874\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.08974719061823296,\r\n    \"h\": 0.02,\r\n    \"rmax\": 10.36,\r\n    \"R0\": 4.72,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 518,\r\n    \"dim\": 36260\r\n   },\r\n   \"E_re\": 1.8625862824361843,\r\n   \"E_im\": -0.0010507155134457926,\r\n   \"Gamma_rq\": 0.0021014310268915853,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8625862824363906,\r\n     -0.00105071551344596\r\n    ],\r\n    [\r\n     3.1152970961596136,\r\n     -0.06658058194195621\r\n    ],\r\n    [\r\n     3.5492874698666412,\r\n     -0.27577957172712664\r\n    ],\r\n    [\r\n     4.447700162661144,\r\n     -0.044354312658255374\r\n    ],\r\n    [\r\n     4.584991283782511,\r\n     -1.3571866070841079\r\n    ],\r\n    [\r\n     5.39619353002594,\r\n     -0.0004252959298963674\r\n    ],\r\n    [\r\n     6.261464670917981,\r\n     -0.015821126449285135\r\n    ],\r\n    [\r\n     5.837362677256402,\r\n     -2.7509322703343826\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9929072718950088,\r\n    0.8162284243833444,\r\n    0.48145554778094324,\r\n    0.9133710697461622,\r\n    0.0677568470934868,\r\n    0.9989329726086631,\r\n    0.9739844601569116,\r\n    0.012182399626363444\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.867083184827533e-13,\r\n   \"t_factor\": 0.23942780494689941,\r\n   \"t_total\": 1.2256927490234375,\r\n   \"Gamma_flux\": 0.002101431026891767,\r\n   \"Gamma_flux_min\": 0.0021014310268917587,\r\n   \"Gamma_flux_max\": 0.0021014310268917705,\r\n   \"n_flux\": 40,\r\n   \"flux_window\": [\r\n    3.91,\r\n    4.69\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9931638809419916,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2440655647567936,\r\n    \"e=1|ew|>pi\": 0.0022993485583763834,\r\n    \"e=0.873333|ew|>pi/2\": 0.1776170738019081,\r\n    \"e=0.873333|ew|>pi\": 0.000716792244106879,\r\n    \"e=0.5|ew|>pi/2\": 0.021849981423999895,\r\n    \"e=0.5|ew|>pi\": 4.962677955301436e-07\r\n   },\r\n   \"r_well\": 2.5524831416764684,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.08974719061823296,\r\n    \"h\": 0.01,\r\n    \"rmax\": 10.36,\r\n    \"R0\": 4.72,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1036,\r\n    \"dim\": 72520\r\n   },\r\n   \"E_re\": 1.8626460179730109,\r\n   \"E_im\": -0.0010510077121540758,\r\n   \"Gamma_rq\": 0.0021020154243081516,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.862646017973638,\r\n     -0.0010510077121539535\r\n    ],\r\n    [\r\n     3.11547468889982,\r\n     -0.06662790527329952\r\n    ],\r\n    [\r\n     3.5493939295137267,\r\n     -0.27583449533589643\r\n    ],\r\n    [\r\n     4.448077268998258,\r\n     -0.04434368758200845\r\n    ],\r\n    [\r\n     4.584926156213717,\r\n     -1.3578008026214383\r\n    ],\r\n    [\r\n     5.3967573191515985,\r\n     -0.00042395753518097157\r\n    ],\r\n    [\r\n     6.262222484794645,\r\n     -0.015834576406175763\r\n    ],\r\n    [\r\n     5.827968997993675,\r\n     -2.7544296730208973\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9927539877678366,\r\n    0.8144812633994153,\r\n    0.4784904660165515,\r\n    0.9129109029874033,\r\n    0.06678717334401753,\r\n    0.9989134468980789,\r\n    0.9738038340979609,\r\n    0.011838077322747607\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.250049213204182e-12,\r\n   \"t_factor\": 0.3800382614135742,\r\n   \"t_total\": 2.5254619121551514,\r\n   \"Gamma_flux\": 0.0021020154243074534,\r\n   \"Gamma_flux_min\": 0.002102015424307443,\r\n   \"Gamma_flux_max\": 0.0021020154243074672,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    3.915,\r\n    4.705\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9930105385244203,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2440706317861471,\r\n    \"e=1|ew|>pi\": 0.002298383574713608,\r\n    \"e=0.873333|ew|>pi/2\": 0.17761651212720084,\r\n    \"e=0.873333|ew|>pi\": 0.0007164007829764348,\r\n    \"e=0.5|ew|>pi/2\": 0.02184579454361713,\r\n    \"e=0.5|ew|>pi\": 4.955476478949179e-07\r\n   },\r\n   \"r_well\": 2.5524831416764684,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.08974719061823296,\r\n    \"h\": 0.005,\r\n    \"rmax\": 10.36,\r\n    \"R0\": 4.72,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2072,\r\n    \"dim\": 145040\r\n   },\r\n   \"E_re\": 1.8626609498545688,\r\n   \"E_im\": -0.0010510807433795517,\r\n   \"Gamma_rq\": 0.0021021614867591035,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8626609498542368,\r\n     -0.0010510807433792638\r\n    ],\r\n    [\r\n     3.1155190809586673,\r\n     -0.06663974001045207\r\n    ],\r\n    [\r\n     3.5494205453109817,\r\n     -0.27584823946520465\r\n    ],\r\n    [\r\n     4.448171518712533,\r\n     -0.044341031220104944\r\n    ],\r\n    [\r\n     4.584909893335908,\r\n     -1.3579553167039415\r\n    ],\r\n    [\r\n     5.396898217946261,\r\n     -0.00042362358588612925\r\n    ],\r\n    [\r\n     6.262411858635621,\r\n     -0.015837937874163863\r\n    ],\r\n    [\r\n     5.825576276814684,\r\n     -2.7552560388884615\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9927534222234672,\r\n    0.8144595993216479,\r\n    0.47849149065441887,\r\n    0.9129227388664735,\r\n    0.06678055278336313,\r\n    0.998913992765599,\r\n    0.9738009512041268,\r\n    0.011816074164729387\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.338653523955327e-12,\r\n   \"t_factor\": 0.7394430637359619,\r\n   \"t_total\": 4.748124837875366,\r\n   \"Gamma_flux\": 0.0021021614867585436,\r\n   \"Gamma_flux_min\": 0.0021021614867585176,\r\n   \"Gamma_flux_max\": 0.002102161486758565,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    3.9125,\r\n    4.7125\r\n   ],\r\n   \"P_well_over_unscaled\": 0.993009968182864,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24406312723236231,\r\n    \"e=1|ew|>pi\": 0.002298055069889949,\r\n    \"e=0.873333|ew|>pi/2\": 0.17760981769652345,\r\n    \"e=0.873333|ew|>pi\": 0.0007162757395350611,\r\n    \"e=0.5|ew|>pi/2\": 0.021843918074875124,\r\n    \"e=0.5|ew|>pi\": 4.95348991028104e-07\r\n   },\r\n   \"r_well\": 2.5524831416764684,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8626659271484212,\r\n  \"R1_err_est\": 4.9772938524039745e-06,\r\n  \"R2\": 1.862665926970408,\r\n  \"ratio\": 4.000536475932059,\r\n  \"R1_vs_R2\": 1.780131597683976e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.00210221017424224,\r\n  \"R1_err_est\": 4.868748369659531e-08,\r\n  \"R2\": 0.0021022101709619887,\r\n  \"ratio\": 4.001010604192965,\r\n  \"R1_vs_R2\": 3.2802515044505487e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -6.164766022706882,\r\n  \"R1_err_est\": 2.3161481900402237e-05,\r\n  \"R2\": -6.164766025340976,\r\n  \"ratio\": 4.001705909631087,\r\n  \"R1_vs_R2\": 2.6340938319435736e-09\r\n },\r\n \"wall\": 8.528184413909912\r\n}"}
{"path": "raw/main_j12.json", "bytes": 6639, "sha256": "54571156bdeaac3ab7277a3aefb89eb303cd47219026096dbb1cd92c45bb2d92", "text": "{\r\n \"name\": \"main_j12\",\r\n \"Lam\": -0.07208434242404264,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"rmax\": 10.8,\r\n  \"R0\": 5.04,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.7468410004096415,\r\n  \"Umax\": 3.102621349663841,\r\n  \"r3\": 3.8283844440746693,\r\n  \"above\": false,\r\n  \"rmin\": 0.43737722965698017\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.02,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 540,\r\n    \"dim\": 37800\r\n   },\r\n   \"E_re\": 1.871664259468681,\r\n   \"E_im\": -0.0003008621836407789,\r\n   \"Gamma_rq\": 0.0006017243672815578,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8716642594684532,\r\n     -0.00030086218364056005\r\n    ],\r\n    [\r\n     3.1265761472691453,\r\n     -0.033594336819364023\r\n    ],\r\n    [\r\n     3.592789892623877,\r\n     -0.19878166212723564\r\n    ],\r\n    [\r\n     4.448593369107532,\r\n     -0.043283495264011825\r\n    ],\r\n    [\r\n     4.582734209518303,\r\n     -1.1181820755224228\r\n    ],\r\n    [\r\n     5.398979342180089,\r\n     -0.0005330514980555617\r\n    ],\r\n    [\r\n     5.760412694176274,\r\n     -2.3784861695619743\r\n    ],\r\n    [\r\n     6.265670058337769,\r\n     -0.014832670686762445\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9971840473100169,\r\n    0.8874353682270274,\r\n    0.5540227222556718,\r\n    0.9073887820932091,\r\n    0.08545310589514336,\r\n    0.9988971495134992,\r\n    0.015469066136141487,\r\n    0.9745836212140575\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.487719181314537e-13,\r\n   \"t_factor\": 0.17706775665283203,\r\n   \"t_total\": 1.0740575790405273,\r\n   \"Gamma_flux\": 0.0006017243672809747,\r\n   \"Gamma_flux_min\": 0.0006017243672809733,\r\n   \"Gamma_flux_max\": 0.0006017243672809759,\r\n   \"n_flux\": 40,\r\n   \"flux_window\": [\r\n    4.23,\r\n    5.01\r\n   ],\r\n   \"P_well_over_unscaled\": 0.997258283463422,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24712645231604805,\r\n    \"e=1|ew|>pi\": 0.0023649020012111413,\r\n    \"e=0.873333|ew|>pi/2\": 0.1801644609009995,\r\n    \"e=0.873333|ew|>pi\": 0.000738981508021251,\r\n    \"e=0.5|ew|>pi/2\": 0.02234521665719605,\r\n    \"e=0.5|ew|>pi\": 5.172094115863494e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.01,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1080,\r\n    \"dim\": 75600\r\n   },\r\n   \"E_re\": 1.8717257715583786,\r\n   \"E_im\": -0.00030093996137689906,\r\n   \"Gamma_rq\": 0.0006018799227537981,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.871725771558978,\r\n     -0.0003009399613769989\r\n    ],\r\n    [\r\n     3.126748030573966,\r\n     -0.03362220693190071\r\n    ],\r\n    [\r\n     3.5929119523259865,\r\n     -0.19883350003978678\r\n    ],\r\n    [\r\n     4.448971424539613,\r\n     -0.043274736772276626\r\n    ],\r\n    [\r\n     4.582869587389947,\r\n     -1.1186381392250049\r\n    ],\r\n    [\r\n     5.399544457621621,\r\n     -0.0005315864301808151\r\n    ],\r\n    [\r\n     5.758426515562968,\r\n     -2.3847345667999655\r\n    ],\r\n    [\r\n     6.26643149350333,\r\n     -0.014844915029442726\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972495032116429,\r\n    0.8884993839467838,\r\n    0.55685176524549,\r\n    0.9079647021318258,\r\n    0.0865573560866692,\r\n    0.9989110938212685,\r\n    0.015616907755336284,\r\n    0.9747116479170636\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2910260588852372e-12,\r\n   \"t_factor\": 0.35541391372680664,\r\n   \"t_total\": 2.2758445739746094,\r\n   \"Gamma_flux\": 0.0006018799227537534,\r\n   \"Gamma_flux_min\": 0.0006018799227537488,\r\n   \"Gamma_flux_max\": 0.0006018799227537565,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    4.235,\r\n    5.025\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9973237375103301,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.247080441892159,\r\n    \"e=1|ew|>pi\": 0.002363397856830085,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012572205507357,\r\n    \"e=0.873333|ew|>pi\": 0.0007384181812034485,\r\n    \"e=0.5|ew|>pi/2\": 0.02233609245342362,\r\n    \"e=0.5|ew|>pi\": 5.163474628656951e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.07208434242404264,\r\n    \"h\": 0.005,\r\n    \"rmax\": 10.8,\r\n    \"R0\": 5.04,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2160,\r\n    \"dim\": 151200\r\n   },\r\n   \"E_re\": 1.87174114758712,\r\n   \"E_im\": -0.000300959400155403,\r\n   \"Gamma_rq\": 0.000601918800310806,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.871741147583477,\r\n     -0.0003009594001553706\r\n    ],\r\n    [\r\n     3.126790992786481,\r\n     -0.03362917696492984\r\n    ],\r\n    [\r\n     3.5929424699241403,\r\n     -0.19884646174321458\r\n    ],\r\n    [\r\n     4.449065910336384,\r\n     -0.04327254655213237\r\n    ],\r\n    [\r\n     4.58290390215749,\r\n     -1.1187525332091024\r\n    ],\r\n    [\r\n     5.399685687963284,\r\n     -0.0005312208292456294\r\n    ],\r\n    [\r\n     6.266621772454825,\r\n     -0.014847975492371566\r\n    ],\r\n    [\r\n     5.75790805185288,\r\n     -2.3863282845687968\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9972163134517281,\r\n    0.8879174079396156,\r\n    0.555424267946178,\r\n    0.9077116429745263,\r\n    0.08598915812229858,\r\n    0.9989064184931111,\r\n    0.9746404902297889,\r\n    0.015430038097960851\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.338864103842458e-12,\r\n   \"t_factor\": 0.7630741596221924,\r\n   \"t_total\": 4.673056364059448,\r\n   \"Gamma_flux\": 0.0006019188003100063,\r\n   \"Gamma_flux_min\": 0.0006019188003100009,\r\n   \"Gamma_flux_max\": 0.0006019188003100144,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    4.2325,\r\n    5.0325\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9972905436030791,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2470807777355661,\r\n    \"e=1|ew|>pi\": 0.002363139466494661,\r\n    \"e=0.873333|ew|>pi/2\": 0.18012483187657718,\r\n    \"e=0.873333|ew|>pi\": 0.0007383141320932726,\r\n    \"e=0.5|ew|>pi/2\": 0.02233492197521341,\r\n    \"e=0.5|ew|>pi\": 5.161579049007472e-07\r\n   },\r\n   \"r_well\": 2.7468410004096415,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8717462729300338,\r\n  \"R1_err_est\": 5.125342913858688e-06,\r\n  \"R2\": 1.8717462727528174,\r\n  \"ratio\": 4.000518647066943,\r\n  \"R1_vs_R2\": 1.772164637259266e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.0006019317594954239,\r\n  \"R1_err_est\": 1.2959185417588288e-08,\r\n  \"R2\": 0.000601931758489918,\r\n  \"ratio\": 4.001163853173686,\r\n  \"R1_vs_R2\": 1.0055058998967303e-12\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -7.4153664744735694,\r\n  \"R1_err_est\": 2.1530485410536926e-05,\r\n  \"R2\": -7.415366477071913,\r\n  \"ratio\": 4.001810231309715,\r\n  \"R1_vs_R2\": 2.598343762372224e-09\r\n },\r\n \"wall\": 8.046169757843018\r\n}"}
{"path": "raw/main_j13.json", "bytes": 6654, "sha256": "a9afe2e593f18cc0780379b32333fab77be1a97d7865261307d9e4e0c368c090", "text": "{\r\n \"name\": \"main_j13\",\r\n \"Lam\": -0.057897661051141455,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.057897661051141455,\r\n  \"rmax\": 11.28,\r\n  \"R0\": 5.36,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 2.955803159282558,\r\n  \"Umax\": 3.3360090615936207,\r\n  \"r3\": 4.169776437361687,\r\n  \"above\": false,\r\n  \"rmin\": 0.4372610790677958\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.057897661051141455,\r\n    \"h\": 0.02,\r\n    \"rmax\": 11.28,\r\n    \"R0\": 5.36,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 564,\r\n    \"dim\": 39480\r\n   },\r\n   \"E_re\": 1.8784687359842687,\r\n   \"E_im\": -7.06733016224652e-05,\r\n   \"Gamma_rq\": 0.0001413466032449304,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.878468735984157,\r\n     -7.067330162176255e-05\r\n    ],\r\n    [\r\n     3.1448019731334074,\r\n     -0.013218976988297826\r\n    ],\r\n    [\r\n     3.6378954314489045,\r\n     -0.1295854994395891\r\n    ],\r\n    [\r\n     4.448049768030079,\r\n     -0.041616499223510135\r\n    ],\r\n    [\r\n     4.597801567731728,\r\n     -0.8949968137874657\r\n    ],\r\n    [\r\n     5.401156321665258,\r\n     -0.0006264243982158427\r\n    ],\r\n    [\r\n     5.708389940971721,\r\n     -2.035604045729632\r\n    ],\r\n    [\r\n     6.26882153639583,\r\n     -0.01410371306463399\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9990716443838842,\r\n    0.9468210080552906,\r\n    0.6524750249688073,\r\n    0.9030411964410784,\r\n    0.11541928919507632,\r\n    0.9987165274233737,\r\n    0.02122875814345517,\r\n    0.9747090198847503\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.851010652160804e-13,\r\n   \"t_factor\": 0.22101664543151855,\r\n   \"t_total\": 1.2320308685302734,\r\n   \"Gamma_flux\": 0.00014134660324322361,\r\n   \"Gamma_flux_min\": 0.00014134660324322337,\r\n   \"Gamma_flux_max\": 0.0001413466032432241,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    4.57,\r\n    5.33\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9990895119317625,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2494877519630151,\r\n    \"e=1|ew|>pi\": 0.0024154468889700333,\r\n    \"e=0.873333|ew|>pi/2\": 0.1821262535579229,\r\n    \"e=0.873333|ew|>pi\": 0.0007561163025609658,\r\n    \"e=0.5|ew|>pi/2\": 0.022726038391243136,\r\n    \"e=0.5|ew|>pi\": 5.335116580876559e-07\r\n   },\r\n   \"r_well\": 2.955803159282558,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.057897661051141455,\r\n    \"h\": 0.01,\r\n    \"rmax\": 11.28,\r\n    \"R0\": 5.36,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1128,\r\n    \"dim\": 78960\r\n   },\r\n   \"E_re\": 1.8785315677580883,\r\n   \"E_im\": -7.068880778295119e-05,\r\n   \"Gamma_rq\": 0.00014137761556590238,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8785315677584848,\r\n     -7.068880778316605e-05\r\n    ],\r\n    [\r\n     3.144976995021993,\r\n     -0.013231729999116128\r\n    ],\r\n    [\r\n     3.6380224671396357,\r\n     -0.12963118129948092\r\n    ],\r\n    [\r\n     4.4484292006272605,\r\n     -0.04161099943139575\r\n    ],\r\n    [\r\n     4.597965703110247,\r\n     -0.8953040500725649\r\n    ],\r\n    [\r\n     5.401722437476742,\r\n     -0.0006248582694268062\r\n    ],\r\n    [\r\n     5.709795435095075,\r\n     -2.039257235192291\r\n    ],\r\n    [\r\n     6.269585666358865,\r\n     -0.014115158481718404\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9990713173355256,\r\n    0.9467800014763769,\r\n    0.652429488454373,\r\n    0.903082688402887,\r\n    0.1154089086158722,\r\n    0.9987201417647108,\r\n    0.021132820004327327,\r\n    0.9746999738571295\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2715770257840075e-12,\r\n   \"t_factor\": 0.36742472648620605,\r\n   \"t_total\": 2.348005771636963,\r\n   \"Gamma_flux\": 0.00014137761556580976,\r\n   \"Gamma_flux_min\": 0.00014137761556580914,\r\n   \"Gamma_flux_max\": 0.00014137761556581055,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    4.575,\r\n    5.345\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9990891827504931,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.24945753408183266,\r\n    \"e=1|ew|>pi\": 0.0024140756578268437,\r\n    \"e=0.873333|ew|>pi/2\": 0.18209918623880977,\r\n    \"e=0.873333|ew|>pi\": 0.0007555916588927577,\r\n    \"e=0.5|ew|>pi/2\": 0.022718305232891395,\r\n    \"e=0.5|ew|>pi\": 5.326592314330244e-07\r\n   },\r\n   \"r_well\": 2.955803159282558,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.057897661051141455,\r\n    \"h\": 0.005,\r\n    \"rmax\": 11.28,\r\n    \"R0\": 5.36,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2256,\r\n    \"dim\": 157920\r\n   },\r\n   \"E_re\": 1.8785472737062519,\r\n   \"E_im\": -7.069268246516316e-05,\r\n   \"Gamma_rq\": 0.00014138536493032633,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.878547273704272,\r\n     -7.069268246530369e-05\r\n    ],\r\n    [\r\n     3.145020740455207,\r\n     -0.013234919708643357\r\n    ],\r\n    [\r\n     3.638054225061275,\r\n     -0.12964260098949776\r\n    ],\r\n    [\r\n     4.448524030274566,\r\n     -0.04160962349317689\r\n    ],\r\n    [\r\n     4.598007077723282,\r\n     -0.8953808570415617\r\n    ],\r\n    [\r\n     5.401863917880622,\r\n     -0.00062446741304302\r\n    ],\r\n    [\r\n     5.710158817852804,\r\n     -2.040185314712635\r\n    ],\r\n    [\r\n     6.269776619540736,\r\n     -0.014118019562115128\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9990585518628453,\r\n    0.9464615755082864,\r\n    0.6511350252172537,\r\n    0.9028116498619659,\r\n    0.11470763440558872,\r\n    0.9987171475142429,\r\n    0.020927155632083215,\r\n    0.9746355683043572\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.274578738159133e-12,\r\n   \"t_factor\": 0.7962522506713867,\r\n   \"t_total\": 4.813795328140259,\r\n   \"Gamma_flux\": 0.0001413853649301531,\r\n   \"Gamma_flux_min\": 0.00014138536493015129,\r\n   \"Gamma_flux_max\": 0.00014138536493015516,\r\n   \"n_flux\": 157,\r\n   \"flux_window\": [\r\n    4.5725,\r\n    5.3525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9990764165188638,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2494530776924485,\r\n    \"e=1|ew|>pi\": 0.002413763688787751,\r\n    \"e=0.873333|ew|>pi/2\": 0.18209471006056208,\r\n    \"e=0.873333|ew|>pi\": 0.0007554701751319846,\r\n    \"e=0.5|ew|>pi/2\": 0.02271666111505983,\r\n    \"e=0.5|ew|>pi\": 5.32453155946147e-07\r\n   },\r\n   \"r_well\": 2.955803159282558,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8785525090223063,\r\n  \"R1_err_est\": 5.23531605445271e-06,\r\n  \"R2\": 1.878552508844947,\r\n  \"ratio\": 4.000508161952472,\r\n  \"R1_vs_R2\": 1.7735923840689338e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 0.00014138794805160088,\r\n  \"R1_err_est\": 2.5831214477795798e-09,\r\n  \"R2\": 0.0001413879477212628,\r\n  \"ratio\": 4.001918249308554,\r\n  \"R1_vs_R2\": 3.303380789396182e-13\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -8.864003040482286,\r\n  \"R1_err_est\": 1.8270577314183356e-05,\r\n  \"R2\": -8.8640030434871,\r\n  \"ratio\": 4.0024669300881515,\r\n  \"R1_vs_R2\": 3.0048141752558877e-09\r\n },\r\n \"wall\": 8.414856433868408\r\n}"}
{"path": "raw/main_j14.json", "bytes": 6671, "sha256": "8507d25b0bb5b8f21b2e52919d6f181fc7088c106ba7b0e0ba1cfe40ac14476b", "text": "{\r\n \"name\": \"main_j14\",\r\n \"Lam\": -0.04650301358752226,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.04650301358752226,\r\n  \"rmax\": 11.76,\r\n  \"R0\": 5.72,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.1804941123834256,\r\n  \"Umax\": 3.587323792336978,\r\n  \"r3\": 4.535174881934542,\r\n  \"above\": false,\r\n  \"rmin\": 0.43716801104106556\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.04650301358752226,\r\n    \"h\": 0.02,\r\n    \"rmax\": 11.76,\r\n    \"R0\": 5.72,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 588,\r\n    \"dim\": 41160\r\n   },\r\n   \"E_re\": 1.883615637099235,\r\n   \"E_im\": -1.3373994900359126e-05,\r\n   \"Gamma_rq\": 2.674798980071825e-05,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8836156370994044,\r\n     -1.3373994899930353e-05\r\n    ],\r\n    [\r\n     3.162166446233388,\r\n     -0.0038986859801051\r\n    ],\r\n    [\r\n     3.6888654822221696,\r\n     -0.07169209715049724\r\n    ],\r\n    [\r\n     4.445595516588442,\r\n     -0.038767071012629634\r\n    ],\r\n    [\r\n     4.631540147876047,\r\n     -0.6874678191617222\r\n    ],\r\n    [\r\n     5.402872725516844,\r\n     -0.0007038634169864444\r\n    ],\r\n    [\r\n     5.679802141202476,\r\n     -1.714293729828741\r\n    ],\r\n    [\r\n     6.271222447728816,\r\n     -0.01356236895920699\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9997185556945382,\r\n    0.9801889218641872,\r\n    0.7626093437419769,\r\n    0.8988810697906788,\r\n    0.15718855115610436,\r\n    0.9984479253635686,\r\n    0.028592698644905636,\r\n    0.9739290415631883\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.571768179158197e-13,\r\n   \"t_factor\": 0.23224759101867676,\r\n   \"t_total\": 1.5341742038726807,\r\n   \"Gamma_flux\": 2.6747989799775677e-05,\r\n   \"Gamma_flux_min\": 2.674798979977563e-05,\r\n   \"Gamma_flux_max\": 2.6747989799775728e-05,\r\n   \"n_flux\": 38,\r\n   \"flux_window\": [\r\n    4.95,\r\n    5.69\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9997219760237435,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25131322172897425,\r\n    \"e=1|ew|>pi\": 0.0024544489353032968,\r\n    \"e=0.873333|ew|>pi/2\": 0.18363984964396146,\r\n    \"e=0.873333|ew|>pi\": 0.0007693535726369675,\r\n    \"e=0.5|ew|>pi/2\": 0.023019280334070004,\r\n    \"e=0.5|ew|>pi\": 5.461847730844821e-07\r\n   },\r\n   \"r_well\": 3.1804941123834256,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.04650301358752226,\r\n    \"h\": 0.01,\r\n    \"rmax\": 11.76,\r\n    \"R0\": 5.72,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1176,\r\n    \"dim\": 82320\r\n   },\r\n   \"E_re\": 1.8836794521304685,\r\n   \"E_im\": -1.3376086799952227e-05,\r\n   \"Gamma_rq\": 2.6752173599904455e-05,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8836794521298756,\r\n     -1.3376086800118148e-05\r\n    ],\r\n    [\r\n     3.1623484661262564,\r\n     -0.003902898746018457\r\n    ],\r\n    [\r\n     3.688995117234268,\r\n     -0.07172637021726394\r\n    ],\r\n    [\r\n     4.445976357949276,\r\n     -0.03876753168305466\r\n    ],\r\n    [\r\n     4.631687798654452,\r\n     -0.6876772853472157\r\n    ],\r\n    [\r\n     5.403439592689118,\r\n     -0.0007022209549972444\r\n    ],\r\n    [\r\n     5.681603300679149,\r\n     -1.7151836988740101\r\n    ],\r\n    [\r\n     6.271988652979523,\r\n     -0.01357314836085121\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9997184541000916,\r\n    0.9801710169718691,\r\n    0.7625466865824546,\r\n    0.8989100482213493,\r\n    0.1571793348939313,\r\n    0.9984521219468299,\r\n    0.02860071460431078,\r\n    0.9739200849833407\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.1989589929144213e-12,\r\n   \"t_factor\": 0.4388887882232666,\r\n   \"t_total\": 3.1345810890197754,\r\n   \"Gamma_flux\": 2.6752173599783458e-05,\r\n   \"Gamma_flux_min\": 2.6752173599783305e-05,\r\n   \"Gamma_flux_max\": 2.6752173599783648e-05,\r\n   \"n_flux\": 77,\r\n   \"flux_window\": [\r\n    4.945,\r\n    5.705\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9997218738214467,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2512829684132038,\r\n    \"e=1|ew|>pi\": 0.0024530589350867165,\r\n    \"e=0.873333|ew|>pi/2\": 0.18361270903558552,\r\n    \"e=0.873333|ew|>pi\": 0.0007688208589258464,\r\n    \"e=0.5|ew|>pi/2\": 0.023011474403385405,\r\n    \"e=0.5|ew|>pi\": 5.453130381700185e-07\r\n   },\r\n   \"r_well\": 3.1804941123834256,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.04650301358752226,\r\n    \"h\": 0.005,\r\n    \"rmax\": 11.76,\r\n    \"R0\": 5.72,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2352,\r\n    \"dim\": 164640\r\n   },\r\n   \"E_re\": 1.8836954038874696,\r\n   \"E_im\": -1.3376609335306584e-05,\r\n   \"Gamma_rq\": 2.6753218670613168e-05,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.883695403883668,\r\n     -1.3376609335681577e-05\r\n    ],\r\n    [\r\n     3.162393960618938,\r\n     -0.0039039525214641588\r\n    ],\r\n    [\r\n     3.6890275212488426,\r\n     -0.07173493758169741\r\n    ],\r\n    [\r\n     4.446071540403937,\r\n     -0.038767644960959934\r\n    ],\r\n    [\r\n     4.631724836224667,\r\n     -0.6877295252595019\r\n    ],\r\n    [\r\n     5.403581260901274,\r\n     -0.0007018110344101866\r\n    ],\r\n    [\r\n     5.682061220344469,\r\n     -1.7154030269020146\r\n    ],\r\n    [\r\n     6.272180125577181,\r\n     -0.013575842540113368\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9997184286960835,\r\n    0.9801665389725255,\r\n    0.7625310301151028,\r\n    0.8989172932362847,\r\n    0.15717708947677028,\r\n    0.9984531690276255,\r\n    0.028603001712720146,\r\n    0.9739178477908313\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.40039907897295e-12,\r\n   \"t_factor\": 0.8981008529663086,\r\n   \"t_total\": 5.40107274055481,\r\n   \"Gamma_flux\": 2.6753218670631007e-05,\r\n   \"Gamma_flux_min\": 2.675321867063064e-05,\r\n   \"Gamma_flux_max\": 2.6753218670631755e-05,\r\n   \"n_flux\": 156,\r\n   \"flux_window\": [\r\n    4.9375,\r\n    5.7125\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9997218482656756,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2512754069561997,\r\n    \"e=1|ew|>pi\": 0.0024527116324895744,\r\n    \"e=0.873333|ew|>pi/2\": 0.18360592570316597,\r\n    \"e=0.873333|ew|>pi\": 0.0007686877678829567,\r\n    \"e=0.5|ew|>pi/2\": 0.02300952371614297,\r\n    \"e=0.5|ew|>pi\": 5.450953818942646e-07\r\n   },\r\n   \"r_well\": 3.1804941123834256,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8837007211398031,\r\n  \"R1_err_est\": 5.3172523335476285e-06,\r\n  \"R2\": 1.8837007209619536,\r\n  \"ratio\": 4.000501714587925,\r\n  \"R1_vs_R2\": 1.7784951289456785e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 2.6753567027580193e-05,\r\n  \"R1_err_est\": 3.483569491862773e-10,\r\n  \"R2\": 2.6753566949433133e-05,\r\n  \"ratio\": 4.0033649561604765,\r\n  \"R1_vs_R2\": 7.81470598139062e-14\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -10.528842746347623,\r\n  \"R1_err_est\": 1.3021377265332035e-05,\r\n  \"R2\": -10.52884274960838,\r\n  \"ratio\": 4.003756235148693,\r\n  \"R1_vs_R2\": 3.260756997747194e-09\r\n },\r\n \"wall\": 10.08916711807251\r\n}"}
{"path": "raw/main_j15.json", "bytes": 6718, "sha256": "714c735d426a0495553750dbf947239b425ff1b1bc19fe36de627d7287af48bf", "text": "{\r\n \"name\": \"main_j15\",\r\n \"Lam\": -0.037350909060231294,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.037350909060231294,\r\n  \"rmax\": 12.280000000000001,\r\n  \"R0\": 6.12,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.4221209940604247,\r\n  \"Umax\": 3.8578914725735265,\r\n  \"r3\": 4.9265750938565835,\r\n  \"above\": false,\r\n  \"rmin\": 0.43709340286332116\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.037350909060231294,\r\n    \"h\": 0.02,\r\n    \"rmax\": 12.280000000000001,\r\n    \"R0\": 6.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 614,\r\n    \"dim\": 42980\r\n   },\r\n   \"E_re\": 1.8875671080050338,\r\n   \"E_im\": -1.994303222999508e-06,\r\n   \"Gamma_rq\": 3.988606445999016e-06,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8875671080049086,\r\n     -1.994303222535576e-06\r\n    ],\r\n    [\r\n     3.175034140738777,\r\n     -0.0008557447157977044\r\n    ],\r\n    [\r\n     3.7437975907778682,\r\n     -0.031025670577667475\r\n    ],\r\n    [\r\n     4.4411221849438105,\r\n     -0.03268542069717241\r\n    ],\r\n    [\r\n     4.68659241390286,\r\n     -0.4979909223215717\r\n    ],\r\n    [\r\n     5.4042365898107905,\r\n     -0.0007623883921266464\r\n    ],\r\n    [\r\n     5.672699766908238,\r\n     -1.4113833725163938\r\n    ],\r\n    [\r\n     6.273074636230171,\r\n     -0.01316901713174038\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.999925544958031,\r\n    0.9941819955423731,\r\n    0.8708506889695611,\r\n    0.9020498831591106,\r\n    0.2224356879652073,\r\n    0.9981515320944142,\r\n    0.039592239369315024,\r\n    0.9725977318156397\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.739078980806722e-13,\r\n   \"t_factor\": 0.21151947975158691,\r\n   \"t_total\": 1.6456634998321533,\r\n   \"Gamma_flux\": 3.988606444868264e-06,\r\n   \"Gamma_flux_min\": 3.988606444868252e-06,\r\n   \"Gamma_flux_max\": 3.988606444868478e-06,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    5.33,\r\n    6.09\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999260557807906,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25270850316533255,\r\n    \"e=1|ew|>pi\": 0.002484539769778848,\r\n    \"e=0.873333|ew|>pi/2\": 0.18479728469438822,\r\n    \"e=0.873333|ew|>pi\": 0.0007795834221045225,\r\n    \"e=0.5|ew|>pi/2\": 0.023244601693543965,\r\n    \"e=0.5|ew|>pi\": 5.560493345135284e-07\r\n   },\r\n   \"r_well\": 3.4221209940604247,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.037350909060231294,\r\n    \"h\": 0.01,\r\n    \"rmax\": 12.280000000000001,\r\n    \"R0\": 6.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1228,\r\n    \"dim\": 85960\r\n   },\r\n   \"E_re\": 1.8876316694987885,\r\n   \"E_im\": -1.9944320221659603e-06,\r\n   \"Gamma_rq\": 3.9888640443319205e-06,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8876316694979836,\r\n     -1.9944320223605483e-06\r\n    ],\r\n    [\r\n     3.175222511792715,\r\n     -0.0008567265773462979\r\n    ],\r\n    [\r\n     3.7439335510083422,\r\n     -0.03104549549927548\r\n    ],\r\n    [\r\n     4.441500754533528,\r\n     -0.032696433108045216\r\n    ],\r\n    [\r\n     4.686719731745142,\r\n     -0.498144994169307\r\n    ],\r\n    [\r\n     5.40480401019243,\r\n     -0.0007607050230254153\r\n    ],\r\n    [\r\n     5.67334132218485,\r\n     -1.4112027151830364\r\n    ],\r\n    [\r\n     6.273842346152074,\r\n     -0.013179197042191212\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999255183305987,\r\n    0.994176275213577,\r\n    0.8707936686822724,\r\n    0.9020476352510859,\r\n    0.2224135987358011,\r\n    0.9981563036374638,\r\n    0.03965965043377293,\r\n    0.9725887758866434\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2947736135230536e-12,\r\n   \"t_factor\": 0.44330263137817383,\r\n   \"t_total\": 3.265852212905884,\r\n   \"Gamma_flux\": 3.988864044428283e-06,\r\n   \"Gamma_flux_min\": 3.988864044428264e-06,\r\n   \"Gamma_flux_max\": 3.9888640444283095e-06,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    5.335,\r\n    6.105\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999260290154623,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2526782254837353,\r\n    \"e=1|ew|>pi\": 0.002483135277455586,\r\n    \"e=0.873333|ew|>pi/2\": 0.1847700896865517,\r\n    \"e=0.873333|ew|>pi\": 0.0007790444669657124,\r\n    \"e=0.5|ew|>pi/2\": 0.023236739847555976,\r\n    \"e=0.5|ew|>pi\": 5.551625635440932e-07\r\n   },\r\n   \"r_well\": 3.4221209940604247,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.037350909060231294,\r\n    \"h\": 0.005,\r\n    \"rmax\": 12.280000000000001,\r\n    \"R0\": 6.12,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2456,\r\n    \"dim\": 171920\r\n   },\r\n   \"E_re\": 1.8876478078661023,\r\n   \"E_im\": -1.994464146216576e-06,\r\n   \"Gamma_rq\": 3.988928292433152e-06,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8876478078621484,\r\n     -1.9944641464833546e-06\r\n    ],\r\n    [\r\n     3.1752695941149884,\r\n     -0.0008569721937201\r\n    ],\r\n    [\r\n     3.743967533274726,\r\n     -0.031050451574554792\r\n    ],\r\n    [\r\n     4.441595372105663,\r\n     -0.03269918342885603\r\n    ],\r\n    [\r\n     4.686751550507495,\r\n     -0.4981834257506013\r\n    ],\r\n    [\r\n     5.404945816707375,\r\n     -0.0007602849088050659\r\n    ],\r\n    [\r\n     5.6735019630646875,\r\n     -1.4111543153758601\r\n    ],\r\n    [\r\n     6.274034194645491,\r\n     -0.013181740743817692\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999255116723138,\r\n    0.9941748444803132,\r\n    0.8707794177334814,\r\n    0.902047079731934,\r\n    0.22240812450575337,\r\n    0.9981574941628515,\r\n    0.03967679498815793,\r\n    0.9725865402529021\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.523915071885919e-12,\r\n   \"t_factor\": 0.8628756999969482,\r\n   \"t_total\": 6.384251594543457,\r\n   \"Gamma_flux\": 3.9889282923821615e-06,\r\n   \"Gamma_flux_min\": 3.988928292382112e-06,\r\n   \"Gamma_flux_max\": 3.988928292382312e-06,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    5.3275,\r\n    6.1125\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999260223227352,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2526706579395812,\r\n    \"e=1|ew|>pi\": 0.0024827843538409817,\r\n    \"e=0.873333|ew|>pi/2\": 0.18476329275998,\r\n    \"e=0.873333|ew|>pi\": 0.0007789098165625634,\r\n    \"e=0.5|ew|>pi/2\": 0.023234775187232215,\r\n    \"e=0.5|ew|>pi\": 5.549411529502686e-07\r\n   },\r\n   \"r_well\": 3.4221209940604247,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8876531873218736,\r\n  \"R1_err_est\": 5.379455771281627e-06,\r\n  \"R2\": 1.8876531871435513,\r\n  \"ratio\": 4.0004972311716065,\r\n  \"R1_vs_R2\": 1.7832224585845324e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.988949708366788e-06,\r\n  \"R1_err_est\": 2.1415984626111382e-11,\r\n  \"R2\": 3.988949694861354e-06,\r\n  \"ratio\": 4.009459359700066,\r\n  \"R1_vs_R2\": 1.3505433818267361e-14\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -12.431982592641978,\r\n  \"R1_err_est\": 5.368899996582854e-06,\r\n  \"R2\": -12.431982596085634,\r\n  \"ratio\": 4.00962112117516,\r\n  \"R1_vs_R2\": 3.443656027002362e-09\r\n },\r\n \"wall\": 11.316554546356201\r\n}"}
{"path": "raw/main_j16.json", "bytes": 6735, "sha256": "25fe8913fa77e7a41b37fdbce99df2c69848d04baa4047cc4dca6734f6eb408e", "text": "{\r\n \"name\": \"main_j16\",\r\n \"Lam\": -0.030000000000000006,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"rmax\": 12.84,\r\n  \"R0\": 6.5600000000000005,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.68198025000406,\r\n  \"Umax\": 4.149143038926125,\r\n  \"r3\": 5.346125767118307,\r\n  \"above\": false,\r\n  \"rmin\": 0.4370335702753815\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.02,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 642,\r\n    \"dim\": 44940\r\n   },\r\n   \"E_re\": 1.8906406878127382,\r\n   \"E_im\": -2.282866167197733e-07,\r\n   \"Gamma_rq\": 4.565732334395466e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8906406878127484,\r\n     -2.2828661518786708e-07\r\n    ],\r\n    [\r\n     3.1836889865766382,\r\n     -0.00014078225806737898\r\n    ],\r\n    [\r\n     3.7949793816738113,\r\n     -0.009553857321252794\r\n    ],\r\n    [\r\n     4.4385935044463185,\r\n     -0.020320211138077443\r\n    ],\r\n    [\r\n     4.7627508821907165,\r\n     -0.33348451032342913\r\n    ],\r\n    [\r\n     5.4053287528771605,\r\n     -0.0007946632997522032\r\n    ],\r\n    [\r\n     5.684646989713941,\r\n     -1.1269570651221135\r\n    ],\r\n    [\r\n     6.274528123733596,\r\n     -0.0129019382020919\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829703607556,\r\n    0.9985954291909404,\r\n    0.9485503612196868,\r\n    0.9270312593015201,\r\n    0.32132766481813047,\r\n    0.9978515816387613,\r\n    0.05659282842858718,\r\n    0.9706850082381729\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.803163968094481e-13,\r\n   \"t_factor\": 0.22508931159973145,\r\n   \"t_total\": 1.566263198852539,\r\n   \"Gamma_flux\": 4.565732303662979e-07,\r\n   \"Gamma_flux_min\": 4.565732303662963e-07,\r\n   \"Gamma_flux_max\": 4.5657323036629896e-07,\r\n   \"n_flux\": 40,\r\n   \"flux_window\": [\r\n    5.75,\r\n    6.53\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999983028482612,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25378216313678975,\r\n    \"e=1|ew|>pi\": 0.0025079545624166187,\r\n    \"e=0.873333|ew|>pi/2\": 0.18568892732135941,\r\n    \"e=0.873333|ew|>pi\": 0.0007875560127967185,\r\n    \"e=0.5|ew|>pi/2\": 0.02341923046465843,\r\n    \"e=0.5|ew|>pi\": 5.637863826014736e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.01,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1284,\r\n    \"dim\": 89880\r\n   },\r\n   \"E_re\": 1.8907058261400178,\r\n   \"E_im\": -2.2827237738315836e-07,\r\n   \"Gamma_rq\": 4.565447547663167e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8907058261405785,\r\n     -2.2827237759065477e-07\r\n    ],\r\n    [\r\n     3.1838815806962275,\r\n     -0.00014094658464754856\r\n    ],\r\n    [\r\n     3.795126946682023,\r\n     -0.009561713138480074\r\n    ],\r\n    [\r\n     4.43895835666113,\r\n     -0.02033888036089534\r\n    ],\r\n    [\r\n     4.762883016360943,\r\n     -0.3336039359368258\r\n    ],\r\n    [\r\n     5.405896558939361,\r\n     -0.0007929966145197587\r\n    ],\r\n    [\r\n     5.6846253282788,\r\n     -1.1270619897379874\r\n    ],\r\n    [\r\n     6.275296921021859,\r\n     -0.012911708023469332\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829646011925,\r\n    0.9985939970113489,\r\n    0.9485172504500159,\r\n    0.9269885507497465,\r\n    0.321278979087475,\r\n    0.9978568867641432,\r\n    0.056623832385230756,\r\n    0.9706757455975021\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.17295259440002e-12,\r\n   \"t_factor\": 0.41388583183288574,\r\n   \"t_total\": 3.1091361045837402,\r\n   \"Gamma_flux\": 4.565447548983747e-07,\r\n   \"Gamma_flux_min\": 4.5654475489837037e-07,\r\n   \"Gamma_flux_max\": 4.5654475489837767e-07,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    5.755,\r\n    6.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999830226997339,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25375186674199357,\r\n    \"e=1|ew|>pi\": 0.002506538773014601,\r\n    \"e=0.873333|ew|>pi/2\": 0.1856616902012837,\r\n    \"e=0.873333|ew|>pi\": 0.0007870121864908872,\r\n    \"e=0.5|ew|>pi/2\": 0.023411325146106082,\r\n    \"e=0.5|ew|>pi\": 5.62887812026398e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.030000000000000006,\r\n    \"h\": 0.005,\r\n    \"rmax\": 12.84,\r\n    \"R0\": 6.5600000000000005,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2568,\r\n    \"dim\": 179760\r\n   },\r\n   \"E_re\": 1.8907221087111117,\r\n   \"E_im\": -2.2826880890040943e-07,\r\n   \"Gamma_rq\": 4.5653761780081885e-07,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.890722108711333,\r\n     -2.282688091465035e-07\r\n    ],\r\n    [\r\n     3.1839297188801803,\r\n     -0.00014098769223841456\r\n    ],\r\n    [\r\n     3.795163828154805,\r\n     -0.00956367728814684\r\n    ],\r\n    [\r\n     4.439049548000845,\r\n     -0.020343547649067407\r\n    ],\r\n    [\r\n     4.76291600989461,\r\n     -0.33363376769027875\r\n    ],\r\n    [\r\n     5.406038461942746,\r\n     -0.0007925806815093986\r\n    ],\r\n    [\r\n     5.684618670308879,\r\n     -1.1270873645992971\r\n    ],\r\n    [\r\n     6.275489040802055,\r\n     -0.012914149489064726\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999829631610095,\r\n    0.9985936387967633,\r\n    0.9485089732311213,\r\n    0.9269778766395763,\r\n    0.32126682064995155,\r\n    0.9978582103952548,\r\n    0.056631658749143034,\r\n    0.9706734329249598\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.50633411661686e-12,\r\n   \"t_factor\": 0.9016232490539551,\r\n   \"t_total\": 6.079736948013306,\r\n   \"Gamma_flux\": 4.5653761772718877e-07,\r\n   \"Gamma_flux_min\": 4.565376177271836e-07,\r\n   \"Gamma_flux_max\": 4.565376177272218e-07,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    5.7475000000000005,\r\n    6.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999983021253727,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2537442945231106,\r\n    \"e=1|ew|>pi\": 0.002506185026699063,\r\n    \"e=0.873333|ew|>pi/2\": 0.18565488275125225,\r\n    \"e=0.873333|ew|>pi\": 0.0007868763190746795,\r\n    \"e=0.5|ew|>pi/2\": 0.02340934962212669,\r\n    \"e=0.5|ew|>pi\": 5.62663455210365e-07\r\n   },\r\n   \"r_well\": 3.68198025000406,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8907275362348095,\r\n  \"R1_err_est\": 5.427523697809633e-06,\r\n  \"R2\": 1.8907275360560785,\r\n  \"ratio\": 4.000493957869068,\r\n  \"R1_vs_R2\": 1.7873102997612023e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.565352386701268e-07,\r\n  \"R1_err_est\": 2.379057061963338e-12,\r\n  \"R2\": 4.5653523704308636e-07,\r\n  \"ratio\": 3.9897414789872947,\r\n  \"R1_vs_R2\": 1.627040442090164e-15\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -14.599599946692555,\r\n  \"R1_err_est\": 5.211045868591668e-06,\r\n  \"R2\": -14.599599950310454,\r\n  \"ratio\": 3.9895858757948295,\r\n  \"R1_vs_R2\": 3.6178988693791325e-09\r\n },\r\n \"wall\": 10.776940822601318\r\n}"}
{"path": "raw/main_j17.json", "bytes": 6667, "sha256": "b38f3b8aa02a86e927ec5231584b5e768044394010b63a95e898adc685a33611", "text": "{\r\n \"name\": \"main_j17\",\r\n \"Lam\": -0.024095799075430243,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.024095799075430243,\r\n  \"rmax\": 13.4,\r\n  \"R0\": 7.0,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 3.9614647404494283,\r\n  \"Umax\": 4.462621756917645,\r\n  \"r3\": 5.796127932191346,\r\n  \"above\": false,\r\n  \"rmin\": 0.43698557244982533\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.024095799075430243,\r\n    \"h\": 0.02,\r\n    \"rmax\": 13.4,\r\n    \"R0\": 7.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 670,\r\n    \"dim\": 46900\r\n   },\r\n   \"E_re\": 1.8930535009322258,\r\n   \"E_im\": -1.9463479909356716e-08,\r\n   \"Gamma_rq\": 3.892695981871343e-08,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.89305350093239,\r\n     -1.94634807021421e-08\r\n    ],\r\n    [\r\n     3.1895763952113088,\r\n     -1.7229602079352202e-05\r\n    ],\r\n    [\r\n     3.83526770141927,\r\n     -0.001950323437039228\r\n    ],\r\n    [\r\n     4.44503247198221,\r\n     -0.006976910449227762\r\n    ],\r\n    [\r\n     4.853880089722734,\r\n     -0.198026699682196\r\n    ],\r\n    [\r\n     5.406212281939824,\r\n     -0.0007826185703779104\r\n    ],\r\n    [\r\n     5.7160918923274195,\r\n     -0.8627584032143498\r\n    ],\r\n    [\r\n     6.275714280176244,\r\n     -0.012749934747766506\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999966778236807,\r\n    0.9997124993077716,\r\n    0.9855339956418558,\r\n    0.968478488906529,\r\n    0.46471879202113253,\r\n    0.9976091381129552,\r\n    0.08491924142333072,\r\n    0.9682376034948258\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.828158020773485e-13,\r\n   \"t_factor\": 0.24856352806091309,\r\n   \"t_total\": 1.6023519039154053,\r\n   \"Gamma_flux\": 3.8926961396200024e-08,\r\n   \"Gamma_flux_min\": 3.892696139619992e-08,\r\n   \"Gamma_flux_max\": 3.892696139620014e-08,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    6.21,\r\n    6.97\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999966828500797,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25461449968008665,\r\n    \"e=1|ew|>pi\": 0.0025263085218995276,\r\n    \"e=0.873333|ew|>pi/2\": 0.1863811126866494,\r\n    \"e=0.873333|ew|>pi\": 0.0007938139074215467,\r\n    \"e=0.5|ew|>pi/2\": 0.023555621615940513,\r\n    \"e=0.5|ew|>pi\": 5.698923700416181e-07\r\n   },\r\n   \"r_well\": 3.9614647404494283,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.024095799075430243,\r\n    \"h\": 0.01,\r\n    \"rmax\": 13.4,\r\n    \"R0\": 7.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1340,\r\n    \"dim\": 93800\r\n   },\r\n   \"E_re\": 1.893119090387625,\r\n   \"E_im\": -1.9458957427576784e-08,\r\n   \"Gamma_rq\": 3.891791485515357e-08,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8931190903868413,\r\n     -1.9458957709050928e-08\r\n    ],\r\n    [\r\n     3.189771616514226,\r\n     -1.724937426848122e-05\r\n    ],\r\n    [\r\n     3.8354282365863748,\r\n     -0.001952238172790173\r\n    ],\r\n    [\r\n     4.44538514288935,\r\n     -0.006987384659867618\r\n    ],\r\n    [\r\n     4.854029568815432,\r\n     -0.1981216324752635\r\n    ],\r\n    [\r\n     5.406780295847592,\r\n     -0.0007810800739609172\r\n    ],\r\n    [\r\n     5.716148931060196,\r\n     -0.8630821747319173\r\n    ],\r\n    [\r\n     6.276484014258881,\r\n     -0.012759348914515627\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999966768358509,\r\n    0.9997122025475632,\r\n    0.9855221467905819,\r\n    0.9684417574227262,\r\n    0.4646235029712203,\r\n    0.9976147319502684,\r\n    0.08490019021926883,\r\n    0.9682279563947449\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.262407023609758e-12,\r\n   \"t_factor\": 0.456096887588501,\r\n   \"t_total\": 3.128574848175049,\r\n   \"Gamma_flux\": 3.891791490639971e-08,\r\n   \"Gamma_flux_min\": 3.891791490639942e-08,\r\n   \"Gamma_flux_max\": 3.8917914906400796e-08,\r\n   \"n_flux\": 79,\r\n   \"flux_window\": [\r\n    6.205,\r\n    6.985\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999966818594116,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25458418782663883,\r\n    \"e=1|ew|>pi\": 0.0025248838570442553,\r\n    \"e=0.873333|ew|>pi/2\": 0.1863538420411485,\r\n    \"e=0.873333|ew|>pi\": 0.0007932662510397061,\r\n    \"e=0.5|ew|>pi/2\": 0.02354768218051139,\r\n    \"e=0.5|ew|>pi\": 5.689844820714917e-07\r\n   },\r\n   \"r_well\": 3.9614647404494283,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.024095799075430243,\r\n    \"h\": 0.005,\r\n    \"rmax\": 13.4,\r\n    \"R0\": 7.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2680,\r\n    \"dim\": 187600\r\n   },\r\n   \"E_re\": 1.8931354857370768,\r\n   \"E_im\": -1.9457825804300388e-08,\r\n   \"Gamma_rq\": 3.8915651608600776e-08,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8931354857347356,\r\n     -1.9457826162805336e-08\r\n    ],\r\n    [\r\n     3.189820411534996,\r\n     -1.7254320409630652e-05\r\n    ],\r\n    [\r\n     3.8354683596537944,\r\n     -0.0019527169802516717\r\n    ],\r\n    [\r\n     4.44547328726458,\r\n     -0.006990004857889719\r\n    ],\r\n    [\r\n     4.854066914909632,\r\n     -0.1981453622365335\r\n    ],\r\n    [\r\n     5.406922250958112,\r\n     -0.0007806961248811306\r\n    ],\r\n    [\r\n     5.716162565186937,\r\n     -0.8631633432224092\r\n    ],\r\n    [\r\n     6.276676368386575,\r\n     -0.012761701965925035\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999966765888528,\r\n    0.9997121283216601,\r\n    0.9855191841405054,\r\n    0.9684325703148517,\r\n    0.46459968201833624,\r\n    0.9976161276567309,\r\n    0.08489534371576145,\r\n    0.9682255466223924\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.212993759556763e-12,\r\n   \"t_factor\": 0.9304287433624268,\r\n   \"t_total\": 6.535278797149658,\r\n   \"Gamma_flux\": 3.891565157532089e-08,\r\n   \"Gamma_flux_min\": 3.891565157532032e-08,\r\n   \"Gamma_flux_max\": 3.8915651575321884e-08,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    6.1975,\r\n    6.9925\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999966816117043,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25457661174598023,\r\n    \"e=1|ew|>pi\": 0.0025245278931007474,\r\n    \"e=0.873333|ew|>pi/2\": 0.18634702621342975,\r\n    \"e=0.873333|ew|>pi\": 0.0007931294267179403,\r\n    \"e=0.5|ew|>pi/2\": 0.023545698130845106,\r\n    \"e=0.5|ew|>pi\": 5.687577988162977e-07\r\n   },\r\n   \"r_well\": 3.9614647404494283,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8931409508535608,\r\n  \"R1_err_est\": 5.465116484026922e-06,\r\n  \"R2\": 1.8931409506745032,\r\n  \"ratio\": 4.000491455929538,\r\n  \"R1_vs_R2\": 1.7905765758996495e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.891489713162795e-08,\r\n  \"R1_err_est\": 7.544436929395226e-13,\r\n  \"R2\": 3.891489697974984e-08,\r\n  \"ratio\": 3.9969803291156913,\r\n  \"R1_vs_R2\": 1.5187810949271428e-16\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -17.061888699198736,\r\n  \"R1_err_est\": 1.938607537255166e-05,\r\n  \"R2\": -17.06188870385186,\r\n  \"ratio\": 3.9963996383175604,\r\n  \"R1_vs_R2\": 4.6531241082448105e-09\r\n },\r\n \"wall\": 11.286516666412354\r\n}"}
{"path": "raw/main_j18.json", "bytes": 6681, "sha256": "cc0ac49499d65e90cf76a354f003b1e7026bd487ba66d2a666815f5c35cff3e7", "text": "{\r\n \"name\": \"main_j18\",\r\n \"Lam\": -0.019353584436116834,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.019353584436116834,\r\n  \"rmax\": 14.0,\r\n  \"R0\": 7.48,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 4.262071324021359,\r\n  \"Umax\": 4.799991191882379,\r\n  \"r3\": 6.279039884073752,\r\n  \"above\": false,\r\n  \"rmin\": 0.4369470590899402\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.019353584436116834,\r\n    \"h\": 0.02,\r\n    \"rmax\": 14.0,\r\n    \"R0\": 7.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 700,\r\n    \"dim\": 49000\r\n   },\r\n   \"E_re\": 1.8949591599308366,\r\n   \"E_im\": -1.1943413854764096e-09,\r\n   \"Gamma_rq\": 2.3886827709528192e-09,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8949591599309121,\r\n     -1.194339897814256e-09\r\n    ],\r\n    [\r\n     3.1937727627132313,\r\n     -1.5300957320399378e-06\r\n    ],\r\n    [\r\n     3.863927234216633,\r\n     -0.0002608699986975452\r\n    ],\r\n    [\r\n     4.455298036554355,\r\n     -0.0012170895337268658\r\n    ],\r\n    [\r\n     4.957750956453135,\r\n     -0.09410792236981191\r\n    ],\r\n    [\r\n     5.406950783142336,\r\n     -0.000683062678719891\r\n    ],\r\n    [\r\n     5.769797668660492,\r\n     -0.6191342919006136\r\n    ],\r\n    [\r\n     6.276789009115693,\r\n     -0.012703285930904147\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999994562524654,\r\n    0.9999492563428246,\r\n    0.9969807021847328,\r\n    0.9925690231876978,\r\n    0.6551347603513956,\r\n    0.9975699962838914,\r\n    0.13313285531764762,\r\n    0.9648263320535754\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.819408025562009e-13,\r\n   \"t_factor\": 0.25336217880249023,\r\n   \"t_total\": 1.866206169128418,\r\n   \"Gamma_flux\": 2.3886796757324655e-09,\r\n   \"Gamma_flux_min\": 2.388679675732459e-09,\r\n   \"Gamma_flux_max\": 2.388679675732471e-09,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    6.69,\r\n    7.45\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999994565637967,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2552642451258154,\r\n    \"e=1|ew|>pi\": 0.0025407771288579388,\r\n    \"e=0.873333|ew|>pi/2\": 0.18692217235372904,\r\n    \"e=0.873333|ew|>pi\": 0.0007987526458373091,\r\n    \"e=0.5|ew|>pi/2\": 0.023662812402558644,\r\n    \"e=0.5|ew|>pi\": 5.747327017060911e-07\r\n   },\r\n   \"r_well\": 4.262071324021359,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.019353584436116834,\r\n    \"h\": 0.01,\r\n    \"rmax\": 14.0,\r\n    \"R0\": 7.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1400,\r\n    \"dim\": 98000\r\n   },\r\n   \"E_re\": 1.8950251048402764,\r\n   \"E_im\": -1.1937951761150716e-09,\r\n   \"Gamma_rq\": 2.387590352230143e-09,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.895025104840886,\r\n     -1.1937953403595714e-09\r\n    ],\r\n    [\r\n     3.1939697039812733,\r\n     -1.531761425997702e-06\r\n    ],\r\n    [\r\n     3.8640979792450434,\r\n     -0.0002611502605938537\r\n    ],\r\n    [\r\n     4.4556513887942275,\r\n     -0.0012192918751342263\r\n    ],\r\n    [\r\n     4.957913330944901,\r\n     -0.0941729055377267\r\n    ],\r\n    [\r\n     5.4075187132303135,\r\n     -0.0006818859463759777\r\n    ],\r\n    [\r\n     5.76997121755144,\r\n     -0.6194439543816832\r\n    ],\r\n    [\r\n     6.277559480810301,\r\n     -0.012712089866307265\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999994561281547,\r\n    0.9999492041446054,\r\n    0.9969778967104794,\r\n    0.9925582027760539,\r\n    0.6549994771611767,\r\n    0.9975751295254892,\r\n    0.13307714939353135,\r\n    0.9648171706685608\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.276212958171639e-12,\r\n   \"t_factor\": 0.5251617431640625,\r\n   \"t_total\": 3.7402684688568115,\r\n   \"Gamma_flux\": 2.387590323270564e-09,\r\n   \"Gamma_flux_min\": 2.387590323270552e-09,\r\n   \"Gamma_flux_max\": 2.387590323270579e-09,\r\n   \"n_flux\": 79,\r\n   \"flux_window\": [\r\n    6.6850000000000005,\r\n    7.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999994564392417,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25523392017892754,\r\n    \"e=1|ew|>pi\": 0.00253934545129661,\r\n    \"e=0.873333|ew|>pi/2\": 0.18689487467072954,\r\n    \"e=0.873333|ew|>pi\": 0.0007982019615713543,\r\n    \"e=0.5|ew|>pi/2\": 0.023654846016983005,\r\n    \"e=0.5|ew|>pi\": 5.738174236884678e-07\r\n   },\r\n   \"r_well\": 4.262071324021359,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.019353584436116834,\r\n    \"h\": 0.005,\r\n    \"rmax\": 14.0,\r\n    \"R0\": 7.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2800,\r\n    \"dim\": 196000\r\n   },\r\n   \"E_re\": 1.8950415890502512,\r\n   \"E_im\": -1.193658968795354e-09,\r\n   \"Gamma_rq\": 2.387317937590708e-09,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8950415890527605,\r\n     -1.1936592825279035e-09\r\n    ],\r\n    [\r\n     3.194018929007137,\r\n     -1.532178091956382e-06\r\n    ],\r\n    [\r\n     3.864140654356703,\r\n     -0.0002612203504082228\r\n    ],\r\n    [\r\n     4.45573970291796,\r\n     -0.0012198429776428196\r\n    ],\r\n    [\r\n     4.957953909655129,\r\n     -0.09418915350903674\r\n    ],\r\n    [\r\n     5.407660647723568,\r\n     -0.000681592265531307\r\n    ],\r\n    [\r\n     5.770014547552133,\r\n     -0.6195215979580848\r\n    ],\r\n    [\r\n     6.277752019725606,\r\n     -0.012714290501861777\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999994560970742,\r\n    0.9999491910887769,\r\n    0.9969771951504145,\r\n    0.99255549551443,\r\n    0.6549656546897041,\r\n    0.9975764103895839,\r\n    0.13306313256451305,\r\n    0.9648148819298439\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.362199583761506e-12,\r\n   \"t_factor\": 1.0705199241638184,\r\n   \"t_total\": 7.89290452003479,\r\n   \"Gamma_flux\": 2.3873179015759914e-09,\r\n   \"Gamma_flux_min\": 2.3873179015756394e-09,\r\n   \"Gamma_flux_max\": 2.387317901576014e-09,\r\n   \"n_flux\": 159,\r\n   \"flux_window\": [\r\n    6.6825,\r\n    7.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999994564081003,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25522634082735823,\r\n    \"e=1|ew|>pi\": 0.0025389877351559105,\r\n    \"e=0.873333|ew|>pi/2\": 0.1868880520866762,\r\n    \"e=0.873333|ew|>pi\": 0.0007980643807646699,\r\n    \"e=0.5|ew|>pi/2\": 0.02365285523259549,\r\n    \"e=0.5|ew|>pi\": 5.735888952312763e-07\r\n   },\r\n   \"r_well\": 4.262071324021359,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8950470837869096,\r\n  \"R1_err_est\": 5.494736658340216e-06,\r\n  \"R2\": 1.8950470836075866,\r\n  \"ratio\": 4.00048953153373,\r\n  \"R1_vs_R2\": 1.7932300089285036e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 2.387227094344467e-09,\r\n  \"R1_err_est\": 9.080723152434155e-14,\r\n  \"R2\": 2.387227086915214e-09,\r\n  \"ratio\": 3.9987727982183787,\r\n  \"R1_vs_R2\": 7.429253188473564e-18\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -19.85313335324729,\r\n  \"R1_err_est\": 3.803517359557418e-05,\r\n  \"R2\": -19.853133359249842,\r\n  \"ratio\": 3.9976327633131072,\r\n  \"R1_vs_R2\": 6.002551344863605e-09\r\n },\r\n \"wall\": 13.518779754638672\r\n}"}
{"path": "raw/main_j19.json", "bytes": 6673, "sha256": "835e7878d4efc99322df1c376040eeb61b637f920786339ab161fce588a43314", "text": "{\r\n \"name\": \"main_j19\",\r\n \"Lam\": -0.015544669398734834,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.015544669398734834,\r\n  \"rmax\": 14.64,\r\n  \"R0\": 8.0,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 4.585408970383392,\r\n  \"Umax\": 5.163043862230697,\r\n  \"r3\": 6.797487954903559,\r\n  \"above\": false,\r\n  \"rmin\": 0.4369161499969321\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.015544669398734834,\r\n    \"h\": 0.02,\r\n    \"rmax\": 14.64,\r\n    \"R0\": 8.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 732,\r\n    \"dim\": 51240\r\n   },\r\n   \"E_re\": 1.89647048355623,\r\n   \"E_im\": -5.0749276095135116e-11,\r\n   \"Gamma_rq\": 1.0149855219027023e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8964704835560968,\r\n     -5.074979325669915e-11\r\n    ],\r\n    [\r\n     3.196882309436263,\r\n     -9.516807837617325e-08\r\n    ],\r\n    [\r\n     3.88429537425372,\r\n     -2.3059918411512392e-05\r\n    ],\r\n    [\r\n     4.462665670868511,\r\n     -0.000124197706595143\r\n    ],\r\n    [\r\n     5.065706149015961,\r\n     -0.03050692782909591\r\n    ],\r\n    [\r\n     5.407675964800184,\r\n     -0.0004328567545796719\r\n    ],\r\n    [\r\n     5.850225895984204,\r\n     -0.3976774231405016\r\n    ],\r\n    [\r\n     6.278045722015857,\r\n     -0.012734529110636952\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999266908651,\r\n    0.999992294811674,\r\n    0.9994958098196274,\r\n    0.998827757448969,\r\n    0.846396849219951,\r\n    0.998111013113276,\r\n    0.22308542363811953,\r\n    0.9600241125371551\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.665938108486729e-13,\r\n   \"t_factor\": 0.2547626495361328,\r\n   \"t_total\": 1.9666039943695068,\r\n   \"Gamma_flux\": 1.0149928431825892e-10,\r\n   \"Gamma_flux_min\": 1.0149928431824953e-10,\r\n   \"Gamma_flux_max\": 1.0149928431825907e-10,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    7.21,\r\n    7.97\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999267041781,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.255774530219948,\r\n    \"e=1|ew|>pi\": 0.002552232425701392,\r\n    \"e=0.873333|ew|>pi/2\": 0.1873475833063932,\r\n    \"e=0.873333|ew|>pi\": 0.000802666379219697,\r\n    \"e=0.5|ew|>pi/2\": 0.023747469395946,\r\n    \"e=0.5|ew|>pi\": 5.785821537202098e-07\r\n   },\r\n   \"r_well\": 4.585408970383392,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.015544669398734834,\r\n    \"h\": 0.01,\r\n    \"rmax\": 14.64,\r\n    \"R0\": 8.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1464,\r\n    \"dim\": 102480\r\n   },\r\n   \"E_re\": 1.8965367098962824,\r\n   \"E_im\": -5.071178587141184e-11,\r\n   \"Gamma_rq\": 1.0142357174282368e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.896536709896409,\r\n     -5.071199016271066e-11\r\n    ],\r\n    [\r\n     3.1970804524232355,\r\n     -9.526153691569172e-08\r\n    ],\r\n    [\r\n     3.8844732430664415,\r\n     -2.308523104967153e-05\r\n    ],\r\n    [\r\n     4.4630214102045676,\r\n     -0.0001244320438487101\r\n    ],\r\n    [\r\n     5.065890287837615,\r\n     -0.030537734486174306\r\n    ],\r\n    [\r\n     5.40824313136801,\r\n     -0.0004323118181265642\r\n    ],\r\n    [\r\n     5.850437834505277,\r\n     -0.3979139762461079\r\n    ],\r\n    [\r\n     6.278816263723906,\r\n     -0.012741900359543666\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999302573948,\r\n    0.9999925601752842,\r\n    0.9995080291210339,\r\n    0.9988448251872072,\r\n    0.847632009222268,\r\n    0.998127204853936,\r\n    0.22487816608346556,\r\n    0.96019427192285\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2471406169887235e-12,\r\n   \"t_factor\": 0.5190515518188477,\r\n   \"t_total\": 3.9944896697998047,\r\n   \"Gamma_flux\": 1.0142357840387063e-10,\r\n   \"Gamma_flux_min\": 1.0142357840386987e-10,\r\n   \"Gamma_flux_max\": 1.0142357840387112e-10,\r\n   \"n_flux\": 79,\r\n   \"flux_window\": [\r\n    7.205,\r\n    7.985\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999302706936,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25574419331050596,\r\n    \"e=1|ew|>pi\": 0.0025507951757634787,\r\n    \"e=0.873333|ew|>pi/2\": 0.18732026308687746,\r\n    \"e=0.873333|ew|>pi\": 0.0008021132890785766,\r\n    \"e=0.5|ew|>pi/2\": 0.023739481544973007,\r\n    \"e=0.5|ew|>pi\": 5.776609937567192e-07\r\n   },\r\n   \"r_well\": 4.585408970383392,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.015544669398734834,\r\n    \"h\": 0.005,\r\n    \"rmax\": 14.64,\r\n    \"R0\": 8.0,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2928,\r\n    \"dim\": 204960\r\n   },\r\n   \"E_re\": 1.8965532644615057,\r\n   \"E_im\": -5.070233851811895e-11,\r\n   \"Gamma_rq\": 1.014046770362379e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8965532644637337,\r\n     -5.070266428930381e-11\r\n    ],\r\n    [\r\n     3.1971299778780153,\r\n     -9.528491359822588e-08\r\n    ],\r\n    [\r\n     3.884517698839627,\r\n     -2.3091561516863646e-05\r\n    ],\r\n    [\r\n     4.463110321582551,\r\n     -0.0001244906875623661\r\n    ],\r\n    [\r\n     5.06593630777718,\r\n     -0.03054543853587603\r\n    ],\r\n    [\r\n     5.408384875742653,\r\n     -0.0004321758575174181\r\n    ],\r\n    [\r\n     5.850490857129246,\r\n     -0.39797315995723137\r\n    ],\r\n    [\r\n     6.2790088201408985,\r\n     -0.012743743174412493\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999284900859,\r\n    0.999992423020446,\r\n    0.9995015964930913,\r\n    0.9988350363589705,\r\n    0.8469317514260984,\r\n    0.9981215111226336,\r\n    0.2239017078457913,\r\n    0.9601050166785637\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.26168862568252e-12,\r\n   \"t_factor\": 1.0865049362182617,\r\n   \"t_total\": 8.494632244110107,\r\n   \"Gamma_flux\": 1.0140465174923463e-10,\r\n   \"Gamma_flux_min\": 1.0140465174923343e-10,\r\n   \"Gamma_flux_max\": 1.0140465174923591e-10,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    7.1975,\r\n    7.992500000000001\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999999928503381,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2557366116498358,\r\n    \"e=1|ew|>pi\": 0.002550436074086827,\r\n    \"e=0.873333|ew|>pi/2\": 0.18731343536904377,\r\n    \"e=0.873333|ew|>pi\": 0.0008019751093214099,\r\n    \"e=0.5|ew|>pi/2\": 0.02373748545957499,\r\n    \"e=0.5|ew|>pi\": 5.774309981878053e-07\r\n   },\r\n   \"r_well\": 4.585408970383392,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8965587826499135,\r\n  \"R1_err_est\": 5.518188407771518e-06,\r\n  \"R2\": 1.8965587824703765,\r\n  \"ratio\": 4.000488032093293,\r\n  \"R1_vs_R2\": 1.795370518919981e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 1.0139834286435595e-10,\r\n  \"R1_err_est\": 6.308884878679951e-15,\r\n  \"R2\": 1.0139834284870805e-10,\r\n  \"ratio\": 3.999962795552949,\r\n  \"R1_vs_R2\": 1.5647904894636336e-20\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -23.011964359724843,\r\n  \"R1_err_est\": 6.220914013965739e-05,\r\n  \"R2\": -23.01196436761463,\r\n  \"ratio\": 3.9980975967453367,\r\n  \"R1_vs_R2\": 7.889788378179219e-09\r\n },\r\n \"wall\": 14.47707486152649\r\n}"}
{"path": "raw/main_j20.json", "bytes": 6691, "sha256": "503953cbadb94d1cd458880518202803f8be1226ba27a699e78bdea6df37d1be", "text": "{\r\n \"name\": \"main_j20\",\r\n \"Lam\": -0.012485374350863455,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.012485374350863455,\r\n  \"rmax\": 15.32,\r\n  \"R0\": 8.56,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 4.933207450647832,\r\n  \"Umax\": 5.553710614727084,\r\n  \"r3\": 7.35428062229902,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368913398535796\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.012485374350863455,\r\n    \"h\": 0.02,\r\n    \"rmax\": 15.32,\r\n    \"R0\": 8.56,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 766,\r\n    \"dim\": 53620\r\n   },\r\n   \"E_re\": 1.8976725897181732,\r\n   \"E_im\": -1.4301211902739397e-12,\r\n   \"Gamma_rq\": 2.8602423805478795e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8976725897181952,\r\n     -1.4298978667781626e-12\r\n    ],\r\n    [\r\n     3.199243606610662,\r\n     -3.974671897166715e-09\r\n    ],\r\n    [\r\n     3.8993273276981,\r\n     -1.3301356708780854e-06\r\n    ],\r\n    [\r\n     4.467408185554267,\r\n     -8.152068723767114e-06\r\n    ],\r\n    [\r\n     5.158072524472579,\r\n     -0.005449021526703658\r\n    ],\r\n    [\r\n     5.408607451030451,\r\n     -0.0001347813642951362\r\n    ],\r\n    [\r\n     5.963152623973441,\r\n     -0.20800933354108575\r\n    ],\r\n    [\r\n     6.280381766490215,\r\n     -0.01276536211385984\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999928153613,\r\n    0.9999990895263239,\r\n    0.9999338284129003,\r\n    0.9998576927933593,\r\n    0.9614093690704295,\r\n    0.9992193301308251,\r\n    0.40233625825714087,\r\n    0.9535121135361578\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.856019427769062e-13,\r\n   \"t_factor\": 0.25484228134155273,\r\n   \"t_total\": 1.7236237525939941,\r\n   \"Gamma_flux\": 2.859836284332568e-12,\r\n   \"Gamma_flux_min\": 2.8598362843325586e-12,\r\n   \"Gamma_flux_max\": 2.8598362843325767e-12,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    7.7700000000000005,\r\n    8.53\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999928157385,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2561772787434824,\r\n    \"e=1|ew|>pi\": 0.0025613320443203568,\r\n    \"e=0.873333|ew|>pi/2\": 0.187683650956376,\r\n    \"e=0.873333|ew|>pi\": 0.0008057775336089895,\r\n    \"e=0.5|ew|>pi/2\": 0.023814585651440165,\r\n    \"e=0.5|ew|>pi\": 5.816508633380437e-07\r\n   },\r\n   \"r_well\": 4.933207450647832,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.012485374350863455,\r\n    \"h\": 0.01,\r\n    \"rmax\": 15.32,\r\n    \"R0\": 8.56,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1532,\r\n    \"dim\": 107240\r\n   },\r\n   \"E_re\": 1.897739039636424,\r\n   \"E_im\": -1.4283637122538135e-12,\r\n   \"Gamma_rq\": 2.856727424507627e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8977390396372669,\r\n     -1.428586415830324e-12\r\n    ],\r\n    [\r\n     3.199442627124288,\r\n     -3.9779115834637224e-09\r\n    ],\r\n    [\r\n     3.89951031775501,\r\n     -1.331538787126274e-06\r\n    ],\r\n    [\r\n     4.467764804316775,\r\n     -8.16740603542393e-06\r\n    ],\r\n    [\r\n     5.158289253947075,\r\n     -0.005456760536677971\r\n    ],\r\n    [\r\n     5.409172883238679,\r\n     -0.00013466207551391524\r\n    ],\r\n    [\r\n     5.96337240872112,\r\n     -0.2081797844159335\r\n    ],\r\n    [\r\n     6.28114949697803,\r\n     -0.012768467845347999\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999924223374,\r\n    0.9999990503760128,\r\n    0.9999316181692095,\r\n    0.9998542522841548,\r\n    0.9609035754898368,\r\n    0.9992131253295122,\r\n    0.39974192223412075,\r\n    0.953296808359758\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.244041076018842e-12,\r\n   \"t_factor\": 0.5210530757904053,\r\n   \"t_total\": 3.793402671813965,\r\n   \"Gamma_flux\": 2.8566412808209675e-12,\r\n   \"Gamma_flux_min\": 2.856641280820947e-12,\r\n   \"Gamma_flux_max\": 2.8566412808209832e-12,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    7.755,\r\n    8.545\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999924227136,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25614693363459123,\r\n    \"e=1|ew|>pi\": 0.0025598903783232625,\r\n    \"e=0.873333|ew|>pi/2\": 0.1876563138153831,\r\n    \"e=0.873333|ew|>pi\": 0.000805222534196628,\r\n    \"e=0.5|ew|>pi/2\": 0.023806580883474846,\r\n    \"e=0.5|ew|>pi\": 5.807250166697331e-07\r\n   },\r\n   \"r_well\": 4.933207450647832,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.012485374350863455,\r\n    \"h\": 0.005,\r\n    \"rmax\": 15.32,\r\n    \"R0\": 8.56,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3064,\r\n    \"dim\": 214480\r\n   },\r\n   \"E_re\": 1.8977556500941164,\r\n   \"E_im\": -1.4279197617504565e-12,\r\n   \"Gamma_rq\": 2.855839523500913e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8977556500907582,\r\n     -1.428149265514378e-12\r\n    ],\r\n    [\r\n     3.199492371949134,\r\n     -3.978721935249396e-09\r\n    ],\r\n    [\r\n     3.899556053597829,\r\n     -1.3318896763814259e-06\r\n    ],\r\n    [\r\n     4.467853935861378,\r\n     -8.171244243626585e-06\r\n    ],\r\n    [\r\n     5.158343419175374,\r\n     -0.00545869634852858\r\n    ],\r\n    [\r\n     5.409314195378144,\r\n     -0.00013463237124042987\r\n    ],\r\n    [\r\n     5.9634273572225975,\r\n     -0.20822239172465473\r\n    ],\r\n    [\r\n     6.2813413508034905,\r\n     -0.012769247545860736\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999926216532,\r\n    0.9999990694908631,\r\n    0.9999326823761701,\r\n    0.9998558294212061,\r\n    0.9611239612724973,\r\n    0.9992170601682892,\r\n    0.4008852644809889,\r\n    0.953412046199527\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.527864016045055e-12,\r\n   \"t_factor\": 1.187704086303711,\r\n   \"t_total\": 8.083341360092163,\r\n   \"Gamma_flux\": 2.855842747187953e-12,\r\n   \"Gamma_flux_min\": 2.855842747187598e-12,\r\n   \"Gamma_flux_max\": 2.855842747187991e-12,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    7.7575,\r\n    8.5525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999926220297,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2561393491696534,\r\n    \"e=1|ew|>pi\": 0.0025595301657056666,\r\n    \"e=0.873333|ew|>pi/2\": 0.18764948131519285,\r\n    \"e=0.873333|ew|>pi\": 0.000805083875056428,\r\n    \"e=0.5|ew|>pi/2\": 0.023804580500390013,\r\n    \"e=0.5|ew|>pi\": 5.804938491803712e-07\r\n   },\r\n   \"r_well\": 4.933207450647832,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8977611869133473,\r\n  \"R1_err_est\": 5.5368192308780095e-06,\r\n  \"R2\": 1.8977611867336255,\r\n  \"ratio\": 4.000486890926126,\r\n  \"R1_vs_R2\": 1.7972179300329572e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 2.8555765693102817e-12,\r\n  \"R1_err_est\": 2.661778776714549e-16,\r\n  \"R2\": 2.8555765886209383e-12,\r\n  \"ratio\": 4.001088219089332,\r\n  \"R1_vs_R2\": 1.9310656608053308e-20\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -26.58174732511618,\r\n  \"R1_err_est\": 9.319164066212693e-05,\r\n  \"R2\": -26.58174733571862,\r\n  \"ratio\": 3.9982934449845513,\r\n  \"R1_vs_R2\": 1.0602441591345269e-08\r\n },\r\n \"wall\": 13.624948740005493\r\n}"}
{"path": "raw/main_j21.json", "bytes": 6712, "sha256": "d9d6c308bb5502ecde649770a9bf3c353dcea43f1506f7c87fefb920be11962d", "text": "{\r\n \"name\": \"main_j21\",\r\n \"Lam\": -0.010028169057997869,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"rmax\": 16.04,\r\n  \"R0\": 9.16,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.307326656164586,\r\n  \"Umax\": 5.974070766531088,\r\n  \"r3\": 7.9524244024223565,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368714227146102\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.02,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 802,\r\n    \"dim\": 56140\r\n   },\r\n   \"E_re\": 1.8986308162573873,\r\n   \"E_im\": -2.6153303882048908e-14,\r\n   \"Gamma_rq\": 5.2306607764097815e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986308162573853,\r\n     -2.55351295663786e-14\r\n    ],\r\n    [\r\n     3.2010642162255767,\r\n     -1.0625781504680631e-10\r\n    ],\r\n    [\r\n     3.9107489489407357,\r\n     -4.8398008024863604e-08\r\n    ],\r\n    [\r\n     4.470724170925157,\r\n     -3.412773331851193e-07\r\n    ],\r\n    [\r\n     5.223493268024502,\r\n     -0.0004781999540714871\r\n    ],\r\n    [\r\n     5.409677235180617,\r\n     -1.746122736708683e-05\r\n    ],\r\n    [\r\n     6.099861193013379,\r\n     -0.07201157824347723\r\n    ],\r\n    [\r\n     6.2878127211132115,\r\n     -0.012730372519052562\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993817336,\r\n    0.9999999048302495,\r\n    0.9999923073005091,\r\n    0.9999845223576103,\r\n    0.9942996792244012,\r\n    0.9998363313163057,\r\n    0.6833332419682916,\r\n    0.9424501899333343\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.682338623964397e-13,\r\n   \"t_factor\": 0.2797839641571045,\r\n   \"t_total\": 2.19230318069458,\r\n   \"Gamma_flux\": 5.08982269905085e-14,\r\n   \"Gamma_flux_min\": 5.0898226990508356e-14,\r\n   \"Gamma_flux_max\": 5.08982269905086e-14,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    8.370000000000001,\r\n    9.13\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993817401,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25649638852477874,\r\n    \"e=1|ew|>pi\": 0.0025685785441889528,\r\n    \"e=0.873333|ew|>pi/2\": 0.18795011877200912,\r\n    \"e=0.873333|ew|>pi\": 0.0008082565183526907,\r\n    \"e=0.5|ew|>pi/2\": 0.023867951292516214,\r\n    \"e=0.5|ew|>pi\": 5.841014867011516e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.01,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1604,\r\n    \"dim\": 112280\r\n   },\r\n   \"E_re\": 1.8986974442339832,\r\n   \"E_im\": -2.5437895531702755e-14,\r\n   \"Gamma_rq\": 5.087579106340551e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8986974442348084,\r\n     -2.5604518505417673e-14\r\n    ],\r\n    [\r\n     3.20126389499681,\r\n     -1.063181695459825e-10\r\n    ],\r\n    [\r\n     3.9109357914744804,\r\n     -4.8443427706768016e-08\r\n    ],\r\n    [\r\n     4.471081001041465,\r\n     -3.41900729845801e-07\r\n    ],\r\n    [\r\n     5.223740049650576,\r\n     -0.00047904101601593807\r\n    ],\r\n    [\r\n     5.410240211894751,\r\n     -1.7441461657247137e-05\r\n    ],\r\n    [\r\n     6.100118399692548,\r\n     -0.07212440107683879\r\n    ],\r\n    [\r\n     6.288558815739746,\r\n     -0.012717755325203715\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999994158479,\r\n    0.9999999090024237,\r\n    0.9999925859896946,\r\n    0.9999849566262501,\r\n    0.9943872356357955,\r\n    0.9998389089593158,\r\n    0.6849537435380927,\r\n    0.9428735897326229\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2930989170758712e-12,\r\n   \"t_factor\": 0.5688948631286621,\r\n   \"t_total\": 4.247751951217651,\r\n   \"Gamma_flux\": 5.081736586091408e-14,\r\n   \"Gamma_flux_min\": 5.081736586091379e-14,\r\n   \"Gamma_flux_max\": 5.0817365860914355e-14,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    8.355,\r\n    9.145\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999994158547,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2564660357016951,\r\n    \"e=1|ew|>pi\": 0.0025671333480325525,\r\n    \"e=0.873333|ew|>pi/2\": 0.1879227673040466,\r\n    \"e=0.873333|ew|>pi\": 0.000807699993378901,\r\n    \"e=0.5|ew|>pi/2\": 0.023859932951117983,\r\n    \"e=0.5|ew|>pi\": 5.831718942178733e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.010028169057997869,\r\n    \"h\": 0.005,\r\n    \"rmax\": 16.04,\r\n    \"R0\": 9.16,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3208,\r\n    \"dim\": 224560\r\n   },\r\n   \"E_re\": 1.8987140992048093,\r\n   \"E_im\": -2.5411741867472167e-14,\r\n   \"Gamma_rq\": 5.0823483734944335e-14,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8987140992079075,\r\n     -2.5798807534727075e-14\r\n    ],\r\n    [\r\n     3.201313804386788,\r\n     -1.0633390695735656e-10\r\n    ],\r\n    [\r\n     3.910982490250682,\r\n     -4.8454786037710473e-08\r\n    ],\r\n    [\r\n     4.471170185617244,\r\n     -3.420567318418444e-07\r\n    ],\r\n    [\r\n     5.223801725622627,\r\n     -0.00047925143117954344\r\n    ],\r\n    [\r\n     5.410380912458901,\r\n     -1.7436544667140397e-05\r\n    ],\r\n    [\r\n     6.100182667532471,\r\n     -0.07215258707843306\r\n    ],\r\n    [\r\n     6.288745276580401,\r\n     -0.0127146233555184\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999993991365,\r\n    0.9999999068778542,\r\n    0.9999924423241917,\r\n    0.9999847255576315,\r\n    0.994337519023397,\r\n    0.9998378468933135,\r\n    0.6838909161491886,\r\n    0.9427259839686836\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.426395616499593e-12,\r\n   \"t_factor\": 1.2029194831848145,\r\n   \"t_total\": 9.60070013999939,\r\n   \"Gamma_flux\": 5.079716236254184e-14,\r\n   \"Gamma_flux_min\": 5.079716236254126e-14,\r\n   \"Gamma_flux_max\": 5.079716236254264e-14,\r\n   \"n_flux\": 161,\r\n   \"flux_window\": [\r\n    8.352500000000001,\r\n    9.1525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999993991432,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25645844939213247,\r\n    \"e=1|ew|>pi\": 0.002566772254195568,\r\n    \"e=0.873333|ew|>pi/2\": 0.18791593128423575,\r\n    \"e=0.873333|ew|>pi\": 0.0008075609533537189,\r\n    \"e=0.5|ew|>pi/2\": 0.02385792918378143,\r\n    \"e=0.5|ew|>pi\": 5.829397916361708e-07\r\n   },\r\n   \"r_well\": 5.307326656164586,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8987196508617512,\r\n  \"R1_err_est\": 5.5516569419378214e-06,\r\n  \"R2\": 1.8987196506819004,\r\n  \"ratio\": 4.000485938516437,\r\n  \"R1_vs_R2\": 1.7985080091875716e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.079042786308442e-14,\r\n  \"R1_err_est\": 6.7344994574175165e-18,\r\n  \"R2\": 5.079042891055343e-14,\r\n  \"ratio\": 4.002333066511336,\r\n  \"R1_vs_R2\": 1.0474690105940365e-21\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -30.61106845082632,\r\n  \"R1_err_est\": 0.00013254993481481847,\r\n  \"R2\": -30.61106846534374,\r\n  \"ratio\": 3.998357137376128,\r\n  \"R1_vs_R2\": 1.4517421931259378e-08\r\n },\r\n \"wall\": 16.06333589553833\r\n}"}
{"path": "raw/main_j22.json", "bytes": 6662, "sha256": "cbcd4cc4138422d036bc3e4f69767d96adb65134ee022ac55e5414e6e8641990", "text": "{\r\n \"name\": \"main_j22\",\r\n \"Lam\": -0.00805455822386544,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.00805455822386544,\r\n  \"rmax\": 16.8,\r\n  \"R0\": 9.8,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 5.709766598645989,\r\n  \"Umax\": 6.426363063801116,\r\n  \"r3\": 8.595140939383798,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368554319771555\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.00805455822386544,\r\n    \"h\": 0.02,\r\n    \"rmax\": 16.8,\r\n    \"R0\": 9.8,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 840,\r\n    \"dim\": 58800\r\n   },\r\n   \"E_re\": 1.8993958923580125,\r\n   \"E_im\": 7.65945428642086e-16,\r\n   \"Gamma_rq\": -1.531890857284172e-15,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8993958923578282,\r\n     -2.8449465006019636e-16\r\n    ],\r\n    [\r\n     3.2024822801403365,\r\n     -1.723211850990225e-12\r\n    ],\r\n    [\r\n     3.919574642145183,\r\n     -1.0601754474315328e-09\r\n    ],\r\n    [\r\n     4.473189430914195,\r\n     -8.705632909000727e-09\r\n    ],\r\n    [\r\n     5.2681094698717645,\r\n     -2.1705630150262167e-05\r\n    ],\r\n    [\r\n     5.410757471645452,\r\n     -1.1238028299054292e-06\r\n    ],\r\n    [\r\n     6.211387324822908,\r\n     -0.007684331238309215\r\n    ],\r\n    [\r\n     6.320605866532743,\r\n     -0.009529494384093853\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999631269,\r\n    0.999999992798022,\r\n    0.9999993265770118,\r\n    0.9999986372321151,\r\n    0.9994267205076074,\r\n    0.999977259992431,\r\n    0.9475513935577039,\r\n    0.9408892517692148\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.942524853032782e-13,\r\n   \"t_factor\": 0.3264002799987793,\r\n   \"t_total\": 2.7108922004699707,\r\n   \"Gamma_flux\": 5.419342698887841e-16,\r\n   \"Gamma_flux_min\": 5.419342698887828e-16,\r\n   \"Gamma_flux_max\": 5.419342698887857e-16,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    9.01,\r\n    9.77\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999631269,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2567499818079604,\r\n    \"e=1|ew|>pi\": 0.00257436023970187,\r\n    \"e=0.873333|ew|>pi/2\": 0.1881619972200475,\r\n    \"e=0.873333|ew|>pi\": 0.0008102352914639222,\r\n    \"e=0.5|ew|>pi/2\": 0.02391047777041648,\r\n    \"e=0.5|ew|>pi\": 5.860610749084385e-07\r\n   },\r\n   \"r_well\": 5.709766598645989,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.00805455822386544,\r\n    \"h\": 0.01,\r\n    \"rmax\": 16.8,\r\n    \"R0\": 9.8,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1680,\r\n    \"dim\": 117600\r\n   },\r\n   \"E_re\": 1.8994626624047148,\r\n   \"E_im\": -2.6627911271628926e-16,\r\n   \"Gamma_rq\": 5.325582254325785e-16,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8994626624043969,\r\n     -5.273559366969494e-16\r\n    ],\r\n    [\r\n     3.2026824613709923,\r\n     -1.7234894067463813e-12\r\n    ],\r\n    [\r\n     3.919764456717264,\r\n     -1.0609522357873935e-09\r\n    ],\r\n    [\r\n     4.473546257459527,\r\n     -8.720498982650593e-09\r\n    ],\r\n    [\r\n     5.268377886764776,\r\n     -2.1748555065551067e-05\r\n    ],\r\n    [\r\n     5.411317015103524,\r\n     -1.1217994211817905e-06\r\n    ],\r\n    [\r\n     6.211845067213928,\r\n     -0.007732111534470509\r\n    ],\r\n    [\r\n     6.321197662900401,\r\n     -0.00951469583088415\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999652831,\r\n    0.9999999931433549,\r\n    0.9999993544407422,\r\n    0.99999868469214,\r\n    0.9994395400433251,\r\n    0.9999778066359095,\r\n    0.9477533223613388,\r\n    0.9415040651205866\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2631946696355904e-12,\r\n   \"t_factor\": 0.6256532669067383,\r\n   \"t_total\": 5.222997426986694,\r\n   \"Gamma_flux\": 5.407512134492358e-16,\r\n   \"Gamma_flux_min\": 5.407512134492341e-16,\r\n   \"Gamma_flux_max\": 5.407512134492389e-16,\r\n   \"n_flux\": 79,\r\n   \"flux_window\": [\r\n    9.005,\r\n    9.785\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999652831,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25671962276324123,\r\n    \"e=1|ew|>pi\": 0.0025729122253154947,\r\n    \"e=0.873333|ew|>pi/2\": 0.18813463428263918,\r\n    \"e=0.873333|ew|>pi\": 0.0008096775482248603,\r\n    \"e=0.5|ew|>pi/2\": 0.02390244859853631,\r\n    \"e=0.5|ew|>pi\": 5.851284867578272e-07\r\n   },\r\n   \"r_well\": 5.709766598645989,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.00805455822386544,\r\n    \"h\": 0.005,\r\n    \"rmax\": 16.8,\r\n    \"R0\": 9.8,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3360,\r\n    \"dim\": 235200\r\n   },\r\n   \"E_re\": 1.89947935289185,\r\n   \"E_im\": -2.28332928498611e-16,\r\n   \"Gamma_rq\": 4.56665856997222e-16,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8994793528917446,\r\n     -4.787836793695988e-16\r\n    ],\r\n    [\r\n     3.20273249636849,\r\n     -1.7237877791842493e-12\r\n    ],\r\n    [\r\n     3.9198118983458916,\r\n     -1.061147600345258e-09\r\n    ],\r\n    [\r\n     4.473635441270525,\r\n     -8.724217626099318e-09\r\n    ],\r\n    [\r\n     5.2684449678473,\r\n     -2.1759293546752545e-05\r\n    ],\r\n    [\r\n     5.411456861130832,\r\n     -1.1213010144561775e-06\r\n    ],\r\n    [\r\n     6.211959305044791,\r\n     -0.0077440632974718066\r\n    ],\r\n    [\r\n     6.321345702654323,\r\n     -0.009510994878419797\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999652873,\r\n    0.9999999931420338,\r\n    0.9999993542863723,\r\n    0.9999986842606006,\r\n    0.9994393112338439,\r\n    0.9999778213091727,\r\n    0.947680439768299,\r\n    0.9415344450162564\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.672416554697851e-12,\r\n   \"t_factor\": 1.3288195133209229,\r\n   \"t_total\": 11.09426212310791,\r\n   \"Gamma_flux\": 5.404557307087293e-16,\r\n   \"Gamma_flux_min\": 5.404557307087226e-16,\r\n   \"Gamma_flux_max\": 5.404557307087362e-16,\r\n   \"n_flux\": 160,\r\n   \"flux_window\": [\r\n    8.9975,\r\n    9.7925\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999652874,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25671203489291244,\r\n    \"e=1|ew|>pi\": 0.002572550427251627,\r\n    \"e=0.873333|ew|>pi/2\": 0.1881277953920352,\r\n    \"e=0.873333|ew|>pi\": 0.0008095382038092672,\r\n    \"e=0.5|ew|>pi/2\": 0.02390044212411534,\r\n    \"e=0.5|ew|>pi\": 5.848956361821739e-07\r\n   },\r\n   \"r_well\": 5.709766598645989,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8994849163875618,\r\n  \"R1_err_est\": 5.563495711680133e-06,\r\n  \"R2\": 1.8994849162076026,\r\n  \"ratio\": 4.000485196219083,\r\n  \"R1_vs_R2\": 1.7995915868596057e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 5.403572364618938e-16,\r\n  \"R1_err_est\": 9.849424683546138e-20,\r\n  \"R2\": 5.403572614725055e-16,\r\n  \"ratio\": 4.0038089450518175,\r\n  \"R1_vs_R2\": 2.501061165378839e-23\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -35.15430113764922,\r\n  \"R1_err_est\": 0.00018219314964085243,\r\n  \"R2\": -35.15430115777856,\r\n  \"ratio\": 3.998342747044572,\r\n  \"R1_vs_R2\": 2.012934174899783e-08\r\n },\r\n \"wall\": 19.04513955116272\r\n}"}
{"path": "raw/main_j23.json", "bytes": 6724, "sha256": "b8d84195027d4b90aa2cf58deccf6a5ed6499f7ca8b54bdab915da2da73b4ff0", "text": "{\r\n \"name\": \"main_j23\",\r\n \"Lam\": -0.006469367220120529,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"rmax\": 17.64,\r\n  \"R0\": 10.48,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 6.142678147488252,\r\n  \"Umax\": 6.912997511772986,\r\n  \"r3\": 9.285885161221723,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368425925624187\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.02,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 882,\r\n    \"dim\": 61740\r\n   },\r\n   \"E_re\": 1.9000075203483753,\r\n   \"E_im\": -5.4707478513261724e-17,\r\n   \"Gamma_rq\": 1.0941495702652345e-16,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000075203482734,\r\n     -1.249000902703301e-16\r\n    ],\r\n    [\r\n     3.203594785645469,\r\n     -1.599415044850616e-14\r\n    ],\r\n    [\r\n     3.9264647057604747,\r\n     -1.3220827210780328e-11\r\n    ],\r\n    [\r\n     4.475077917135074,\r\n     -1.277578459690787e-10\r\n    ],\r\n    [\r\n     5.300108571977184,\r\n     -5.240278720813896e-07\r\n    ],\r\n    [\r\n     5.411909892544474,\r\n     -3.896393574454038e-08\r\n    ],\r\n    [\r\n     6.2498029031657865,\r\n     -0.00012068688699290453\r\n    ],\r\n    [\r\n     6.390685305908324,\r\n     -0.0011429254662666463\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.99999999999853,\r\n    0.9999999996242798,\r\n    0.9999999583125129,\r\n    0.9999999102451351,\r\n    0.999956584840171,\r\n    0.9999975278581739,\r\n    0.9985038631959855,\r\n    0.9883460838728584\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.952619981259128e-13,\r\n   \"t_factor\": 0.32607579231262207,\r\n   \"t_total\": 2.6326394081115723,\r\n   \"Gamma_flux\": 3.2484884018238856e-18,\r\n   \"Gamma_flux_min\": 3.2484884018237207e-18,\r\n   \"Gamma_flux_max\": 3.2484884018238918e-18,\r\n   \"n_flux\": 39,\r\n   \"flux_window\": [\r\n    9.69,\r\n    10.450000000000001\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985298,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2569519700020637,\r\n    \"e=1|ew|>pi\": 0.0025789798756825017,\r\n    \"e=0.873333|ew|>pi/2\": 0.18833083401802816,\r\n    \"e=0.873333|ew|>pi\": 0.0008118169151886886,\r\n    \"e=0.5|ew|>pi/2\": 0.023944424135435904,\r\n    \"e=0.5|ew|>pi\": 5.87629557456561e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.01,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1764,\r\n    \"dim\": 123480\r\n   },\r\n   \"E_re\": 1.9000744039116595,\r\n   \"E_im\": -2.6888118550676858e-17,\r\n   \"Gamma_rq\": 5.3776237101353716e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.900074403912524,\r\n     -2.220446049250313e-16\r\n    ],\r\n    [\r\n     3.203795355100368,\r\n     -1.5751289161869408e-14\r\n    ],\r\n    [\r\n     3.926656843408046,\r\n     -1.322573300877039e-11\r\n    ],\r\n    [\r\n     4.475434670315936,\r\n     -1.2794971332441563e-10\r\n    ],\r\n    [\r\n     5.300394260111032,\r\n     -5.251473352979596e-07\r\n    ],\r\n    [\r\n     5.41246451844719,\r\n     -3.886102415556758e-08\r\n    ],\r\n    [\r\n     6.2504629231170945,\r\n     -0.00012184494132920498\r\n    ],\r\n    [\r\n     6.391137609419421,\r\n     -0.0011451881160032887\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985313,\r\n    0.9999999996240593,\r\n    0.9999999582767533,\r\n    0.999999910133754,\r\n    0.9999565068613012,\r\n    0.9999975368410551,\r\n    0.9984909324148695,\r\n    0.988330001995994\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.1767575334964267e-12,\r\n   \"t_factor\": 0.6144726276397705,\r\n   \"t_total\": 5.702532052993774,\r\n   \"Gamma_flux\": 3.2389777326757008e-18,\r\n   \"Gamma_flux_min\": 3.2389777326756808e-18,\r\n   \"Gamma_flux_max\": 3.2389777326757204e-18,\r\n   \"n_flux\": 78,\r\n   \"flux_window\": [\r\n    9.695,\r\n    10.465\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985311,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25692160588056745,\r\n    \"e=1|ew|>pi\": 0.0025775296078270633,\r\n    \"e=0.873333|ew|>pi/2\": 0.1883034618456258,\r\n    \"e=0.873333|ew|>pi\": 0.0008112581976623339,\r\n    \"e=0.5|ew|>pi/2\": 0.023936386303538736,\r\n    \"e=0.5|ew|>pi\": 5.866945711384731e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.006469367220120529,\r\n    \"h\": 0.005,\r\n    \"rmax\": 17.64,\r\n    \"R0\": 10.48,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3528,\r\n    \"dim\": 246960\r\n   },\r\n   \"E_re\": 1.9000911227768882,\r\n   \"E_im\": 1.474514636879419e-17,\r\n   \"Gamma_rq\": -2.949029273758838e-17,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.9000911227732773,\r\n     -3.3306690738754696e-16\r\n    ],\r\n    [\r\n     3.2038454871439908,\r\n     -1.582067810090848e-14\r\n    ],\r\n    [\r\n     3.926704865675452,\r\n     -1.3227689776851292e-11\r\n    ],\r\n    [\r\n     4.475523835879015,\r\n     -1.2799657861384262e-10\r\n    ],\r\n    [\r\n     5.300465652719793,\r\n     -5.254273113056152e-07\r\n    ],\r\n    [\r\n     5.412603141286921,\r\n     -3.8835421808935955e-08\r\n    ],\r\n    [\r\n     6.2506277872300995,\r\n     -0.00012213598803363646\r\n    ],\r\n    [\r\n     6.391250716119959,\r\n     -0.0011457533676725098\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999999985769,\r\n    0.9999999996339964,\r\n    0.9999999592558069,\r\n    0.9999999120016142,\r\n    0.9999571816042232,\r\n    0.9999975761949506,\r\n    0.9984993774962811,\r\n    0.9884032098693352\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.379296725163954e-12,\r\n   \"t_factor\": 1.3305504322052002,\r\n   \"t_total\": 10.893027305603027,\r\n   \"Gamma_flux\": 3.236603396952871e-18,\r\n   \"Gamma_flux_min\": 3.236603396952832e-18,\r\n   \"Gamma_flux_max\": 3.2366033969529165e-18,\r\n   \"n_flux\": 158,\r\n   \"flux_window\": [\r\n    9.6875,\r\n    10.4725\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999999985771,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25691401674165876,\r\n    \"e=1|ew|>pi\": 0.00257716724670958,\r\n    \"e=0.873333|ew|>pi/2\": 0.18829662064712074,\r\n    \"e=0.873333|ew|>pi\": 0.0008111186098311847,\r\n    \"e=0.5|ew|>pi/2\": 0.023934377665002005,\r\n    \"e=0.5|ew|>pi\": 5.864611217667601e-07\r\n   },\r\n   \"r_well\": 6.142678147488252,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.9000966957319643,\r\n  \"R1_err_est\": 5.572955076083019e-06,\r\n  \"R2\": 1.9000966955519116,\r\n  \"ratio\": 4.000484624364825,\r\n  \"R1_vs_R2\": 1.80052639464634e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 3.2358119517119274e-18,\r\n  \"R1_err_est\": 7.914452409436397e-22,\r\n  \"R2\": 3.235812247850969e-18,\r\n  \"ratio\": 4.005612625349315,\r\n  \"R1_vs_R2\": 2.9613904171763683e-25\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -40.272251668172125,\r\n  \"R1_err_est\": 0.0002444399230157046,\r\n  \"R2\": -40.272251696249334,\r\n  \"ratio\": 3.9982770485979056,\r\n  \"R1_vs_R2\": 2.807720989039808e-08\r\n },\r\n \"wall\": 19.25068163871765\r\n}"}
{"path": "raw/main_SM_lam-0.010.json", "bytes": 6685, "sha256": "29b9672f74843182a65216f6519aeb3fd6a035f17eb69eb40b7375e4c3025a47", "text": "{\r\n \"name\": \"main_SM_lam-0.010\",\r\n \"Lam\": -0.01311112406036944,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.01311112406036944,\r\n  \"rmax\": 15.16,\r\n  \"R0\": 8.44,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 4.853386553810078,\r\n  \"Umax\": 5.464039858732078,\r\n  \"r3\": 7.226563861040741,\r\n  \"above\": false,\r\n  \"rmin\": 0.4368964133859191\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01311112406036944,\r\n    \"h\": 0.02,\r\n    \"rmax\": 15.16,\r\n    \"R0\": 8.44,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 758,\r\n    \"dim\": 53060\r\n   },\r\n   \"E_re\": 1.8974275407040109,\r\n   \"E_im\": -3.2952672155141132e-12,\r\n   \"Gamma_rq\": 6.5905344310282265e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8974275407038363,\r\n     -3.293927630654281e-12\r\n    ],\r\n    [\r\n     3.1987695398492644,\r\n     -8.376675957044721e-09\r\n    ],\r\n    [\r\n     3.896332238283593,\r\n     -2.612614345039177e-06\r\n    ],\r\n    [\r\n     4.466504335603171,\r\n     -1.554550529814236e-05\r\n    ],\r\n    [\r\n     5.139726595821694,\r\n     -0.008507550067303894\r\n    ],\r\n    [\r\n     5.408378706394012,\r\n     -0.00018921693891554847\r\n    ],\r\n    [\r\n     5.935108446556551,\r\n     -0.2465554822644085\r\n    ],\r\n    [\r\n     6.279661202217952,\r\n     -0.012764177098426331\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999878192514,\r\n    0.9999985198424092,\r\n    0.9998947955438822,\r\n    0.9997694747781936,\r\n    0.9446889853865954,\r\n    0.9989837016175358,\r\n    0.3526755530000529,\r\n    0.9552037000156354\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.723933343661631e-13,\r\n   \"t_factor\": 0.2632279396057129,\r\n   \"t_total\": 1.8133060932159424,\r\n   \"Gamma_flux\": 6.587853975544175e-12,\r\n   \"Gamma_flux_min\": 6.587853975544151e-12,\r\n   \"Gamma_flux_max\": 6.5878539755441874e-12,\r\n   \"n_flux\": 40,\r\n   \"flux_window\": [\r\n    7.63,\r\n    8.41\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999878201143,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2560953997040453,\r\n    \"e=1|ew|>pi\": 0.0025594779077749525,\r\n    \"e=0.873333|ew|>pi/2\": 0.1876153062864112,\r\n    \"e=0.873333|ew|>pi\": 0.0008051434449018961,\r\n    \"e=0.5|ew|>pi/2\": 0.023800919457022427,\r\n    \"e=0.5|ew|>pi\": 5.810248052924887e-07\r\n   },\r\n   \"r_well\": 4.853386553810078,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01311112406036944,\r\n    \"h\": 0.01,\r\n    \"rmax\": 15.16,\r\n    \"R0\": 8.44,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1516,\r\n    \"dim\": 106120\r\n   },\r\n   \"E_re\": 1.8974939450645074,\r\n   \"E_im\": -3.290567246327857e-12,\r\n   \"Gamma_rq\": 6.581134492655714e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.897493945064992,\r\n     -3.290763495034099e-12\r\n    ],\r\n    [\r\n     3.198968386412421,\r\n     -8.383868176087272e-09\r\n    ],\r\n    [\r\n     3.8965142142902858,\r\n     -2.615410057311973e-06\r\n    ],\r\n    [\r\n     4.466860842991036,\r\n     -1.5574832535718286e-05\r\n    ],\r\n    [\r\n     5.1399357139221,\r\n     -0.008518856074531851\r\n    ],\r\n    [\r\n     5.408944592417143,\r\n     -0.000189042662247646\r\n    ],\r\n    [\r\n     5.935326266947835,\r\n     -0.24673991852600208\r\n    ],\r\n    [\r\n     6.280430122528421,\r\n     -0.012768730037862046\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999999871617822,\r\n    0.9999984578580731,\r\n    0.9998914357339134,\r\n    0.9997642638843641,\r\n    0.9440150178826943,\r\n    0.9989763534764635,\r\n    0.3501751113144108,\r\n    0.9549970293595915\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.3274261203560332e-12,\r\n   \"t_factor\": 0.590411901473999,\r\n   \"t_total\": 4.46843695640564,\r\n   \"Gamma_flux\": 6.581092101630672e-12,\r\n   \"Gamma_flux_min\": 6.581092101630494e-12,\r\n   \"Gamma_flux_max\": 6.581092101630704e-12,\r\n   \"n_flux\": 80,\r\n   \"flux_window\": [\r\n    7.635,\r\n    8.425\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999871626443,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25606505657101525,\r\n    \"e=1|ew|>pi\": 0.0025580371448216104,\r\n    \"e=0.873333|ew|>pi/2\": 0.18758797281505285,\r\n    \"e=0.873333|ew|>pi\": 0.0008045888356386244,\r\n    \"e=0.5|ew|>pi/2\": 0.02379291816344236,\r\n    \"e=0.5|ew|>pi\": 5.800999155134821e-07\r\n   },\r\n   \"r_well\": 4.853386553810078,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01311112406036944,\r\n    \"h\": 0.005,\r\n    \"rmax\": 15.16,\r\n    \"R0\": 8.44,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 3032,\r\n    \"dim\": 212240\r\n   },\r\n   \"E_re\": 1.8975105441332185,\r\n   \"E_im\": -3.28968813546564e-12,\r\n   \"Gamma_rq\": 6.57937627093128e-12,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8975105441337088,\r\n     -3.289951644447342e-12\r\n    ],\r\n    [\r\n     3.199018087755114,\r\n     -8.385666862287255e-09\r\n    ],\r\n    [\r\n     3.8965596966734264,\r\n     -2.6161092107207518e-06\r\n    ],\r\n    [\r\n     4.466949946641166,\r\n     -1.5582171799359557e-05\r\n    ],\r\n    [\r\n     5.139987976842998,\r\n     -0.008521683982012904\r\n    ],\r\n    [\r\n     5.409086017647544,\r\n     -0.0001889992417347941\r\n    ],\r\n    [\r\n     5.935380732250645,\r\n     -0.24678602430819546\r\n    ],\r\n    [\r\n     6.280622273558173,\r\n     -0.01276987020534355\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.999999987494805,\r\n    0.9999984880733249,\r\n    0.9998930497097367,\r\n    0.9997666330432938,\r\n    0.9443089569138232,\r\n    0.9989811176631741,\r\n    0.3512916752025965,\r\n    0.9551036594240526\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.693380855330983e-12,\r\n   \"t_factor\": 1.1281757354736328,\r\n   \"t_total\": 7.926032304763794,\r\n   \"Gamma_flux\": 6.579401996540345e-12,\r\n   \"Gamma_flux_min\": 6.579401996540128e-12,\r\n   \"Gamma_flux_max\": 6.579401996540417e-12,\r\n   \"n_flux\": 162,\r\n   \"flux_window\": [\r\n    7.6275,\r\n    8.432500000000001\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999999874956664,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.25605747254860944,\r\n    \"e=1|ew|>pi\": 0.0025576771573286965,\r\n    \"e=0.873333|ew|>pi/2\": 0.18758114119443015,\r\n    \"e=0.873333|ew|>pi\": 0.0008044502738126098,\r\n    \"e=0.5|ew|>pi/2\": 0.02379091864384645,\r\n    \"e=0.5|ew|>pi\": 5.798689868345838e-07\r\n   },\r\n   \"r_well\": 4.853386553810078,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8975160771561221,\r\n  \"R1_err_est\": 5.533022903625451e-06,\r\n  \"R2\": 1.897516076976441,\r\n  \"ratio\": 4.0004871148067735,\r\n  \"R1_vs_R2\": 1.7968115884059443e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 6.5788386281769025e-12,\r\n  \"R1_err_est\": 5.633683634423798e-16,\r\n  \"R2\": 6.578838660478062e-12,\r\n  \"ratio\": 4.000860036575839,\r\n  \"R1_vs_R2\": 3.230115977433208e-20\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -25.747162871784422,\r\n  \"R1_err_est\": 8.561507832993698e-05,\r\n  \"R2\": -25.74716288152988,\r\n  \"ratio\": 3.998292568571532,\r\n  \"R1_vs_R2\": 9.74545955045869e-09\r\n },\r\n \"wall\": 14.228904247283936\r\n}"}
{"path": "raw/main_SM_lam-0.013.json", "bytes": 6677, "sha256": "d00c13063ad9f41fea887275a70b3fa707e04bdf69b3fedd5f4a8d1d872f1fec", "text": "{\r\n \"name\": \"main_SM_lam-0.013\",\r\n \"Lam\": -0.01704446127848027,\r\n \"e\": 1.0,\r\n \"variant\": {},\r\n \"hs\": [\r\n  0.02,\r\n  0.01,\r\n  0.005\r\n ],\r\n \"grid\": {\r\n  \"Lam\": -0.01704446127848027,\r\n  \"rmax\": 14.36,\r\n  \"R0\": 7.76,\r\n  \"theta\": 0.45,\r\n  \"delta\": 0.6,\r\n  \"S\": 10.0,\r\n  \"Ns\": 70,\r\n  \"e\": 1.0\r\n },\r\n \"landmarks\": {\r\n  \"rb\": 4.446640831693045,\r\n  \"Umax\": 5.007212341962764,\r\n  \"r3\": 6.575092021411822,\r\n  \"above\": false,\r\n  \"rmin\": 0.43692831809743404\r\n },\r\n \"runs\": [\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01704446127848027,\r\n    \"h\": 0.02,\r\n    \"rmax\": 14.36,\r\n    \"R0\": 7.76,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 718,\r\n    \"dim\": 50260\r\n   },\r\n   \"E_re\": 1.8958773688044683,\r\n   \"E_im\": -2.0069005492171435e-10,\r\n   \"Gamma_rq\": 4.013801098434287e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8958773688046682,\r\n     -2.0068938871853348e-10\r\n    ],\r\n    [\r\n     3.195682115217087,\r\n     -3.201823516110758e-07\r\n    ],\r\n    [\r\n     3.8765233936996877,\r\n     -6.724404485132507e-05\r\n    ],\r\n    [\r\n     4.4599774909935155,\r\n     -0.0003428045528764134\r\n    ],\r\n    [\r\n     5.02101808542859,\r\n     -0.05199536165603988\r\n    ],\r\n    [\r\n     5.4073580172616875,\r\n     -0.0005576062448475125\r\n    ],\r\n    [\r\n     5.812755920851117,\r\n     -0.4877355939458268\r\n    ],\r\n    [\r\n     6.277462819529151,\r\n     -0.012715428967425182\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999998229227592,\r\n    0.9999824768599422,\r\n    0.9988977327879422,\r\n    0.9973547221788489,\r\n    0.7711050373408105,\r\n    0.9977848644142012,\r\n    0.17793491161962263,\r\n    0.9622727587704578\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 5.813034636882243e-13,\r\n   \"t_factor\": 0.29906320571899414,\r\n   \"t_total\": 1.9044842720031738,\r\n   \"Gamma_flux\": 4.013785734414685e-10,\r\n   \"Gamma_flux_min\": 4.013785734414676e-10,\r\n   \"Gamma_flux_max\": 4.013785734414691e-10,\r\n   \"n_flux\": 38,\r\n   \"flux_window\": [\r\n    6.99,\r\n    7.73\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999999822975829,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2555747991120612,\r\n    \"e=1|ew|>pi\": 0.0025477388731033083,\r\n    \"e=0.873333|ew|>pi/2\": 0.18718102110178267,\r\n    \"e=0.873333|ew|>pi\": 0.0008011307682604045,\r\n    \"e=0.5|ew|>pi/2\": 0.0237142832542328,\r\n    \"e=0.5|ew|>pi\": 5.770703159663465e-07\r\n   },\r\n   \"r_well\": 4.446640831693045,\r\n   \"h_scaled\": 0.02\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01704446127848027,\r\n    \"h\": 0.01,\r\n    \"rmax\": 14.36,\r\n    \"R0\": 7.76,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 1436,\r\n    \"dim\": 100520\r\n   },\r\n   \"E_re\": 1.895943484744783,\r\n   \"E_im\": -2.0056591725016788e-10,\r\n   \"Gamma_rq\": 4.0113183450033576e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8959434847447083,\r\n     -2.0056602906270982e-10\r\n    ],\r\n    [\r\n     3.195879800982973,\r\n     -3.205130256200839e-07\r\n    ],\r\n    [\r\n     3.8766985725020886,\r\n     -6.731777698452956e-05\r\n    ],\r\n    [\r\n     4.460332435295616,\r\n     -0.0003434458165753121\r\n    ],\r\n    [\r\n     5.021191442004149,\r\n     -0.05204003447457781\r\n    ],\r\n    [\r\n     5.407925623206486,\r\n     -0.0005567814761060844\r\n    ],\r\n    [\r\n     5.812956062041348,\r\n     -0.4880022850909347\r\n    ],\r\n    [\r\n     6.278233470679229,\r\n     -0.012723574020704655\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999998312907421,\r\n    0.9999830416601067,\r\n    0.9989217427396517,\r\n    0.99738782021605,\r\n    0.7727658686315438,\r\n    0.9978030157891382,\r\n    0.17949822310349564,\r\n    0.9624278142635911\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 2.2664283369607803e-12,\r\n   \"t_factor\": 0.5397779941558838,\r\n   \"t_total\": 3.612980842590332,\r\n   \"Gamma_flux\": 4.011317636392916e-10,\r\n   \"Gamma_flux_min\": 4.0113176363928913e-10,\r\n   \"Gamma_flux_max\": 4.011317636392942e-10,\r\n   \"n_flux\": 77,\r\n   \"flux_window\": [\r\n    6.985,\r\n    7.745\r\n   ],\r\n   \"P_well_over_unscaled\": 0.999999831343762,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2555444653796568,\r\n    \"e=1|ew|>pi\": 0.0025463037943684193,\r\n    \"e=0.873333|ew|>pi/2\": 0.1871537086078753,\r\n    \"e=0.873333|ew|>pi\": 0.0008005786174955054,\r\n    \"e=0.5|ew|>pi/2\": 0.02370630368061832,\r\n    \"e=0.5|ew|>pi\": 5.761514627807829e-07\r\n   },\r\n   \"r_well\": 4.446640831693045,\r\n   \"h_scaled\": 0.01\r\n  },\r\n  {\r\n   \"params\": {\r\n    \"Lam\": -0.01704446127848027,\r\n    \"h\": 0.005,\r\n    \"rmax\": 14.36,\r\n    \"R0\": 7.76,\r\n    \"theta\": 0.45,\r\n    \"delta\": 0.6,\r\n    \"S\": 10.0,\r\n    \"Ns\": 70,\r\n    \"e\": 1.0,\r\n    \"N\": 2872,\r\n    \"dim\": 201040\r\n   },\r\n   \"E_re\": 1.8959600117109,\r\n   \"E_im\": -2.0053500239969094e-10,\r\n   \"Gamma_rq\": 4.010700047993819e-10,\r\n   \"arpack_vals\": [\r\n    [\r\n     1.8959600117132303,\r\n     -2.0053535221276064e-10\r\n    ],\r\n    [\r\n     3.1959292121338327,\r\n     -3.20595738900753e-07\r\n    ],\r\n    [\r\n     3.8767423558852396,\r\n     -6.733621703055442e-05\r\n    ],\r\n    [\r\n     4.460421147718021,\r\n     -0.00034360629205226756\r\n    ],\r\n    [\r\n     5.0212347667959545,\r\n     -0.05205120503973944\r\n    ],\r\n    [\r\n     5.4080674770372195,\r\n     -0.0005565756497510274\r\n    ],\r\n    [\r\n     5.813006115027713,\r\n     -0.4880690699122842\r\n    ],\r\n    [\r\n     6.27842605449161,\r\n     -0.012725610074460686\r\n    ]\r\n   ],\r\n   \"well_frac\": [\r\n    0.9999998271359618,\r\n    0.9999827486360803,\r\n    0.998909029816949,\r\n    0.9973684037405183,\r\n    0.7718389482548962,\r\n    0.9977970806318776,\r\n    0.17865471204467867,\r\n    0.9623444486781166\r\n   ],\r\n   \"jsel\": 0,\r\n   \"resid\": 9.614755258505074e-12,\r\n   \"t_factor\": 1.0289325714111328,\r\n   \"t_total\": 7.344217777252197,\r\n   \"Gamma_flux\": 4.010700519201932e-10,\r\n   \"Gamma_flux_min\": 4.0107005192018787e-10,\r\n   \"Gamma_flux_max\": 4.010700519202275e-10,\r\n   \"n_flux\": 156,\r\n   \"flux_window\": [\r\n    6.9775,\r\n    7.7525\r\n   ],\r\n   \"P_well_over_unscaled\": 0.9999998271889694,\r\n   \"holonomy_tail\": {\r\n    \"e=1|ew|>pi/2\": 0.2555368854281544,\r\n    \"e=1|ew|>pi\": 0.0025459452443123845,\r\n    \"e=0.873333|ew|>pi/2\": 0.1871468834914592,\r\n    \"e=0.873333|ew|>pi\": 0.0008004406752995514,\r\n    \"e=0.5|ew|>pi/2\": 0.02370430974865882,\r\n    \"e=0.5|ew|>pi\": 5.759220452494876e-07\r\n   },\r\n   \"r_well\": 4.446640831693045,\r\n   \"h_scaled\": 0.005\r\n  }\r\n ],\r\n \"rich_E\": {\r\n  \"R1\": 1.8959655206996056,\r\n  \"R1_err_est\": 5.5089887056603e-06,\r\n  \"R2\": 1.8959655205201424,\r\n  \"ratio\": 4.000488646651836,\r\n  \"R1_vs_R2\": 1.7946311103855805e-10\r\n },\r\n \"rich_G\": {\r\n  \"R1\": 4.010494813471604e-10,\r\n  \"R1_err_est\": 2.0570573032803864e-14,\r\n  \"R2\": 4.010494805232889e-10,\r\n  \"ratio\": 3.9993992353916745,\r\n  \"R1_vs_R2\": 8.238714765125093e-19\r\n },\r\n \"rich_lnG\": {\r\n  \"R1\": -21.636936296092994,\r\n  \"R1_err_est\": 5.1285281770674374e-05,\r\n  \"R2\": -21.636936303403534,\r\n  \"ratio\": 3.9978618023319705,\r\n  \"R1_vs_R2\": 7.31053972913287e-09\r\n },\r\n \"wall\": 12.880737781524658\r\n}"}
{"path": "raw/oneD_all.json", "bytes": 38122, "sha256": "fcd2a26cda4880b8384004d43125cd0a43ef3f5386e2b963ffc0750f0527ce00", "text": "{\r\n \"j23\": {\r\n  \"Lam\": -0.006469367220120529,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8400869159648154,\r\n   \"T\": 2.56724497648911,\r\n   \"S\": 39.53373524584027,\r\n   \"Gamma_Kemble\": 2.6378471149997635e-18,\r\n   \"Gamma_Gamow\": 2.6378471149997635e-18,\r\n   \"rb\": 6.143414500541278,\r\n   \"Umax\": 6.911341313108938,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2291860037452425,\r\n   \"r3\": 9.303063796093596,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.8042767576328371,\r\n   \"E_im\": -1.1603157808334716e-18,\r\n   \"Gamma\": 2.320631561666943e-18,\r\n   \"R1\": 10.303066911473502,\r\n   \"tmax\": 6.298,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 1.8773915483048013e-16,\r\n   \"Gamma_alt\": 2.3195393753798305e-18,\r\n   \"E_alt\": 1.8042767576329675,\r\n   \"rel_diff_alt\": 0.0004706418309368132\r\n  },\r\n  \"S_at_E_BO\": 39.831665283633896,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.566590385273725,\r\n   \"T\": 3.0939424427629025,\r\n   \"S\": 33.71009225214769,\r\n   \"Gamma_Kemble\": 7.402539275117595e-16,\r\n   \"Gamma_Gamow\": 7.402539275117603e-16,\r\n   \"rb\": 6.1412033186532184,\r\n   \"Umax\": 6.916311101560802,\r\n   \"r1\": 0.2973542575898679,\r\n   \"r2\": 1.6749937498262142,\r\n   \"r3\": 9.09844673965916,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.554863914458209,\r\n   \"E_im\": -3.7689283300600016e-16,\r\n   \"Gamma\": 7.537856660120003e-16,\r\n   \"R1\": 10.097998993839145,\r\n   \"tmax\": 6.390000000000001,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 1.4003638877956916e-16,\r\n   \"Gamma_alt\": 7.537867414718216e-16,\r\n   \"E_alt\": 2.554863914458092,\r\n   \"rel_diff_alt\": 1.4267448558147322e-06\r\n  },\r\n  \"S_at_E_BOD\": 33.80683770560398\r\n },\r\n \"j22\": {\r\n  \"Lam\": -0.00805455822386544,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.839718722599868,\r\n   \"T\": 2.56931632870777,\r\n   \"S\": 34.396198268671476,\r\n   \"Gamma_Kemble\": 4.488521569355315e-16,\r\n   \"Gamma_Gamow\": 4.488521569355318e-16,\r\n   \"rb\": 5.710618894604461,\r\n   \"Umax\": 6.424446256430018,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2295472616235212,\r\n   \"r3\": 8.61252179679872,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.8036573391475,\r\n   \"E_im\": -1.9950170479281214e-16,\r\n   \"Gamma\": 3.990034095856243e-16,\r\n   \"R1\": 9.61252549486082,\r\n   \"tmax\": 6.192,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 8.789977113238828e-17,\r\n   \"Gamma_alt\": 3.9900282566685007e-16,\r\n   \"E_alt\": 1.8036573391476305,\r\n   \"rel_diff_alt\": 1.4634430688387212e-06\r\n  },\r\n  \"S_at_E_BO\": 34.68435662593633,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.56530908971052,\r\n   \"T\": 3.100722829612303,\r\n   \"S\": 28.820722659254947,\r\n   \"Gamma_Kemble\": 9.814230139429542e-14,\r\n   \"Gamma_Gamow\": 9.814230139431035e-14,\r\n   \"rb\": 5.7080589457802935,\r\n   \"Umax\": 6.430198397497963,\r\n   \"r1\": 0.29745446170188156,\r\n   \"r2\": 1.6763234137784904,\r\n   \"r3\": 8.40366521730859,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.5531996623237925,\r\n   \"E_im\": -5.003585939737759e-14,\r\n   \"Gamma\": 1.0007171879475518e-13,\r\n   \"R1\": 9.403125579306165,\r\n   \"tmax\": 6.288,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 1.9289038967780696e-16,\r\n   \"Gamma_alt\": 1.000717188421656e-13,\r\n   \"E_alt\": 2.5531996623236775,\r\n   \"rel_diff_alt\": 4.737645831198734e-10\r\n  },\r\n  \"S_at_E_BOD\": 28.916595804180332\r\n },\r\n \"j21\": {\r\n  \"Lam\": -0.010028169057997869,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8392595919261652,\r\n   \"T\": 2.5719070316907557,\r\n   \"S\": 29.8338489064111,\r\n   \"Gamma_Kemble\": 4.296044587929136e-14,\r\n   \"Gamma_Gamow\": 4.296044587929373e-14,\r\n   \"rb\": 5.308313179346796,\r\n   \"Umax\": 5.971852326765146,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2299985666709288,\r\n   \"r3\": 7.970017808654145,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.8028825970521924,\r\n   \"E_im\": -1.9276305251021836e-14,\r\n   \"Gamma\": 3.855261050204367e-14,\r\n   \"R1\": 8.970022209866581,\r\n   \"tmax\": 6.0840000000000005,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 1.2721755247231118e-16,\r\n   \"Gamma_alt\": 3.8552608934349204e-14,\r\n   \"E_alt\": 1.802882597052323,\r\n   \"rel_diff_alt\": 4.066376946276762e-08\r\n  },\r\n  \"S_at_E_BO\": 30.112962794074797,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.5637071457701808,\r\n   \"T\": 3.109268946957341,\r\n   \"S\": 24.499743778683243,\r\n   \"Gamma_Kemble\": 7.3661096506431e-12,\r\n   \"Gamma_Gamow\": 7.366109650727453e-12,\r\n   \"rb\": 5.305349195129153,\r\n   \"Umax\": 5.978510124233715,\r\n   \"r1\": 0.2975799019849789,\r\n   \"r2\": 1.6779940935227047,\r\n   \"r3\": 7.756378852841432,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.5511105590926397,\r\n   \"E_im\": -3.758188834426023e-12,\r\n   \"Gamma\": 7.516377668852045e-12,\r\n   \"R1\": 8.755725303366475,\r\n   \"tmax\": 6.1850000000000005,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 2.6688180624248455e-16,\r\n   \"Gamma_alt\": 7.516377667104738e-12,\r\n   \"E_alt\": 2.551110559092525,\r\n   \"rel_diff_alt\": 2.324667125463975e-10\r\n  },\r\n  \"S_at_E_BOD\": 24.595420733551137\r\n },\r\n \"j20\": {\r\n  \"Lam\": -0.012485374350863455,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8386868399733016,\r\n   \"T\": 2.575151015393952,\r\n   \"S\": 25.785763933084198,\r\n   \"Gamma_Kemble\": 2.4580024396801735e-12,\r\n   \"Gamma_Gamow\": 2.458002439687953e-12,\r\n   \"rb\": 4.934349381404242,\r\n   \"Umax\": 5.5511430540797715,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2305628428814486,\r\n   \"r3\": 7.372095063868711,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.8019123923290155,\r\n   \"E_im\": -1.1125703434751932e-12,\r\n   \"Gamma\": 2.2251406869503865e-12,\r\n   \"R1\": 8.372100317467806,\r\n   \"tmax\": 5.9750000000000005,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 7.727001590004347e-17,\r\n   \"Gamma_alt\": 2.2251406850117154e-12,\r\n   \"E_alt\": 1.8019123923291465,\r\n   \"rel_diff_alt\": 8.712577326264181e-10\r\n  },\r\n  \"S_at_E_BO\": 26.05662440350174,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.561702147414682,\r\n   \"T\": 3.120075141081956,\r\n   \"S\": 20.686750409889974,\r\n   \"Gamma_Kemble\": 3.324247837794519e-10,\r\n   \"Gamma_Gamow\": 3.324247839518458e-10,\r\n   \"rb\": 4.930917220572943,\r\n   \"Umax\": 5.558849309206824,\r\n   \"r1\": 0.2977371542736526,\r\n   \"r2\": 1.6800982331960004,\r\n   \"r3\": 7.153032547129631,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.5484820457669586,\r\n   \"E_im\": -1.6959338545715045e-10,\r\n   \"Gamma\": 3.391867709143009e-10,\r\n   \"R1\": 8.152236541090893,\r\n   \"tmax\": 6.081,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 4.496461652211907e-16,\r\n   \"Gamma_alt\": 3.391867709140514e-10,\r\n   \"E_alt\": 2.548482045766845,\r\n   \"rel_diff_alt\": 7.355227538141662e-13\r\n  },\r\n  \"S_at_E_BOD\": 20.78305315765442\r\n },\r\n \"SM_lam-0.010\": {\r\n  \"Lam\": -0.01311112406036944,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8385407840278303,\r\n   \"T\": 2.5759804267743363,\r\n   \"S\": 24.947026283561513,\r\n   \"Gamma_Kemble\": 5.684621933044492e-12,\r\n   \"Gamma_Gamow\": 5.684621933086113e-12,\r\n   \"rb\": 4.8545663822167695,\r\n   \"Umax\": 5.461387179993865,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.230706966926287,\r\n   \"r3\": 7.244428489452568,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.8016643036573612,\r\n   \"E_im\": -2.577775458418645e-12,\r\n   \"Gamma\": 5.15555091683729e-12,\r\n   \"R1\": 8.244433957168898,\r\n   \"tmax\": 5.9510000000000005,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 2.5076180584767623e-16,\r\n   \"Gamma_alt\": 5.1555509175574775e-12,\r\n   \"E_alt\": 1.8016643036574924,\r\n   \"rel_diff_alt\": 1.3969159162741107e-10\r\n  },\r\n  \"S_at_E_BO\": 25.216161154534106,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.5611896667973997,\r\n   \"T\": 3.122857114861085,\r\n   \"S\": 19.899669710535964,\r\n   \"Gamma_Kemble\": 7.296778092508382e-10,\r\n   \"Gamma_Gamow\": 7.29677810082189e-10,\r\n   \"rb\": 4.851019985556144,\r\n   \"Umax\": 5.469349093486603,\r\n   \"r1\": 0.29777739304078166,\r\n   \"r2\": 1.6806384200749178,\r\n   \"r3\": 7.024056303758708,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.547807622052822,\r\n   \"E_im\": -3.7220784921533775e-10,\r\n   \"Gamma\": 7.444156984306755e-10,\r\n   \"R1\": 8.023223764736278,\r\n   \"tmax\": 6.058,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 1.568301937887331e-16,\r\n   \"Gamma_alt\": 7.44415698429564e-10,\r\n   \"E_alt\": 2.547807622052708,\r\n   \"rel_diff_alt\": 1.493138945818373e-12\r\n  },\r\n  \"S_at_E_BOD\": 19.99624324705728\r\n },\r\n \"j19\": {\r\n  \"Lam\": -0.015544669398734834,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8379719977302145,\r\n   \"T\": 2.579218869194611,\r\n   \"S\": 22.19741945673836,\r\n   \"Gamma_Kemble\": 8.877588695841371e-11,\r\n   \"Gamma_Gamow\": 8.877588696857732e-11,\r\n   \"rb\": 4.586730849358155,\r\n   \"Umax\": 5.160072205527925,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.231269122567473,\r\n   \"r3\": 6.815528659737972,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.8006954699101376,\r\n   \"E_im\": -4.050151835919677e-11,\r\n   \"Gamma\": 8.100303671839354e-11,\r\n   \"R1\": 7.8155349520123885,\r\n   \"tmax\": 5.865,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 3.7970356925557956e-16,\r\n   \"Gamma_alt\": 8.100303671909703e-11,\r\n   \"E_alt\": 1.8006954699102684,\r\n   \"rel_diff_alt\": 8.68483063243275e-12\r\n  },\r\n  \"S_at_E_BO\": 22.46090273667697,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.559189231235916,\r\n   \"T\": 3.133795194385984,\r\n   \"S\": 17.3277794903916,\r\n   \"Gamma_Kemble\": 9.518540606652423e-09,\r\n   \"Gamma_Gamow\": 9.518540748617446e-09,\r\n   \"rb\": 4.582756022547183,\r\n   \"Umax\": 5.168992328533867,\r\n   \"r1\": 0.2979346376678896,\r\n   \"r2\": 1.6827563383388229,\r\n   \"r3\": 6.590276963204807,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.545164493280118,\r\n   \"E_im\": -4.850900172345619e-09,\r\n   \"Gamma\": 9.701800344691237e-09,\r\n   \"R1\": 7.589300931913367,\r\n   \"tmax\": 5.977,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 1.3963549366785403e-16,\r\n   \"Gamma_alt\": 9.70180034468305e-09,\r\n   \"E_alt\": 2.545164493280006,\r\n   \"rel_diff_alt\": 8.438805210175815e-13\r\n  },\r\n  \"S_at_E_BOD\": 17.42573192048413\r\n },\r\n \"SM_lam-0.013\": {\r\n  \"Lam\": -0.01704446127848027,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8376208396254294,\r\n   \"T\": 2.581224980780245,\r\n   \"S\": 20.81460512259041,\r\n   \"Gamma_Kemble\": 3.5359490010428713e-10,\r\n   \"Gamma_Gamow\": 3.535949002656516e-10,\r\n   \"rb\": 4.4480465811732515,\r\n   \"Umax\": 5.004052403819908,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2316168990108263,\r\n   \"r3\": 6.593228161993666,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.8000951350760412,\r\n   \"E_im\": -1.6180988644314568e-10,\r\n   \"Gamma\": 3.2361977288629137e-10,\r\n   \"R1\": 7.593234957541202,\r\n   \"tmax\": 5.819,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 2.409420074753447e-16,\r\n   \"Gamma_alt\": 3.2361977288549515e-10,\r\n   \"E_alt\": 1.8000951350761716,\r\n   \"rel_diff_alt\": 2.4603652448718094e-12\r\n  },\r\n  \"S_at_E_BO\": 21.075275705382527,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.5579504364494117,\r\n   \"T\": 3.1406325436955047,\r\n   \"S\": 16.03980555979379,\r\n   \"Gamma_Kemble\": 3.443370896703525e-08,\r\n   \"Gamma_Gamow\": 3.443371082892841e-08,\r\n   \"rb\": 4.443818610339851,\r\n   \"Umax\": 5.013538228590349,\r\n   \"r1\": 0.29803215347288187,\r\n   \"r2\": 1.6840754142364782,\r\n   \"r3\": 6.3651097500836045,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.543518873108473,\r\n   \"E_im\": -1.7533818937623705e-08,\r\n   \"Gamma\": 3.506763787524741e-08,\r\n   \"R1\": 7.3640439429648765,\r\n   \"tmax\": 5.933,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 3.9717236720687883e-16,\r\n   \"Gamma_alt\": 3.5067637875225056e-08,\r\n   \"E_alt\": 2.543518873108361,\r\n   \"rel_diff_alt\": 6.374900607397649e-13\r\n  },\r\n  \"S_at_E_BOD\": 16.13882266830081\r\n },\r\n \"j18\": {\r\n  \"Lam\": -0.019353584436116834,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.837079263228085,\r\n   \"T\": 2.584329106142151,\r\n   \"S\": 19.020030395529286,\r\n   \"Gamma_Kemble\": 2.124995102786794e-09,\r\n   \"Gamma_Gamow\": 2.1249951086216974e-09,\r\n   \"rb\": 4.263601593299957,\r\n   \"Umax\": 4.796551792462452,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2321543311205332,\r\n   \"r3\": 6.297306583725144,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.7991658719142525,\r\n   \"E_im\": -9.762325079186499e-10,\r\n   \"Gamma\": 1.9524650158372997e-09,\r\n   \"R1\": 7.2973141492593,\r\n   \"tmax\": 5.755,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 1.050441189883705e-16,\r\n   \"Gamma_alt\": 1.95246501583926e-09,\r\n   \"E_alt\": 1.799165871914383,\r\n   \"rel_diff_alt\": 1.0040857034709916e-12\r\n  },\r\n  \"S_at_E_BO\": 19.277126962930446,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.556034169867658,\r\n   \"T\": 3.1513071193979183,\r\n   \"S\": 14.37466689774378,\r\n   \"Gamma_Kemble\": 1.8141393030814902e-07,\r\n   \"Gamma_Gamow\": 1.8141398216451542e-07,\r\n   \"rb\": 4.25899751958892,\r\n   \"Umax\": 4.806877423257914,\r\n   \"r1\": 0.29818321037181666,\r\n   \"r2\": 1.6861273745818965,\r\n   \"r3\": 6.064939682325064,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.5409590509407334,\r\n   \"E_im\": -9.222958797707046e-08,\r\n   \"Gamma\": 1.8445917595414092e-07,\r\n   \"R1\": 7.063733279852551,\r\n   \"tmax\": 5.873,\r\n   \"phi\": 0.45,\r\n   \"iters\": 7,\r\n   \"last_step\": 2.0226285015355912e-17,\r\n   \"Gamma_alt\": 1.8445917595409974e-07,\r\n   \"E_alt\": 2.5409590509406224,\r\n   \"rel_diff_alt\": 2.2326585025211898e-13\r\n  },\r\n  \"S_at_E_BOD\": 14.475584244069058\r\n },\r\n \"j17\": {\r\n  \"Lam\": -0.024095799075430243,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8359634970597527,\r\n   \"T\": 2.590763610717541,\r\n   \"S\": 16.209960059877567,\r\n   \"Gamma_Kemble\": 3.521080757314771e-08,\r\n   \"Gamma_Gamow\": 3.521080917916338e-08,\r\n   \"rb\": 3.96323637540967,\r\n   \"Umax\": 4.45864092233588,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2332656852346173,\r\n   \"r3\": 5.814611246342287,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.7972377813808469,\r\n   \"E_im\": -1.6270555417213378e-08,\r\n   \"Gamma\": 3.2541110834426756e-08,\r\n   \"R1\": 6.814620383540988,\r\n   \"tmax\": 5.643,\r\n   \"phi\": 0.45,\r\n   \"iters\": 27,\r\n   \"last_step\": 2.2716762306820136e-16,\r\n   \"Gamma_alt\": 3.254111083446683e-08,\r\n   \"E_alt\": 1.7972377813809768,\r\n   \"rel_diff_alt\": 1.2314593789142236e-12\r\n  },\r\n  \"S_at_E_BO\": 16.461816003829178,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.5520638319044635,\r\n   \"T\": 3.173813283601079,\r\n   \"S\": 11.784481628175818,\r\n   \"Gamma_Kemble\": 2.4014946763231185e-06,\r\n   \"Gamma_Gamow\": 2.4015038283173486e-06,\r\n   \"rb\": 3.957902312192135,\r\n   \"Umax\": 4.470594149523961,\r\n   \"r1\": 0.29849700857909983,\r\n   \"r2\": 1.6904242601656112,\r\n   \"r3\": 5.573991771966775,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.5355940615753756,\r\n   \"E_im\": -1.215608213888892e-06,\r\n   \"Gamma\": 2.431216427777784e-06,\r\n   \"R1\": 6.572486037423831,\r\n   \"tmax\": 5.768,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 4.010451925097576e-16,\r\n   \"Gamma_alt\": 2.4312164277783742e-06,\r\n   \"E_alt\": 2.5355940615752695,\r\n   \"rel_diff_alt\": 2.4291679778798425e-13\r\n  },\r\n  \"S_at_E_BOD\": 11.89012664881938\r\n },\r\n \"j16\": {\r\n  \"Lam\": -0.030000000000000006,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8345676013808416,\r\n   \"T\": 2.598889253574148,\r\n   \"S\": 13.728193079314417,\r\n   \"Gamma_Kemble\": 4.198880249322994e-07,\r\n   \"Gamma_Gamow\": 4.198882540322065e-07,\r\n   \"rb\": 3.6840314986403864,\r\n   \"Umax\": 4.144535435970434,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2346639699777426,\r\n   \"r3\": 5.364801139257747,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.7947976752856523,\r\n   \"E_im\": -1.9489037049143876e-07,\r\n   \"Gamma\": 3.897807409828775e-07,\r\n   \"R1\": 6.364812232209012,\r\n   \"tmax\": 5.531,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 3.4092903442368336e-17,\r\n   \"Gamma_alt\": 3.8978074098350464e-07,\r\n   \"E_alt\": 1.7947976752857817,\r\n   \"rel_diff_alt\": 1.6089352072867769e-12\r\n  },\r\n  \"S_at_E_BO\": 13.976172558384285,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.5470526509981672,\r\n   \"T\": 3.2030018710771913,\r\n   \"S\": 9.51903487409307,\r\n   \"Gamma_Kemble\": 2.2927808296661915e-05,\r\n   \"Gamma_Gamow\": 2.292865020131865e-05,\r\n   \"rb\": 3.6778500689769658,\r\n   \"Umax\": 4.1583737212793235,\r\n   \"r1\": 0.29889466171414686,\r\n   \"r2\": 1.6959378378007304,\r\n   \"r3\": 5.114505885086034,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.528681752903862,\r\n   \"E_im\": -1.1521472090080532e-05,\r\n   \"Gamma\": 2.3042944180161065e-05,\r\n   \"R1\": 6.112603779489007,\r\n   \"tmax\": 5.664,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 5.145203446757e-16,\r\n   \"Gamma_alt\": 2.3042944180176308e-05,\r\n   \"E_alt\": 2.5286817529037555,\r\n   \"rel_diff_alt\": 6.614708780716683e-13\r\n  },\r\n  \"S_at_E_BOD\": 9.631917738004141\r\n },\r\n \"j15\": {\r\n  \"Lam\": -0.037350909060231294,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8328190509655935,\r\n   \"T\": 2.6091888626381006,\r\n   \"S\": 11.539865852409102,\r\n   \"Gamma_Kemble\": 3.730717021118836e-06,\r\n   \"Gamma_Gamow\": 3.7307351788485335e-06,\r\n   \"rb\": 3.424496244328,\r\n   \"Umax\": 3.8525582748689997,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2364281080111397,\r\n   \"r3\": 4.945392076113192,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.791691447101837,\r\n   \"E_im\": -1.736212971004627e-06,\r\n   \"Gamma\": 3.472425942009254e-06,\r\n   \"R1\": 5.945405626086059,\r\n   \"tmax\": 5.42,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 5.025738461252158e-17,\r\n   \"Gamma_alt\": 3.472425942016023e-06,\r\n   \"E_alt\": 1.7916914471019671,\r\n   \"rel_diff_alt\": 1.94932958663685e-12\r\n  },\r\n  \"S_at_E_BO\": 11.785652880072973,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.540702774861818,\r\n   \"T\": 3.241321115047943,\r\n   \"S\": 7.544465838178322,\r\n   \"Gamma_Kemble\": 0.00016317108717734796,\r\n   \"Gamma_Gamow\": 0.00016321424455470606,\r\n   \"rb\": 3.4173304622650886,\r\n   \"Umax\": 3.868580213101259,\r\n   \"r1\": 0.29940111647419654,\r\n   \"r2\": 1.7030757248062727,\r\n   \"r3\": 4.6835986907124605,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.519638066317144,\r\n   \"E_im\": -8.100363564604746e-05,\r\n   \"Gamma\": 0.00016200727129209492,\r\n   \"R1\": 5.681158952167037,\r\n   \"tmax\": 5.562,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 6.358567637410874e-16,\r\n   \"Gamma_alt\": 0.00016200727129214452,\r\n   \"E_alt\": 2.5196380663170403,\r\n   \"rel_diff_alt\": 3.0619951019161817e-13\r\n  },\r\n  \"S_at_E_BOD\": 7.668426315090703\r\n },\r\n \"j14\": {\r\n  \"Lam\": -0.04650301358752226,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8306252316988234,\r\n   \"T\": 2.622306865930397,\r\n   \"S\": 9.61384968286111,\r\n   \"Gamma_Kemble\": 2.5471828172217298e-05,\r\n   \"Gamma_Gamow\": 2.547267888590168e-05,\r\n   \"rb\": 3.183244913010261,\r\n   \"Umax\": 3.5811505271365434,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.238661686609354,\r\n   \"r3\": 4.554037197678116,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.787702114771565,\r\n   \"E_im\": -1.185648828037263e-05,\r\n   \"Gamma\": 2.371297656074526e-05,\r\n   \"R1\": 5.5540538697230835,\r\n   \"tmax\": 5.308,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 9.643411701123547e-16,\r\n   \"Gamma_alt\": 2.3712976560798965e-05,\r\n   \"E_alt\": 1.7877021147716934,\r\n   \"rel_diff_alt\": 2.2648549702353193e-12\r\n  },\r\n  \"S_at_E_BO\": 9.859624232773617,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.5326136390998286,\r\n   \"T\": 3.292476075198568,\r\n   \"S\": 5.830914008236926,\r\n   \"Gamma_Kemble\": 0.0008902397043006687,\r\n   \"Gamma_Gamow\": 0.0008915456676061189,\r\n   \"rb\": 3.174934573792611,\r\n   \"Umax\": 3.5997026012073574,\r\n   \"r1\": 0.30005050003070177,\r\n   \"r2\": 1.7124290156858974,\r\n   \"r3\": 4.278343241250403,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.5075675751569286,\r\n   \"E_im\": -0.0004330518185662526,\r\n   \"Gamma\": 0.0008661036371325052,\r\n   \"R1\": 5.275150997838237,\r\n   \"tmax\": 5.461,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 2.047230527865723e-16,\r\n   \"Gamma_alt\": 0.0008661036371319265,\r\n   \"E_alt\": 2.507567575156829,\r\n   \"rel_diff_alt\": 6.681322162194192e-13\r\n  },\r\n  \"S_at_E_BOD\": 5.972042749024661\r\n },\r\n \"j13\": {\r\n  \"Lam\": -0.057897661051141455,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.82786705570985,\r\n   \"T\": 2.639118836301902,\r\n   \"S\": 7.922382897832149,\r\n   \"Gamma_Kemble\": 0.000137345731083886,\r\n   \"Gamma_Gamow\": 0.00013737062606243174,\r\n   \"rb\": 2.9589894259598304,\r\n   \"Umax\": 3.3288631042048094,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2415025566653128,\r\n   \"r3\": 4.188504431104797,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.782513215431901,\r\n   \"E_im\": -6.371443094100895e-05,\r\n   \"Gamma\": 0.0001274288618820179,\r\n   \"R1\": 5.188525125194607,\r\n   \"tmax\": 5.197,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 6.249827354473555e-16,\r\n   \"Gamma_alt\": 0.00012742886188228653,\r\n   \"E_alt\": 1.782513215432028,\r\n   \"rel_diff_alt\": 2.1080914791582472e-12\r\n  },\r\n  \"S_at_E_BO\": 8.171118094118697,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.5222325569012627,\r\n   \"T\": 3.362406086782256,\r\n   \"S\": 4.35230409350291,\r\n   \"Gamma_Kemble\": 0.0038052819850451936,\r\n   \"Gamma_Gamow\": 0.0038297302523744477,\r\n   \"rb\": 2.949346679676039,\r\n   \"Umax\": 3.3503476334446014,\r\n   \"r1\": 0.3008908816154144,\r\n   \"r2\": 1.7248955887740671,\r\n   \"r3\": 3.895619746127355,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.491229079574538,\r\n   \"E_im\": -0.0017928141134160623,\r\n   \"Gamma\": 0.0035856282268321247,\r\n   \"R1\": 4.891328283157698,\r\n   \"tmax\": 5.362,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 4.383760795019332e-16,\r\n   \"Gamma_alt\": 0.003585628226829542,\r\n   \"E_alt\": 2.491229079574446,\r\n   \"rel_diff_alt\": 7.20201676074339e-13\r\n  },\r\n  \"S_at_E_BOD\": 4.519563218575126\r\n },\r\n \"j12\": {\r\n  \"Lam\": -0.07208434242404264,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.824390002386301,\r\n   \"T\": 2.6608417558843085,\r\n   \"S\": 6.440749721204676,\r\n   \"Gamma_Kemble\": 0.0005990357259243669,\r\n   \"Gamma_Gamow\": 0.0005995133929660875,\r\n   \"rb\": 2.750532447929765,\r\n   \"Umax\": 3.0943490039209864,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2451374541329798,\r\n   \"r3\": 3.8466491771872935,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.7756631536937262,\r\n   \"E_im\": -0.00027548241663109813,\r\n   \"Gamma\": 0.0005509648332621963,\r\n   \"R1\": 4.846675140978885,\r\n   \"tmax\": 5.086,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 5.612390474773293e-17,\r\n   \"Gamma_alt\": 0.0005509648332626927,\r\n   \"E_alt\": 1.7756631536938516,\r\n   \"rel_diff_alt\": 9.01057006785777e-13\r\n  },\r\n  \"S_at_E_BO\": 6.696627357955346,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.5087679091013753,\r\n   \"T\": 3.4614330470255625,\r\n   \"S\": 3.0863093535605683,\r\n   \"Gamma_Kemble\": 0.012901597521746062,\r\n   \"Gamma_Gamow\": 0.01319401406292891,\r\n   \"rb\": 2.739336303860244,\r\n   \"Umax\": 3.1192335353812934,\r\n   \"r1\": 0.3019928261794902,\r\n   \"r2\": 1.7419316573548667,\r\n   \"r3\": 3.5318270172563446,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.469379885482332,\r\n   \"E_im\": -0.005833196031712803,\r\n   \"Gamma\": 0.011666392063425606,\r\n   \"R1\": 4.525828072373462,\r\n   \"tmax\": 5.268,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 2.2853463858812987e-16,\r\n   \"Gamma_alt\": 0.011666392063416466,\r\n   \"E_alt\": 2.469379885482246,\r\n   \"rel_diff_alt\": 7.83484388477973e-13\r\n  },\r\n  \"S_at_E_BOD\": 3.2897564560978423\r\n },\r\n \"j11\": {\r\n  \"Lam\": -0.08974719061823296,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8199911553347108,\r\n   \"T\": 2.6892174524655825,\r\n   \"S\": 5.14700589465766,\r\n   \"Gamma_Kemble\": 0.0021567398870486532,\r\n   \"Gamma_Gamow\": 0.0021630064801984802,\r\n   \"rb\": 2.556760994392689,\r\n   \"Umax\": 2.876356118691775,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2498252449380023,\r\n   \"r3\": 3.52637819887814,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.7665296103142474,\r\n   \"E_im\": -0.0009761051566441917,\r\n   \"Gamma\": 0.0019522103132883833,\r\n   \"R1\": 4.526411214828769,\r\n   \"tmax\": 4.976,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 1.20062427948268e-16,\r\n   \"Gamma_alt\": 0.0019522103132895057,\r\n   \"E_alt\": 1.7665296103143706,\r\n   \"rel_diff_alt\": 5.748734821509061e-13\r\n  },\r\n  \"S_at_E_BO\": 5.415738734566074,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.4910184639704385,\r\n   \"T\": 3.6097912598974187,\r\n   \"S\": 2.0146709875553044,\r\n   \"Gamma_Kemble\": 0.03468079862064449,\r\n   \"Gamma_Gamow\": 0.03694514863950408,\r\n   \"rb\": 2.5437503959296626,\r\n   \"Umax\": 2.9051845816210227,\r\n   \"r1\": 0.3034665264628537,\r\n   \"r2\": 1.7661418255971535,\r\n   \"r3\": 3.1822288337981735,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.441611730247509,\r\n   \"E_im\": -0.015203188374948119,\r\n   \"Gamma\": 0.030406376749896238,\r\n   \"R1\": 4.173309100153855,\r\n   \"tmax\": 5.181,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 9.376584130067074e-17,\r\n   \"Gamma_alt\": 0.03040637674986805,\r\n   \"E_alt\": 2.441611730247433,\r\n   \"rel_diff_alt\": 9.270362255620057e-13\r\n  },\r\n  \"S_at_E_BOD\": 2.259035675258797\r\n },\r\n \"j10\": {\r\n  \"Lam\": -0.11173797183976203,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.814399689357344,\r\n   \"T\": 2.7268363752431473,\r\n   \"S\": 4.0217548926712645,\r\n   \"Gamma_Kemble\": 0.006514065384096788,\r\n   \"Gamma_Gamow\": 0.006572263449269118,\r\n   \"rb\": 2.3766404891416912,\r\n   \"Umax\": 2.6737205502844033,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2559358860160732,\r\n   \"r3\": 3.22559689558754,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.7544273923526184,\r\n   \"E_im\": -0.002878720925246682,\r\n   \"Gamma\": 0.005757441850493364,\r\n   \"R1\": 4.225639609736822,\r\n   \"tmax\": 4.868,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 3.6540767450348674e-16,\r\n   \"Gamma_alt\": 0.0057574418504952795,\r\n   \"E_alt\": 1.7544273923527292,\r\n   \"rel_diff_alt\": 3.326228181776969e-13\r\n  },\r\n  \"S_at_E_BO\": 4.310248188389306,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.4669736561313287,\r\n   \"T\": 3.8559126347695156,\r\n   \"S\": 1.1244516256060904,\r\n   \"Gamma_Kemble\": 0.07294889409030961,\r\n   \"Gamma_Gamow\": 0.08424219582987451,\r\n   \"rb\": 2.3615054331375167,\r\n   \"Umax\": 2.707126592543645,\r\n   \"r1\": 0.3055023988835787,\r\n   \"r2\": 1.8030008955512307,\r\n   \"r3\": 2.839093119180217,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.408984203462144,\r\n   \"E_im\": -0.03269435176973277,\r\n   \"Gamma\": 0.06538870353946553,\r\n   \"R1\": 3.824217972927367,\r\n   \"tmax\": 5.105,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 1.8363262353283013e-16,\r\n   \"Gamma_alt\": 0.06538870353940326,\r\n   \"E_alt\": 2.4089842034620834,\r\n   \"rel_diff_alt\": 9.523493105234593e-13\r\n  },\r\n  \"S_at_E_BOD\": 1.3991619015488017\r\n },\r\n \"j09\": {\r\n  \"Lam\": -0.13911716082538786,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.8072459379548398,\r\n   \"T\": 2.777753527267066,\r\n   \"S\": 3.047986234769714,\r\n   \"Gamma_Kemble\": 0.016690764630947347,\r\n   \"Gamma_Gamow\": 0.017083729629443167,\r\n   \"rb\": 2.209209240525564,\r\n   \"Umax\": 2.4853603955912598,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.26402024920945,\r\n   \"r3\": 2.9421234627997435,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.7388766253960228,\r\n   \"E_im\": -0.007174246078433612,\r\n   \"Gamma\": 0.014348492156867223,\r\n   \"R1\": 3.9421800065890764,\r\n   \"tmax\": 4.763,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 2.9203546963109303e-16,\r\n   \"Gamma_alt\": 0.014348492156868904,\r\n   \"E_alt\": 1.7388766253961285,\r\n   \"rel_diff_alt\": 1.1723955140041653e-13\r\n  },\r\n  \"S_at_E_BO\": 3.362660477585757,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": 2.4325198009483264,\r\n   \"T\": 4.375584073365323,\r\n   \"S\": 0.412953859563947,\r\n   \"Gamma_Kemble\": 0.11606149969076911,\r\n   \"Gamma_Gamow\": 0.15122388276029883,\r\n   \"rb\": 2.1915791508256457,\r\n   \"Umax\": 2.524083462690535,\r\n   \"r1\": 0.3085024177546329,\r\n   \"r2\": 1.8684883264041994,\r\n   \"r3\": 2.4836170848537633,\r\n   \"above\": false\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.373677280414987,\r\n   \"E_im\": -0.060210435471342326,\r\n   \"Gamma\": 0.12042087094268465,\r\n   \"R1\": 3.4496289727261713,\r\n   \"tmax\": 5.059,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 2.2013975116026328e-16,\r\n   \"Gamma_alt\": 0.12042087094258976,\r\n   \"E_alt\": 2.373677280414923,\r\n   \"rel_diff_alt\": 7.880363028789361e-13\r\n  },\r\n  \"S_at_E_BOD\": 0.6800573533596581\r\n },\r\n \"j08\": {\r\n  \"Lam\": -0.17320508075688773,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.7980088293789234,\r\n   \"T\": 2.848781425217232,\r\n   \"S\": 2.2110047987282715,\r\n   \"Gamma_Kemble\": 0.03650368066550815,\r\n   \"Gamma_Gamow\": 0.03846924717802925,\r\n   \"rb\": 2.0535733068261153,\r\n   \"Umax\": 2.31026997017938,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2749467308801474,\r\n   \"r3\": 2.673531186388526,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.7199284645608688,\r\n   \"E_im\": -0.015375121424489109,\r\n   \"Gamma\": 0.030750242848978218,\r\n   \"R1\": 3.673608474480649,\r\n   \"tmax\": 4.66,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 9.278448209298187e-16,\r\n   \"Gamma_alt\": 0.030750242848977365,\r\n   \"E_alt\": 1.7199284645609918,\r\n   \"rel_diff_alt\": 2.7755575615628914e-14\r\n  },\r\n  \"S_at_E_BO\": 2.554786291119316,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 2.033001437451566,\r\n   \"Umax\": 2.3551748982804934,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.338092662009373,\r\n   \"E_im\": -0.09847979540450107,\r\n   \"Gamma\": 0.19695959080900213,\r\n   \"R1\": 3.546900174534249,\r\n   \"tmax\": 4.7330000000000005,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 8.035371671984382e-16,\r\n   \"Gamma_alt\": 0.19695959080888945,\r\n   \"E_alt\": 2.3380926620093185,\r\n   \"rel_diff_alt\": 5.720979245893432e-13\r\n  },\r\n  \"S_at_E_BOD\": 0.07444991240214549\r\n },\r\n \"j07\": {\r\n  \"Lam\": -0.21564557400401765,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.7859174453046502,\r\n   \"T\": 2.952601931184519,\r\n   \"S\": 1.4985260499258095,\r\n   \"Gamma_Kemble\": 0.06830664304254314,\r\n   \"Gamma_Gamow\": 0.0756821578289655,\r\n   \"rb\": 1.9089017233630148,\r\n   \"Umax\": 2.1475144387833915,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.2902029277891174,\r\n   \"r3\": 2.4168138366442733,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.6982879331102136,\r\n   \"E_im\": -0.028930210947444603,\r\n   \"Gamma\": 0.05786042189488921,\r\n   \"R1\": 3.416924681950091,\r\n   \"tmax\": 4.561,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 2.950264132592668e-16,\r\n   \"Gamma_alt\": 0.05786042189488257,\r\n   \"E_alt\": 1.6982879331103284,\r\n   \"rel_diff_alt\": 1.1468603844377867e-13\r\n  },\r\n  \"S_at_E_BO\": 1.8675634113857136,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.8848436243809508,\r\n   \"Umax\": 2.1996156569779624,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.3042473172919373,\r\n   \"E_im\": -0.14741485934221382,\r\n   \"Gamma\": 0.29482971868442764,\r\n   \"R1\": 3.4011536563531535,\r\n   \"tmax\": 4.567,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 4.82446503786901e-16,\r\n   \"Gamma_alt\": 0.2948297186842768,\r\n   \"E_alt\": 2.304247317291885,\r\n   \"rel_diff_alt\": 5.115907697472721e-13\r\n  },\r\n  \"S_at_E_BOD\": NaN\r\n },\r\n \"j06\": {\r\n  \"Lam\": -0.268485274128848,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.7697377980973727,\r\n   \"T\": 3.1169751933292416,\r\n   \"S\": 0.9011608020675365,\r\n   \"Gamma_Kemble\": 0.10934269976731793,\r\n   \"Gamma_Gamow\": 0.1302859219157703,\r\n   \"rb\": 1.7744220658429277,\r\n   \"Umax\": 1.9962248240732934,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.312694104904643,\r\n   \"r3\": 2.1675230238440126,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.675123026922451,\r\n   \"E_im\": -0.048877027818281474,\r\n   \"Gamma\": 0.09775405563656295,\r\n   \"R1\": 3.1676954267046455,\r\n   \"tmax\": 4.468,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 1.48975652942874e-16,\r\n   \"Gamma_alt\": 0.09775405563654191,\r\n   \"E_alt\": 1.6751230269225823,\r\n   \"rel_diff_alt\": 2.1527224447481785e-13\r\n  },\r\n  \"S_at_E_BO\": 1.2822363325111388,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.7462048156800656,\r\n   \"Umax\": 2.0567167802426303,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.273626501912822,\r\n   \"E_im\": -0.20656426441261586,\r\n   \"Gamma\": 0.4131285288252317,\r\n   \"R1\": 3.26541844975864,\r\n   \"tmax\": 4.405,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 3.419004724492732e-16,\r\n   \"Gamma_alt\": 0.41312852882506507,\r\n   \"E_alt\": 2.2736265019127666,\r\n   \"rel_diff_alt\": 4.0334402484631937e-13\r\n  },\r\n  \"S_at_E_BOD\": NaN\r\n },\r\n \"j05\": {\r\n  \"Lam\": -0.3342723019332623,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.7471815197779905,\r\n   \"T\": 3.424030350902416,\r\n   \"S\": 0.4141736662709924,\r\n   \"Gamma_Kemble\": 0.14817371456316775,\r\n   \"Gamma_Gamow\": 0.19301410908601124,\r\n   \"rb\": 1.6494163262649644,\r\n   \"Umax\": 1.855593367048085,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.3496362350728914,\r\n   \"r3\": 1.9167045253347923,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.6517348937839065,\r\n   \"E_im\": -0.07574056726902745,\r\n   \"Gamma\": 0.1514811345380549,\r\n   \"R1\": 2.9170230190957396,\r\n   \"tmax\": 4.3870000000000005,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 2.520399226073948e-16,\r\n   \"Gamma_alt\": 0.15148113453803247,\r\n   \"E_alt\": 1.6517348937840324,\r\n   \"rel_diff_alt\": 1.4799272918253337e-13\r\n  },\r\n  \"S_at_E_BO\": 0.7818195245985746,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.6161927168550594,\r\n   \"Umax\": 1.9258896643582686,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.2472667890207902,\r\n   \"E_im\": -0.2754055360454884,\r\n   \"Gamma\": 0.5508110720909768,\r\n   \"R1\": 3.138942698781352,\r\n   \"tmax\": 4.248,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 3.649018630986011e-16,\r\n   \"Gamma_alt\": 0.5508110720907892,\r\n   \"E_alt\": 2.2472667890207387,\r\n   \"rel_diff_alt\": 3.4061642395499803e-13\r\n  },\r\n  \"S_at_E_BOD\": NaN\r\n },\r\n \"j04\": {\r\n  \"Lam\": -0.4161791450287817,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": 1.711901120157432,\r\n   \"T\": 4.507096831998761,\r\n   \"S\": 0.04758717799835417,\r\n   \"Gamma_Kemble\": 0.1485738286207418,\r\n   \"Gamma_Gamow\": 0.21156131728395206,\r\n   \"rb\": 1.5332170793632576,\r\n   \"Umax\": 1.7248692142836646,\r\n   \"r1\": 0.0,\r\n   \"r2\": 1.4372197363032342,\r\n   \"r3\": 1.6253663972588093,\r\n   \"above\": false\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.6293080515505365,\r\n   \"E_im\": -0.10964038200663946,\r\n   \"Gamma\": 0.21928076401327892,\r\n   \"R1\": 2.6266731920916753,\r\n   \"tmax\": 4.3420000000000005,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 7.585117451959987e-16,\r\n   \"Gamma_alt\": 0.21928076401324753,\r\n   \"E_alt\": 1.6293080515506544,\r\n   \"rel_diff_alt\": 1.4310774787418268e-13\r\n  },\r\n  \"S_at_E_BO\": 0.3519058031263618,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.493893830212469,\r\n   \"Umax\": 1.8066545020732854,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.2258868462091237,\r\n   \"E_im\": -0.35348590355678405,\r\n   \"Gamma\": 0.7069718071135681,\r\n   \"R1\": 3.0210170978437234,\r\n   \"tmax\": 4.094,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 7.968446159267804e-16,\r\n   \"Gamma_alt\": 0.7069718071133667,\r\n   \"E_alt\": 2.225886846209076,\r\n   \"rel_diff_alt\": 2.8488322811881517e-13\r\n  },\r\n  \"S_at_E_BOD\": NaN\r\n },\r\n \"j03\": {\r\n  \"Lam\": -0.5181556466244944,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.4252039191187011,\r\n   \"Umax\": 1.603354409008539,\r\n   \"above\": true\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.6088061844743933,\r\n   \"E_im\": -0.15046091528872108,\r\n   \"Gamma\": 0.30092183057744215,\r\n   \"R1\": 2.9249849764780302,\r\n   \"tmax\": 3.938,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 6.012796340235623e-16,\r\n   \"Gamma_alt\": 0.3009218305773796,\r\n   \"E_alt\": 1.608806184474522,\r\n   \"rel_diff_alt\": 2.0794477251229182e-13\r\n  },\r\n  \"S_at_E_BO\": NaN,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.3783216639621494,\r\n   \"Umax\": 1.6986560614064885,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.2099980477660806,\r\n   \"E_im\": -0.44047557030113854,\r\n   \"Gamma\": 0.8809511406022771,\r\n   \"R1\": 2.91096858893959,\r\n   \"tmax\": 3.944,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 7.637192890987258e-16,\r\n   \"Gamma_alt\": 0.8809511406020232,\r\n   \"E_alt\": 2.209998047766031,\r\n   \"rel_diff_alt\": 2.8821389719269064e-13\r\n  },\r\n  \"S_at_E_BOD\": NaN\r\n },\r\n \"j02\": {\r\n  \"Lam\": -0.6451194812038944,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.324800146313829,\r\n   \"Umax\": 1.4904001646030576,\r\n   \"above\": true\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.5909689583374844,\r\n   \"E_im\": -0.1979923827221444,\r\n   \"Gamma\": 0.3959847654442888,\r\n   \"R1\": 2.8245467215308437,\r\n   \"tmax\": 3.79,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 6.435451828337442e-16,\r\n   \"Gamma_alt\": 0.39598476544424066,\r\n   \"E_alt\": 1.5909689583375795,\r\n   \"rel_diff_alt\": 1.2156942119645464e-13\r\n  },\r\n  \"S_at_E_BO\": NaN,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.2683146973074786,\r\n   \"Umax\": 1.6016931017169829,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.1999837643343483,\r\n   \"E_im\": -0.5361800061446224,\r\n   \"Gamma\": 1.0723600122892447,\r\n   \"R1\": 2.808152954654707,\r\n   \"tmax\": 3.798,\r\n   \"phi\": 0.45,\r\n   \"iters\": 6,\r\n   \"last_step\": 7.889361506322471e-16,\r\n   \"Gamma_alt\": 1.0723600122889574,\r\n   \"E_alt\": 2.199983764334295,\r\n   \"rel_diff_alt\": 2.6789681584205027e-13\r\n  },\r\n  \"S_at_E_BOD\": NaN\r\n },\r\n \"j01\": {\r\n  \"Lam\": -0.8031933025143414,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.2314696894451678,\r\n   \"Umax\": 1.3854034006258138,\r\n   \"above\": true\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.5763517830969007,\r\n   \"E_im\": -0.2520201699686936,\r\n   \"Gamma\": 0.5040403399373872,\r\n   \"R1\": 2.731176340937958,\r\n   \"tmax\": 3.6470000000000002,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 3.8853044658259016e-16,\r\n   \"Gamma_alt\": 0.5040403399373456,\r\n   \"E_alt\": 1.5763517830969749,\r\n   \"rel_diff_alt\": 8.237854842718662e-14\r\n  },\r\n  \"S_at_E_BO\": NaN,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.1623012913798119,\r\n   \"Umax\": 1.5157766639294836,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.1961530207229027,\r\n   \"E_im\": -0.6405357114553959,\r\n   \"Gamma\": 1.2810714229107918,\r\n   \"R1\": 2.7119453748374474,\r\n   \"tmax\": 3.656,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 6.159686085898224e-14,\r\n   \"Gamma_alt\": 1.2810714229104765,\r\n   \"E_alt\": 2.1961530207228424,\r\n   \"rel_diff_alt\": 2.461364445593972e-13\r\n  },\r\n  \"S_at_E_BOD\": NaN\r\n },\r\n \"j00\": {\r\n  \"Lam\": -1.0,\r\n  \"wkb_BO\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.1447142425533319,\r\n   \"Umax\": 1.2878035228724984,\r\n   \"above\": true\r\n  },\r\n  \"res_BO\": {\r\n   \"E_re\": 1.5653738073178758,\r\n   \"E_im\": -0.31237293523987747,\r\n   \"Gamma\": 0.6247458704797549,\r\n   \"R1\": 2.6443746652122244,\r\n   \"tmax\": 3.5060000000000002,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 1.8126126007731287e-15,\r\n   \"Gamma_alt\": 0.6247458704797263,\r\n   \"E_alt\": 1.565373807317932,\r\n   \"rel_diff_alt\": 4.5852210917018965e-14\r\n  },\r\n  \"S_at_E_BO\": NaN,\r\n  \"wkb_BOD\": {\r\n   \"E_BS\": NaN,\r\n   \"T\": NaN,\r\n   \"S\": NaN,\r\n   \"Gamma_Kemble\": NaN,\r\n   \"Gamma_Gamow\": NaN,\r\n   \"rb\": 1.0576203595637879,\r\n   \"Umax\": 1.4412620696606897,\r\n   \"above\": true\r\n  },\r\n  \"res_BOD\": {\r\n   \"E_re\": 2.1987762634855317,\r\n   \"E_im\": -0.7536006812316145,\r\n   \"Gamma\": 1.507201362463229,\r\n   \"R1\": 2.621727199988044,\r\n   \"tmax\": 3.5180000000000002,\r\n   \"phi\": 0.45,\r\n   \"iters\": 5,\r\n   \"last_step\": 6.681163325470876e-14,\r\n   \"Gamma_alt\": 1.5072013624628957,\r\n   \"E_alt\": 2.198776263485441,\r\n   \"rel_diff_alt\": 2.2115642650533118e-13\r\n  },\r\n  \"S_at_E_BOD\": NaN\r\n }\r\n}"}
{"path": "scan_log.txt", "bytes": 5726, "sha256": "7cf78868ceb8b34266bfbfff33bfb5a40209f37d2d392f5c3dd61b456bfa8c13", "text": "1D j23 Lam=-0.00647 BO E=1.804277 G=2.3206e-18 | BOD E=2.554864 G=7.5379e-16\r\n1D j22 Lam=-0.00805 BO E=1.803657 G=3.9900e-16 | BOD E=2.553200 G=1.0007e-13\r\n1D j21 Lam=-0.01003 BO E=1.802883 G=3.8553e-14 | BOD E=2.551111 G=7.5164e-12\r\n1D j20 Lam=-0.01249 BO E=1.801912 G=2.2251e-12 | BOD E=2.548482 G=3.3919e-10\r\n1D SM_lam-0.010 Lam=-0.01311 BO E=1.801664 G=5.1556e-12 | BOD E=2.547808 G=7.4442e-10\r\n1D j19 Lam=-0.01554 BO E=1.800695 G=8.1003e-11 | BOD E=2.545164 G=9.7018e-09\r\n1D SM_lam-0.013 Lam=-0.01704 BO E=1.800095 G=3.2362e-10 | BOD E=2.543519 G=3.5068e-08\r\n1D j18 Lam=-0.01935 BO E=1.799166 G=1.9525e-09 | BOD E=2.540959 G=1.8446e-07\r\n1D j17 Lam=-0.02410 BO E=1.797238 G=3.2541e-08 | BOD E=2.535594 G=2.4312e-06\r\n1D j16 Lam=-0.03000 BO E=1.794798 G=3.8978e-07 | BOD E=2.528682 G=2.3043e-05\r\n1D j15 Lam=-0.03735 BO E=1.791691 G=3.4724e-06 | BOD E=2.519638 G=1.6201e-04\r\n1D j14 Lam=-0.04650 BO E=1.787702 G=2.3713e-05 | BOD E=2.507568 G=8.6610e-04\r\n1D j13 Lam=-0.05790 BO E=1.782513 G=1.2743e-04 | BOD E=2.491229 G=3.5856e-03\r\n1D j12 Lam=-0.07208 BO E=1.775663 G=5.5096e-04 | BOD E=2.469380 G=1.1666e-02\r\n1D j11 Lam=-0.08975 BO E=1.766530 G=1.9522e-03 | BOD E=2.441612 G=3.0406e-02\r\n1D j10 Lam=-0.11174 BO E=1.754427 G=5.7574e-03 | BOD E=2.408984 G=6.5389e-02\r\n1D j09 Lam=-0.13912 BO E=1.738877 G=1.4348e-02 | BOD E=2.373677 G=1.2042e-01\r\n1D j08 Lam=-0.17321 BO E=1.719928 G=3.0750e-02 | BOD E=2.338093 G=1.9696e-01\r\n1D j07 Lam=-0.21565 BO E=1.698288 G=5.7860e-02 | BOD E=2.304247 G=2.9483e-01\r\n1D j06 Lam=-0.26849 BO E=1.675123 G=9.7754e-02 | BOD E=2.273627 G=4.1313e-01\r\n1D j05 Lam=-0.33427 BO E=1.651735 G=1.5148e-01 | BOD E=2.247267 G=5.5081e-01\r\n1D j04 Lam=-0.41618 BO E=1.629308 G=2.1928e-01 | BOD E=2.225887 G=7.0697e-01\r\n1D j03 Lam=-0.51816 BO E=1.608806 G=3.0092e-01 | BOD E=2.209998 G=8.8095e-01\r\n1D j02 Lam=-0.64512 BO E=1.590969 G=3.9598e-01 | BOD E=2.199984 G=1.0724e+00\r\n1D j01 Lam=-0.80319 BO E=1.576352 G=5.0404e-01 | BOD E=2.196153 G=1.2811e+00\r\n1D j00 Lam=-1.00000 BO E=1.565374 G=6.2475e-01 | BOD E=2.198776 G=1.5072e+00\r\n71 tasks, 71 to do, workers=4\r\n[    7.1s] main_j00: done 6.3s G=6.122799e-01\r\n[    7.5s] main_j03: done 6.6s G=2.986914e-01\r\n[    7.6s] main_j01: done 6.8s G=4.956417e-01\r\n[    8.2s] main_j02: done 7.3s G=3.910309e-01\r\n[   13.0s] main_j04: done 5.9s G=2.190034e-01\r\n[   14.5s] main_j05: done 7.0s G=1.523987e-01\r\n[   15.0s] main_j06: done 7.4s G=9.918874e-02\r\n[   16.7s] main_j07: done 8.5s G=5.928824e-02\r\n[   21.0s] main_j08: done 7.9s G=3.185855e-02\r\n[   22.8s] main_j10: done 7.9s G=6.115784e-03\r\n[   23.5s] main_j09: done 8.9s G=1.504621e-02\r\n[   25.2s] main_j11: done 8.5s G=2.102161e-03\r\n[   29.0s] main_j12: done 8.0s G=6.019188e-04\r\n[   31.3s] main_j13: done 8.4s G=1.413854e-04\r\n[   33.5s] main_j14: done 10.1s G=2.675322e-05\r\n[   36.6s] main_j15: done 11.3s G=3.988928e-06\r\n[   39.8s] main_j16: done 10.8s G=4.565376e-07\r\n[   42.5s] main_j17: done 11.3s G=3.891565e-08\r\n[   47.1s] main_j18: done 13.5s G=2.387318e-09\r\n[   51.0s] main_j19: done 14.5s G=1.014047e-10\r\n[   53.4s] main_j20: done 13.6s G=2.855843e-12\r\n[   58.6s] main_j21: done 16.1s G=5.079716e-14\r\n[   66.1s] main_j22: done 19.0s G=5.404557e-16\r\n[   67.6s] main_SM_lam-0.010: done 14.2s G=6.579402e-12\r\n[   70.3s] main_j23: done 19.3s G=3.236603e-18\r\n[   71.5s] main_SM_lam-0.013: done 12.9s G=4.010701e-10\r\n[   72.1s] conv_j00_th035: done 6.0s G=6.122800e-01\r\n[   72.6s] conv_j00_th055: done 4.9s G=6.122798e-01\r\n[   75.7s] conv_j00_dR20: done 5.4s G=3.021495e-01\r\n[   76.6s] conv_j00_del10: done 5.1s G=6.122805e-01\r\n[   78.2s] conv_j00_D55: done 6.1s G=6.122799e-01\r\n[   82.2s] conv_j00_base: done 5.6s G=6.122799e-01\r\n[   82.4s] conv_j00_ds010: done 9.9s G=6.122799e-01\r\n[   84.0s] conv_j00_S12: done 8.3s G=6.122799e-01\r\n[   86.6s] conv_j08_th035: done 8.4s G=3.185854e-02\r\n[   89.1s] conv_j08_th055: done 7.0s G=3.185855e-02\r\n[   89.9s] conv_j08_dR20: done 7.5s G=3.185853e-02\r\n[   91.8s] conv_j08_del10: done 7.8s G=3.185853e-02\r\n[   95.4s] conv_j08_D55: done 8.8s G=3.185855e-02\r\n[   99.5s] conv_j08_S12: done 9.6s G=3.185855e-02\r\n[   99.5s] conv_j08_base: done 7.7s G=3.185855e-02\r\n[  101.5s] conv_j08_ds010: done 12.4s G=3.185855e-02\r\n[  104.6s] conv_j12_th035: done 9.2s G=6.019187e-04\r\n[  107.1s] conv_j12_th055: done 7.6s G=6.019189e-04\r\n[  108.3s] conv_j12_dR20: done 8.8s G=6.019185e-04\r\n[  109.3s] conv_j12_del10: done 7.8s G=6.019185e-04\r\n[  114.2s] conv_j12_D55: done 9.6s G=6.019188e-04\r\n[  118.3s] conv_j12_base: done 8.9s G=6.019188e-04\r\n[  121.1s] conv_j12_S12: done 12.7s G=6.019188e-04\r\n[  121.8s] conv_j12_ds010: done 14.7s G=6.019188e-04\r\n[  126.2s] conv_j16_th035: done 12.0s G=4.565376e-07\r\n[  128.5s] conv_j16_th055: done 10.2s G=4.565377e-07\r\n[  132.5s] conv_j16_del10: done 10.7s G=4.565374e-07\r\n[  132.8s] conv_j16_dR20: done 11.7s G=4.565374e-07\r\n[  138.7s] conv_j16_D55: done 12.6s G=4.565376e-07\r\n[  144.1s] conv_j16_base: done 11.3s G=4.565376e-07\r\n[  146.7s] conv_j16_ds010: done 18.2s G=4.565376e-07\r\n[  147.1s] conv_j16_S12: done 14.6s G=4.565376e-07\r\n[  156.3s] conv_j21_th035: done 17.5s G=5.079716e-14\r\n[  160.0s] conv_j21_th055: done 15.9s G=5.079717e-14\r\n[  161.4s] conv_j21_del10: done 14.3s G=5.079714e-14\r\n[  162.6s] conv_j21_dR20: done 15.9s G=5.079715e-14\r\n[  173.2s] conv_j21_D55: done 16.9s G=5.079716e-14\r\n[  177.1s] conv_j21_base: done 14.5s G=5.079716e-14\r\n[  181.8s] conv_j21_S12: done 20.4s G=5.079716e-14\r\n[  185.7s] conv_j21_ds010: done 25.7s G=5.079716e-14\r\n[  191.8s] fine_j08: done 18.6s G=3.185905e-02\r\n[  196.1s] direct_e0.8733_lam-0.010: done 14.3s G=6.011365e-12\r\n[  200.3s] direct_e0.8733_lam-0.013: done 14.6s G=3.664434e-10\r\n[  200.8s] fine_j16: done 23.7s G=4.565358e-07\r\n[  201.0s] direct_e0.5_j12: done 9.2s G=3.791851e-04\r\nall done\r\n"}
{"path": "scan_log2.txt", "bytes": 466, "sha256": "4718e48da35a19517ab9d518ef9f9e86d400bc63d4155bd23b373e2a51db5cce", "text": "79 tasks, 8 to do, workers=1\r\n[   18.9s] conv_j23_th035: done 18.0s G=3.236603e-18\r\n[   34.5s] conv_j23_th055: done 15.6s G=3.236604e-18\r\n[   50.7s] conv_j23_dR20: done 16.2s G=3.236603e-18\r\n[   65.8s] conv_j23_del10: done 15.1s G=3.236602e-18\r\n[   82.4s] conv_j23_D55: done 16.6s G=3.236603e-18\r\n[  107.2s] conv_j23_ds010: done 24.9s G=3.236603e-18\r\n[  124.7s] conv_j23_S12: done 17.5s G=3.236603e-18\r\n[  137.6s] conv_j23_base: done 12.9s G=3.236603e-18\r\nall done\r\n"}
{"path": "scan_log3.txt", "bytes": 92, "sha256": "bf4d8d9958fa529e90d3f5f24bc236b974216c366d7b0d4372f4888e3aec91bd", "text": "79 tasks, 1 to do, workers=1\r\n[    5.1s] conv_j00_dR20: done 4.4s G=6.122804e-01\r\nall done\r\n"}


==> anc/results/C171/C171_results.json <==
{
 "task": "abelian Higgs zero-mode resonance (exact 2D)",
 "run": "C171",
 "units": "e = 1 scaled units (lengths e^{-1/3}/L, energies e^{2/3}/L, L = 1); Lambda = lambda/e^2; general e: Gamma = e^{2/3} F(Lambda), E = e^{2/3} eps(Lambda)",
 "model": "H = -1/2 Lap_2D(r) - 1/2 Lap_3D(w) + 1/2 e^2 r^2 s^2 + (lambda/4) r^4, m=0, s-wave",
 "B_asym": 4.442882938158366,
 "method_A": "psi-form 2D-radial FD (2nd order, h = 0.02/0.01/0.005 x e^{-1/3}, Richardson on ln Gamma), smooth exterior complex scaling in r (theta=0.45, transition 0.6), sine DVR in s (S=10, ds=0.14), ARPACK shift-invert with exact block-tridiagonal LU; Gamma from the discrete flux identity",
 "method_B": "CAP -i eta ((r-Rc)/(rmax-Rc))^2, 4th-order FD in r, odd-HO basis in s (w0=2.5), eta-trajectory (Riss-Meyer first-order corrected)",
 "table": [
  {
   "name": "j00",
   "Lam": -1.0,
   "x": 1.0,
   "E_exact": 1.6688420440494924,
   "E_err": 3.6069816102815618e-09,
   "Gamma_exact": 0.6122882663752914,
   "Gamma_rel_err": 9.049383153853478e-09,
   "lnG_exact": -0.49055208387751426,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.6121547461883374,
    0.6122548466397402,
    0.6122799089603687
   ],
   "Gamma_rq_h": [
    0.6121547461883374,
    0.6122548466397134,
    0.6122799089603927
   ],
   "E_h": [
    1.6688025652006218,
    1.6688321859492967,
    1.668839580250195
   ],
   "h_ratio_lnG": 3.994469852175164,
   "rq_vs_flux_rel": 3.930189507173054e-14,
   "resid": 8.870112305887323e-12,
   "grid": {
    "Lam": -1.0,
    "rmax": 6.92,
    "R0": 2.84,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 1.1217271999880438,
    "Umax": 1.336450048100103,
    "r3": 1.1217271999880438,
    "above": true,
    "rmin": 0.4457411748643782
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2603333966971236,
    "e=1|ew|>pi": 0.002186211586642816,
    "e=0.873333|ew|>pi/2": 0.18951056604921987,
    "e=0.873333|ew|>pi": 0.0006558163217165579,
    "e=0.5|ew|>pi/2": 0.02234688067759009,
    "e=0.5|ew|>pi": 3.692762945378967e-07
   },
   "P_well": 0.5441106194096117,
   "E_BO": 1.5653738073178758,
   "Gamma_BO": 0.6247458704797549,
   "E_BOD": 2.1987762634855317,
   "Gamma_BOD": 1.507201362463229,
   "BO_shoot_reldiff": 4.5852210917018965e-14,
   "BOD_shoot_reldiff": 2.2115642650533118e-13,
   "WKB_BO": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.1447142425533319,
    "Umax": 1.2878035228724984,
    "above": true
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.0576203595637879,
    "Umax": 1.4412620696606897,
    "above": true
   },
   "S_BO_at_Eexact": NaN,
   "S_asym": 4.442882938158366,
   "T_BO_at_Eexact": NaN,
   "lnGamma_WKB_at_Eexact": NaN,
   "ratio_exact_WKB_at_Eexact": NaN,
   "A_eff": 52.05656179597319,
   "ratio_exact_BO": 0.9800597255730605,
   "ratio_exact_BOD": 0.40624184772141175,
   "b_exact": 1.8248624968347746,
   "b_BO": 1.853812533023162,
   "b_BOD": 1.4036680102569512,
   "dS_BO_at_Eexact_dx": NaN,
   "b_pred_energy_shift": 2.3399750784516007
  },
  {
   "name": "j01",
   "Lam": -0.8031933025143414,
   "x": 1.1158092587927873,
   "E_exact": 1.679341531316158,
   "E_err": 3.73739551218139e-09,
   "Gamma_exact": 0.4956486069620325,
   "Gamma_rel_err": 6.170319444193633e-09,
   "lnG_exact": -0.7018880570347046,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.4955382779361838,
    0.4956210096077932,
    0.4956417066796846
   ],
   "Gamma_rq_h": [
    0.49553827793619154,
    0.4956210096077669,
    0.49564170667953117
   ],
   "E_h": [
    1.6793010713370558,
    1.6793314294983714,
    1.6793390066852731
   ],
   "h_ratio_lnG": 3.9976816710953003,
   "rq_vs_flux_rel": 3.0953017926549364e-13,
   "resid": 8.967100010003377e-12,
   "grid": {
    "Lam": -0.8031933025143414,
    "rmax": 7.12,
    "R0": 2.92,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 1.2119453748374471,
    "Umax": 1.4272656573554652,
    "r3": 1.2119453748374471,
    "above": true,
    "rmin": 0.44382687782379054
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2513090337417851,
    "e=1|ew|>pi": 0.0020325885285742157,
    "e=0.873333|ew|>pi/2": 0.18193775783447694,
    "e=0.873333|ew|>pi": 0.0006086138066954767,
    "e=0.5|ew|>pi/2": 0.02097058510429241,
    "e=0.5|ew|>pi": 3.434806126656596e-07
   },
   "P_well": 0.5980678575348196,
   "E_BO": 1.5763517830969007,
   "Gamma_BO": 0.5040403399373872,
   "E_BOD": 2.1961530207229027,
   "Gamma_BOD": 1.2810714229107918,
   "BO_shoot_reldiff": 8.237854842718662e-14,
   "BOD_shoot_reldiff": 2.461364445593972e-13,
   "WKB_BO": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.2314696894451678,
    "Umax": 1.3854034006258138,
    "above": true
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.1623012913798119,
    "Umax": 1.5157766639294836,
    "above": true
   },
   "S_BO_at_Eexact": NaN,
   "S_asym": 4.957409918129607,
   "T_BO_at_Eexact": NaN,
   "lnGamma_WKB_at_Eexact": NaN,
   "ratio_exact_WKB_at_Eexact": NaN,
   "A_eff": 70.49359545593265,
   "ratio_exact_BO": 0.9833510687331155,
   "ratio_exact_BOD": 0.38690161851853855,
   "b_exact": 1.829456769984045,
   "b_BO": 1.860136347214376,
   "b_BOD": 1.3906891719043835,
   "dS_BO_at_Eexact_dx": NaN,
   "b_pred_energy_shift": 2.4758238782966995
  },
  {
   "name": "j02",
   "Lam": -0.6451194812038944,
   "x": 1.2450303020077094,
   "E_exact": 1.6931900435268505,
   "E_err": 3.460435501700115e-09,
   "Gamma_exact": 0.3910363332486237,
   "Gamma_rel_err": 4.043628953815353e-09,
   "lnG_exact": -0.9389547994044068,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.390949351582168,
    0.39101458590214605,
    0.3910308962913784
   ],
   "Gamma_rq_h": [
    0.3909493515821729,
    0.39101458590211696,
    0.3910308962913024
   ],
   "E_h": [
    1.6931468793181617,
    1.6931792623281499,
    1.6931873488430174
   ],
   "h_ratio_lnG": 3.999973388220869,
   "rq_vs_flux_rel": 1.944000516118649e-13,
   "resid": 8.944756222505734e-12,
   "grid": {
    "Lam": -0.6451194812038944,
    "rmax": 7.36,
    "R0": 3.0,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 1.308152954654707,
    "Umax": 1.5264561351428243,
    "r3": 1.308152954654707,
    "above": true,
    "rmin": 0.4423487037129505
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.24330835558860486,
    "e=1|ew|>pi": 0.0019197220035974479,
    "e=0.873333|ew|>pi/2": 0.1753426723800866,
    "e=0.873333|ew|>pi": 0.0005750074439506615,
    "e=0.5|ew|>pi/2": 0.019881370398619102,
    "e=0.5|ew|>pi": 3.2772864337449856e-07
   },
   "P_well": 0.6558431495648499,
   "E_BO": 1.5909689583374844,
   "Gamma_BO": 0.3959847654442888,
   "E_BOD": 2.1999837643343483,
   "Gamma_BOD": 1.0723600122892447,
   "BO_shoot_reldiff": 1.2156942119645464e-13,
   "BOD_shoot_reldiff": 2.6789681584205027e-13,
   "WKB_BO": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.324800146313829,
    "Umax": 1.4904001646030576,
    "above": true
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.2683146973074786,
    "Umax": 1.6016931017169829,
    "above": true
   },
   "S_BO_at_Eexact": NaN,
   "S_asym": 5.53152388628021,
   "T_BO_at_Eexact": NaN,
   "lnGamma_WKB_at_Eexact": NaN,
   "ratio_exact_WKB_at_Eexact": NaN,
   "A_eff": 98.74779623017974,
   "ratio_exact_BO": 0.9875034783469181,
   "ratio_exact_BOD": 0.3646502375763248,
   "b_exact": 1.8504940467185995,
   "b_BO": 1.8845725171175545,
   "b_BOD": 1.370258079832863,
   "dS_BO_at_Eexact_dx": NaN,
   "b_pred_energy_shift": 2.5993222592351364
  },
  {
   "name": "j03",
   "Lam": -0.5181556466244944,
   "x": 1.3892163384577825,
   "E_exact": 1.7100537020182083,
   "E_err": 3.2259275331006417e-09,
   "Gamma_exact": 0.29869567907118194,
   "Gamma_rel_err": 4.4129780606699524e-09,
   "lnG_exact": -1.208330019645815,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.2986271101919567,
    0.29867853678769507,
    0.29869139349634255
   ],
   "Gamma_rq_h": [
    0.2986271101919665,
    0.2986785367876635,
    0.29869139349633145
   ],
   "E_h": [
    1.7100063474534763,
    1.7100418704164004,
    1.7100507445577173
   ],
   "h_ratio_lnG": 4.000411917813218,
   "rq_vs_flux_rel": 3.7192471324942744e-14,
   "resid": 8.944616825283942e-12,
   "grid": {
    "Lam": -0.5181556466244944,
    "rmax": 7.640000000000001,
    "R0": 3.12,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 1.4109685889395902,
    "Umax": 1.6344305185888885,
    "r3": 1.4109685889395902,
    "above": true,
    "rmin": 0.44119703009951794
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.23728618671278767,
    "e=1|ew|>pi": 0.001856282305445329,
    "e=0.873333|ew|>pi/2": 0.17049474401841627,
    "e=0.873333|ew|>pi": 0.0005573290442274278,
    "e=0.5|ew|>pi/2": 0.019183897039036838,
    "e=0.5|ew|>pi": 3.2286086328812834e-07
   },
   "P_well": 0.7096985882366111,
   "E_BO": 1.6088061844743933,
   "Gamma_BO": 0.30092183057744215,
   "E_BOD": 2.2099980477660806,
   "Gamma_BOD": 0.8809511406022771,
   "BO_shoot_reldiff": 2.0794477251229182e-13,
   "BOD_shoot_reldiff": 2.8821389719269064e-13,
   "WKB_BO": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.4252039191187011,
    "Umax": 1.603354409008539,
    "above": true
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.3783216639621494,
    "Umax": 1.6986560614064885,
    "above": true
   },
   "S_BO_at_Eexact": NaN,
   "S_asym": 6.17212556754492,
   "T_BO_at_Eexact": NaN,
   "lnGamma_WKB_at_Eexact": NaN,
   "ratio_exact_WKB_at_Eexact": NaN,
   "A_eff": 143.13604589637498,
   "ratio_exact_BO": 0.9926022266248068,
   "ratio_exact_BOD": 0.33906043741197,
   "b_exact": 1.8968908488039347,
   "b_BO": 1.9338707589380983,
   "b_BOD": 1.365460679448455,
   "dS_BO_at_Eexact_dx": NaN,
   "b_pred_energy_shift": 2.712130950485217
  },
  {
   "name": "j04",
   "Lam": -0.4161791450287817,
   "x": 1.5501004529174083,
   "E_exact": 1.7294757949239212,
   "E_err": 2.8112918739600697e-09,
   "Gamma_exact": 0.21900701001073225,
   "Gamma_rel_err": 6.405436703189021e-09,
   "lnG_exact": -1.5186515404964933,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.21894912122816176,
    0.21899254265180676,
    0.2190033934733854
   ],
   "Gamma_rq_h": [
    0.21894912122816146,
    0.21899254265181503,
    0.21900339347340342
   ],
   "E_h": [
    1.7294208860764424,
    1.7294620656483044,
    1.7294723624760329
   ],
   "h_ratio_lnG": 4.00216743918707,
   "rq_vs_flux_rel": 8.215650382226158e-14,
   "resid": 9.142557405564953e-12,
   "grid": {
    "Lam": -0.4161791450287817,
    "rmax": 7.76,
    "R0": 2.84,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 1.5210170978437234,
    "Umax": 1.7516673745504872,
    "r3": 1.6434479446900714,
    "above": false,
    "rmin": 0.4402936990749727
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.23271240273948285,
    "e=1|ew|>pi": 0.0018277883932102269,
    "e=0.873333|ew|>pi/2": 0.16692669427310658,
    "e=0.873333|ew|>pi": 0.000550878077921487,
    "e=0.5|ew|>pi/2": 0.018767965945002883,
    "e=0.5|ew|>pi": 3.2584751635601373e-07
   },
   "P_well": 0.7845703155369242,
   "E_BO": 1.6293080515505365,
   "Gamma_BO": 0.21928076401327892,
   "E_BOD": 2.2258868462091237,
   "Gamma_BOD": 0.7069718071135681,
   "BO_shoot_reldiff": 1.4310774787418268e-13,
   "BOD_shoot_reldiff": 2.8488322811881517e-13,
   "WKB_BO": {
    "E_BS": 1.711901120157432,
    "T": 4.507096831998761,
    "S": 0.04758717799835417,
    "Gamma_Kemble": 0.1485738286207418,
    "Gamma_Gamow": 0.21156131728395206,
    "rb": 1.5332170793632576,
    "Umax": 1.7248692142836646,
    "r1": 0.0,
    "r2": 1.4372197363032342,
    "r3": 1.6253663972588093,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.493893830212469,
    "Umax": 1.8066545020732854,
    "above": true
   },
   "S_BO_at_Eexact": NaN,
   "S_asym": 6.8869148546983086,
   "T_BO_at_Eexact": NaN,
   "lnGamma_WKB_at_Eexact": NaN,
   "ratio_exact_WKB_at_Eexact": NaN,
   "A_eff": 214.49004224747995,
   "ratio_exact_BO": 0.998751582229392,
   "ratio_exact_BOD": 0.3097818156354726,
   "b_exact": 1.9718375076625532,
   "b_BO": 2.0113152508558296,
   "b_BOD": 1.378330710256717,
   "dS_BO_at_Eexact_dx": NaN,
   "b_pred_energy_shift": 2.8157878365369244
  },
  {
   "name": "j05",
   "Lam": -0.3342723019332623,
   "x": 1.7296164374241372,
   "E_exact": 1.7508219449168092,
   "E_err": 2.714195765029242e-09,
   "Gamma_exact": 0.15240127257763708,
   "Gamma_rel_err": 7.653616706987913e-09,
   "lnG_exact": -1.8812382855174918,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.15236016713632006,
    0.15239100182441284,
    0.15239870523987462
   ],
   "Gamma_rq_h": [
    0.15236016713632855,
    0.15239100182441745,
    0.15239870523984617
   ],
   "E_h": [
    1.7507638467337596,
    1.750807421269638,
    1.7508183140611784
   ],
   "h_ratio_lnG": 4.00323565894586,
   "rq_vs_flux_rel": 1.8662849043948881e-13,
   "resid": 9.176460567063468e-12,
   "grid": {
    "Lam": -0.3342723019332623,
    "rmax": 8.08,
    "R0": 3.12,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 1.6389426987813522,
    "Umax": 1.8787120075269883,
    "r3": 1.93059360401793,
    "above": false,
    "rmin": 0.43958153079835444
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.229863432992895,
    "e=1|ew|>pi": 0.0018336997173311429,
    "e=0.873333|ew|>pi/2": 0.16483925886700956,
    "e=0.873333|ew|>pi": 0.0005553659239870607,
    "e=0.5|ew|>pi/2": 0.018642780160518395,
    "e=0.5|ew|>pi": 3.365192439217821e-07
   },
   "P_well": 0.8277519113246415,
   "E_BO": 1.6517348937839065,
   "Gamma_BO": 0.1514811345380549,
   "E_BOD": 2.2472667890207902,
   "Gamma_BOD": 0.5508110720909768,
   "BO_shoot_reldiff": 1.4799272918253337e-13,
   "BOD_shoot_reldiff": 3.4061642395499803e-13,
   "WKB_BO": {
    "E_BS": 1.7471815197779905,
    "T": 3.424030350902416,
    "S": 0.4141736662709924,
    "Gamma_Kemble": 0.14817371456316775,
    "Gamma_Gamow": 0.19301410908601124,
    "rb": 1.6494163262649644,
    "Umax": 1.855593367048085,
    "r1": 0.0,
    "r2": 1.3496362350728914,
    "r3": 1.9167045253347923,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.6161927168550594,
    "Umax": 1.9258896643582686,
    "above": true
   },
   "S_BO_at_Eexact": 0.40020760162594354,
   "S_asym": 7.684483359389956,
   "T_BO_at_Eexact": 3.445215039049314,
   "lnGamma_WKB_at_Eexact": -1.637193924767373,
   "ratio_exact_WKB_at_Eexact": 0.7834528789345897,
   "A_eff": 331.3731473747964,
   "ratio_exact_BO": 1.006074274809125,
   "ratio_exact_BOD": 0.2766852016955555,
   "b_exact": 2.0785474713032146,
   "b_BO": 2.1201393785458107,
   "b_BOD": 1.4119382272446959,
   "dS_BO_at_Eexact_dx": NaN,
   "b_pred_energy_shift": 2.9117468582717265
  },
  {
   "name": "j06",
   "Lam": -0.268485274128848,
   "x": 1.929922035038048,
   "E_exact": 1.7732303991632878,
   "E_err": 2.8009075139215407e-09,
   "Gamma_exact": 0.09919052751383524,
   "Gamma_rel_err": 7.708741944695811e-09,
   "lnG_exact": -2.310712758022475,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.09916195461457553,
    0.09918338790883871,
    0.09918874283889455
   ],
   "Gamma_rq_h": [
    0.09916195461457632,
    0.09918338790883409,
    0.09918874283893239
   ],
   "E_h": [
    1.7731692528370777,
    1.7732151145208712,
    1.7732265781238796
   ],
   "h_ratio_lnG": 4.003075458798089,
   "rq_vs_flux_rel": 3.814726312612038e-13,
   "resid": 9.265047326928362e-12,
   "grid": {
    "Lam": -0.268485274128848,
    "rmax": 8.44,
    "R0": 3.36,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 1.76541844975864,
    "Umax": 2.016175625947872,
    "r3": 2.1738158624778126,
    "above": false,
    "rmin": 0.439017858097419
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.22913001375361097,
    "e=1|ew|>pi": 0.0018743507102829985,
    "e=0.873333|ew|>pi/2": 0.1645108816493391,
    "e=0.873333|ew|>pi": 0.0005708158442383047,
    "e=0.5|ew|>pi/2": 0.01882408887867676,
    "e=0.5|ew|>pi": 3.5498044701853393e-07
   },
   "P_well": 0.8713146943685419,
   "E_BO": 1.675123026922451,
   "Gamma_BO": 0.09775405563656295,
   "E_BOD": 2.273626501912822,
   "Gamma_BOD": 0.4131285288252317,
   "BO_shoot_reldiff": 2.1527224447481785e-13,
   "BOD_shoot_reldiff": 4.0334402484631937e-13,
   "WKB_BO": {
    "E_BS": 1.7697377980973727,
    "T": 3.1169751933292416,
    "S": 0.9011608020675365,
    "Gamma_Kemble": 0.10934269976731793,
    "Gamma_Gamow": 0.1302859219157703,
    "rb": 1.7744220658429277,
    "Umax": 1.9962248240732934,
    "r1": 0.0,
    "r2": 1.312694104904643,
    "r3": 2.1675230238440126,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.7462048156800656,
    "Umax": 2.0567167802426303,
    "above": true
   },
   "S_BO_at_Eexact": 0.8871470055618238,
   "S_asym": 8.574417681446416,
   "T_BO_at_Eexact": 3.1273738820815606,
   "lnGamma_WKB_at_Eexact": -2.0273406426341367,
   "ratio_exact_WKB_at_Eexact": 0.7532394437146573,
   "A_eff": 525.1610216252175,
   "ratio_exact_BO": 1.0146947547896417,
   "ratio_exact_BOD": 0.24009604903319667,
   "b_exact": 2.218956012472966,
   "b_BO": 2.2621619145174288,
   "b_BOD": 1.470687995249364,
   "dS_BO_at_Eexact_dx": 2.488957046020958,
   "b_pred_energy_shift": 3.001397244905224
  },
  {
   "name": "j07",
   "Lam": -0.21564557400401765,
   "x": 2.153424875443672,
   "E_exact": 1.795600200001164,
   "E_err": 2.82503421455888e-09,
   "Gamma_exact": 0.05928939906727146,
   "Gamma_rel_err": 7.560664838563406e-09,
   "lnG_exact": -2.825324756796238,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.059270846220533246,
    0.059284762830845064,
    0.059288240131661354
   ],
   "Gamma_rq_h": [
    0.059270846220532226,
    0.059284762830854994,
    0.05928824013167451
   ],
   "E_h": [
    1.7955354505512677,
    1.7955840148673443,
    1.795596153857
   ],
   "h_ratio_lnG": 4.00271730446272,
   "rq_vs_flux_rel": 2.2182256032010628e-13,
   "resid": 9.331034418861356e-12,
   "grid": {
    "Lam": -0.21564557400401765,
    "rmax": 8.8,
    "R0": 3.6,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 1.9011536563531535,
    "Umax": 2.1647358844333136,
    "r3": 2.4157369575683125,
    "above": false,
    "rmin": 0.43857035149651763
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.23022435383461345,
    "e=1|ew|>pi": 0.0019420358177635996,
    "e=0.873333|ew|>pi/2": 0.1656746781604136,
    "e=0.873333|ew|>pi": 0.0005948054909423213,
    "e=0.5|ew|>pi/2": 0.019248050927444842,
    "e=0.5|ew|>pi": 3.797520290706059e-07
   },
   "P_well": 0.9111379883113762,
   "E_BO": 1.6982879331102136,
   "Gamma_BO": 0.05786042189488921,
   "E_BOD": 2.3042473172919373,
   "Gamma_BOD": 0.29482971868442764,
   "BO_shoot_reldiff": 1.1468603844377867e-13,
   "BOD_shoot_reldiff": 5.115907697472721e-13,
   "WKB_BO": {
    "E_BS": 1.7859174453046502,
    "T": 2.952601931184519,
    "S": 1.4985260499258095,
    "Gamma_Kemble": 0.06830664304254314,
    "Gamma_Gamow": 0.0756821578289655,
    "rb": 1.9089017233630148,
    "Umax": 2.1475144387833915,
    "r1": 0.0,
    "r2": 1.2902029277891174,
    "r3": 2.4168138366442733,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 1.8848436243809508,
    "Umax": 2.1996156569779624,
    "above": true
   },
   "S_BO_at_Eexact": 1.4578940445113031,
   "S_asym": 9.567414637714496,
   "T_BO_at_Eexact": 2.9723524628583906,
   "lnGamma_WKB_at_Eexact": -2.547247758836521,
   "ratio_exact_WKB_at_Eexact": 0.7572385134490089,
   "A_eff": 847.3297049216264,
   "ratio_exact_BO": 1.024696971186594,
   "ratio_exact_BOD": 0.20109709201578876,
   "b_exact": 2.3913595011107116,
   "b_BO": 2.4354122386069132,
   "b_BOD": 1.560536337603859,
   "dS_BO_at_Eexact_dx": 2.618752270018259,
   "b_pred_energy_shift": 3.0860443916620444
  },
  {
   "name": "j08",
   "Lam": -0.17320508075688773,
   "x": 2.4028114141347543,
   "E_exact": 1.8166756621405409,
   "E_err": 2.8342233084890974e-09,
   "Gamma_exact": 0.03185921983984691,
   "Gamma_rel_err": 7.036668880828183e-09,
   "lnG_exact": -3.4464284619360535,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.03184845362234198,
    0.0318565290979228,
    0.03185854720516472
   ],
   "Gamma_rq_h": [
    0.03184845362234382,
    0.03185652909793031,
    0.031858547205197686
   ],
   "E_h": [
    1.8166069478259106,
    1.8166584859008066,
    1.8166713682267899
   ],
   "h_ratio_lnG": 4.002143668549343,
   "rq_vs_flux_rel": 1.0347278589506459e-12,
   "resid": 9.331164053420695e-12,
   "grid": {
    "Lam": -0.17320508075688773,
    "rmax": 9.16,
    "R0": 3.88,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 2.046900174534249,
    "Umax": 2.325138464344461,
    "r3": 2.666223290770986,
    "above": false,
    "rmin": 0.438214219253612
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2328776207349323,
    "e=1|ew|>pi": 0.002029288854422227,
    "e=0.873333|ew|>pi/2": 0.1680789337754581,
    "e=0.873333|ew|>pi": 0.0006249311460881023,
    "e=0.5|ew|>pi/2": 0.019854380521585602,
    "e=0.5|ew|>pi": 4.090803162058462e-07
   },
   "P_well": 0.943791325775143,
   "E_BO": 1.7199284645608688,
   "Gamma_BO": 0.030750242848978218,
   "E_BOD": 2.338092662009373,
   "Gamma_BOD": 0.19695959080900213,
   "BO_shoot_reldiff": 2.7755575615628914e-14,
   "BOD_shoot_reldiff": 5.720979245893432e-13,
   "WKB_BO": {
    "E_BS": 1.7980088293789234,
    "T": 2.848781425217232,
    "S": 2.2110047987282715,
    "Gamma_Kemble": 0.03650368066550815,
    "Gamma_Gamow": 0.03846924717802925,
    "rb": 2.0535733068261153,
    "Umax": 2.31026997017938,
    "r1": 0.0,
    "r2": 1.2749467308801474,
    "r3": 2.673531186388526,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": NaN,
    "T": NaN,
    "S": NaN,
    "Gamma_Kemble": NaN,
    "Gamma_Gamow": NaN,
    "rb": 2.033001437451566,
    "Umax": 2.3551748982804934,
    "above": true
   },
   "S_BO_at_Eexact": 2.129092706750453,
   "S_asym": 10.675409835471475,
   "T_BO_at_Eexact": 2.878326361163633,
   "lnGamma_WKB_at_Eexact": -3.186301707384003,
   "ratio_exact_WKB_at_Eexact": 0.770953857699072,
   "A_eff": 1378.8172887336611,
   "ratio_exact_BO": 1.0360640075694731,
   "ratio_exact_BOD": 0.16175510778117827,
   "b_exact": 2.5875849335542798,
   "b_BO": 2.6314235082071775,
   "b_BOD": 1.6887143477201816,
   "dS_BO_at_Eexact_dx": 2.761620437540114,
   "b_pred_energy_shift": 3.1668282560704006
  },
  {
   "name": "j09",
   "Lam": -0.13911716082538786,
   "x": 2.6810792230245495,
   "E_exact": 1.8352803545191483,
   "E_err": 2.0965918689969637e-10,
   "Gamma_exact": 0.015046555405228998,
   "Gamma_rel_err": 4.648712881222788e-09,
   "lnG_exact": -4.196606190712498,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.015041100572736263,
    0.015045192078113499,
    0.01504621459727383
   ],
   "Gamma_rq_h": [
    0.015041100572735564,
    0.015045192078112514,
    0.015046214597285513
   ],
   "E_h": [
    1.8352075238764103,
    1.8352621490676166,
    1.8352758032943375
   ],
   "h_ratio_lnG": 4.002077445453407,
   "rq_vs_flux_rel": 7.764899834228345e-13,
   "resid": 9.145509897090197e-12,
   "grid": {
    "Lam": -0.13911716082538786,
    "rmax": 9.52,
    "R0": 4.12,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 2.2034581394494817,
    "Umax": 2.498199490696414,
    "r3": 2.9300759533441947,
    "above": false,
    "rmin": 0.4379302698076727
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.23646632917416402,
    "e=1|ew|>pi": 0.0021245556109336177,
    "e=0.873333|ew|>pi/2": 0.17119769032664067,
    "e=0.873333|ew|>pi": 0.0006574578005436024,
    "e=0.5|ew|>pi/2": 0.020546090871548597,
    "e=0.5|ew|>pi": 4.4002446756516997e-07
   },
   "P_well": 0.9686070591317985,
   "E_BO": 1.7388766253960228,
   "Gamma_BO": 0.014348492156867223,
   "E_BOD": 2.373677280414987,
   "Gamma_BOD": 0.12042087094268465,
   "BO_shoot_reldiff": 1.1723955140041653e-13,
   "BOD_shoot_reldiff": 7.880363028789361e-13,
   "WKB_BO": {
    "E_BS": 1.8072459379548398,
    "T": 2.777753527267066,
    "S": 3.047986234769714,
    "Gamma_Kemble": 0.016690764630947347,
    "Gamma_Gamow": 0.017083729629443167,
    "rb": 2.209209240525564,
    "Umax": 2.4853603955912598,
    "r1": 0.0,
    "r2": 1.26402024920945,
    "r3": 2.9421234627997435,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.4325198009483264,
    "T": 4.375584073365323,
    "S": 0.412953859563947,
    "Gamma_Kemble": 0.11606149969076911,
    "Gamma_Gamow": 0.15122388276029883,
    "rb": 2.1915791508256457,
    "Umax": 2.524083462690535,
    "r1": 0.3085024177546329,
    "r2": 1.8684883264041994,
    "r3": 2.4836170848537633,
    "above": false
   },
   "S_BO_at_Eexact": 2.9193661188704905,
   "S_asym": 11.91172113582666,
   "T_BO_at_Eexact": 2.8146787012268155,
   "lnGamma_WKB_at_Eexact": -3.954214235840192,
   "ratio_exact_WKB_at_Eexact": 0.7847485312536754,
   "A_eff": 2241.9805876868118,
   "ratio_exact_BO": 1.0486506345565851,
   "ratio_exact_BOD": 0.12494973078537636,
   "b_exact": 2.792082830300335,
   "b_BO": 2.8346024125967864,
   "b_BOD": 1.8619582565878297,
   "dS_BO_at_Eexact_dx": 2.9111039316694947,
   "b_pred_energy_shift": 3.2445771347407764
  },
  {
   "name": "j10",
   "Lam": -0.11173797183976203,
   "x": 2.9915730206077646,
   "E_exact": 1.8506521094818096,
   "E_err": 2.0545232981478673e-10,
   "Gamma_exact": 0.006115927402293394,
   "Gamma_rel_err": 4.535473685424701e-09,
   "lnG_exact": -5.096858861114386,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.006113631849210136,
    0.006115353655157725,
    0.00611578397433471
   ],
   "Gamma_rq_h": [
    0.006113631849211095,
    0.006115353655157071,
    0.006115783974338304
   ],
   "E_h": [
    1.8505755472798326,
    1.8506329710899874,
    1.850647325018771
   ],
   "h_ratio_lnG": 4.001934060544903,
   "rq_vs_flux_rel": 5.877520692365579e-13,
   "resid": 9.366320219859785e-12,
   "grid": {
    "Lam": -0.11173797183976203,
    "rmax": 9.92,
    "R0": 4.4,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 2.371681439779975,
    "Umax": 2.684808663163071,
    "r3": 3.2103217799300428,
    "above": false,
    "rmin": 0.4377035355996451
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.24043327939126952,
    "e=1|ew|>pi": 0.002217491689476273,
    "e=0.873333|ew|>pi/2": 0.17456378375979134,
    "e=0.873333|ew|>pi": 0.000688990164040811,
    "e=0.5|ew|>pi/2": 0.021238252432637997,
    "e=0.5|ew|>pi": 4.6968144853022533e-07
   },
   "P_well": 0.9842038282471444,
   "E_BO": 1.7544273923526184,
   "Gamma_BO": 0.005757441850493364,
   "E_BOD": 2.408984203462144,
   "Gamma_BOD": 0.06538870353946553,
   "BO_shoot_reldiff": 3.326228181776969e-13,
   "BOD_shoot_reldiff": 9.523493105234593e-13,
   "WKB_BO": {
    "E_BS": 1.814399689357344,
    "T": 2.7268363752431473,
    "S": 4.0217548926712645,
    "Gamma_Kemble": 0.006514065384096788,
    "Gamma_Gamow": 0.006572263449269118,
    "rb": 2.3766404891416912,
    "Umax": 2.6737205502844033,
    "r1": 0.0,
    "r2": 1.2559358860160732,
    "r3": 3.22559689558754,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.4669736561313287,
    "T": 3.8559126347695156,
    "S": 1.1244516256060904,
    "Gamma_Kemble": 0.07294889409030961,
    "Gamma_Gamow": 0.08424219582987451,
    "rb": 2.3615054331375167,
    "Umax": 2.707126592543645,
    "r1": 0.3055023988835787,
    "r2": 1.8030008955512307,
    "r3": 2.839093119180217,
    "above": false
   },
   "S_BO_at_Eexact": 3.8478888435378065,
   "S_asym": 13.291208731513123,
   "T_BO_at_Eexact": 2.7684099565097293,
   "lnGamma_WKB_at_Eexact": -4.866161976002147,
   "ratio_exact_WKB_at_Eexact": 0.793980096751935,
   "A_eff": 3620.4364737070155,
   "ratio_exact_BO": 1.0622647281742517,
   "ratio_exact_BOD": 0.09353186515775021,
   "b_exact": 2.9859089537903776,
   "b_BO": 3.026403329249427,
   "b_BOD": 2.0817359224295453,
   "dS_BO_at_Eexact_dx": 3.0575367841160572,
   "b_pred_energy_shift": 3.319666649483091
  },
  {
   "name": "j11",
   "Lam": -0.08974719061823296,
   "x": 3.3380248747488497,
   "E_exact": 1.862665926970408,
   "E_err": 2.0357627494777514e-10,
   "Gamma_exact": 0.0021022101709602128,
   "Gamma_rel_err": 4.145361742675074e-09,
   "lnG_exact": -6.164766025340976,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.002101431026891767,
    0.0021020154243074534,
    0.0021021614867585436
   ],
   "Gamma_rq_h": [
    0.0021014310268915853,
    0.0021020154243081516,
    0.0021021614867591035
   ],
   "E_h": [
    1.8625862824361843,
    1.8626460179730109,
    1.8626609498545688
   ],
   "h_ratio_lnG": 4.001705909631087,
   "rq_vs_flux_rel": 2.6623148130511254e-13,
   "resid": 9.338653523955327e-12,
   "grid": {
    "Lam": -0.08974719061823296,
    "rmax": 10.36,
    "R0": 4.72,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 2.5524831416764684,
    "Umax": 2.8859330280273237,
    "r3": 3.5091509317587386,
    "above": false,
    "rmin": 0.43752227414011874
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.24406312723236231,
    "e=1|ew|>pi": 0.002298055069889949,
    "e=0.873333|ew|>pi/2": 0.17760981769652345,
    "e=0.873333|ew|>pi": 0.0007162757395350611,
    "e=0.5|ew|>pi/2": 0.021843918074875124,
    "e=0.5|ew|>pi": 4.95348991028104e-07
   },
   "P_well": 0.993009968182864,
   "E_BO": 1.7665296103142474,
   "Gamma_BO": 0.0019522103132883833,
   "E_BOD": 2.441611730247509,
   "Gamma_BOD": 0.030406376749896238,
   "BO_shoot_reldiff": 5.748734821509061e-13,
   "BOD_shoot_reldiff": 9.270362255620057e-13,
   "WKB_BO": {
    "E_BS": 1.8199911553347108,
    "T": 2.6892174524655825,
    "S": 5.14700589465766,
    "Gamma_Kemble": 0.0021567398870486532,
    "Gamma_Gamow": 0.0021630064801984802,
    "rb": 2.556760994392689,
    "Umax": 2.876356118691775,
    "r1": 0.0,
    "r2": 1.2498252449380023,
    "r3": 3.52637819887814,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.4910184639704385,
    "T": 3.6097912598974187,
    "S": 2.0146709875553044,
    "Gamma_Kemble": 0.03468079862064449,
    "Gamma_Gamow": 0.03694514863950408,
    "rb": 2.5437503959296626,
    "Umax": 2.9051845816210227,
    "r1": 0.3034665264628537,
    "r2": 1.7661418255971535,
    "r3": 3.1822288337981735,
    "above": false
   },
   "S_BO_at_Eexact": 4.933103998433364,
   "S_asym": 14.830453763169881,
   "T_BO_at_Eexact": 2.73320225558146,
   "lnGamma_WKB_at_Eexact": -5.938577907610496,
   "ratio_exact_WKB_at_Eexact": 0.797568050860877,
   "A_eff": 5800.432355621465,
   "ratio_exact_BO": 1.0768359108907501,
   "ratio_exact_BOD": 0.06913714804797932,
   "b_exact": 3.154570040518367,
   "b_BO": 3.1929702479227835,
   "b_BOD": 2.3367355361088435,
   "dS_BO_at_Eexact_dx": 3.191959356708926,
   "b_pred_energy_shift": 3.3920179180318835
  },
  {
   "name": "j12",
   "Lam": -0.07208434242404264,
   "x": 3.7245990613254003,
   "E_exact": 1.8717462727528174,
   "E_err": 2.0277957890530412e-10,
   "Gamma_exact": 0.0006019317584894436,
   "Gamma_rel_err": 4.109611673103724e-09,
   "lnG_exact": -7.415366477071913,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.0006017243672809747,
    0.0006018799227537534,
    0.0006019188003100063
   ],
   "Gamma_rq_h": [
    0.0006017243672815578,
    0.0006018799227537981,
    0.000601918800310806
   ],
   "E_h": [
    1.871664259468681,
    1.8717257715583786,
    1.87174114758712
   ],
   "h_ratio_lnG": 4.001810231309715,
   "rq_vs_flux_rel": 1.3284928712664623e-12,
   "resid": 9.338864103842458e-12,
   "grid": {
    "Lam": -0.07208434242404264,
    "rmax": 10.8,
    "R0": 5.04,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 2.7468410004096415,
    "Umax": 3.102621349663841,
    "r3": 3.8283844440746693,
    "above": false,
    "rmin": 0.43737722965698017
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2470807777355661,
    "e=1|ew|>pi": 0.002363139466494661,
    "e=0.873333|ew|>pi/2": 0.18012483187657718,
    "e=0.873333|ew|>pi": 0.0007383141320932726,
    "e=0.5|ew|>pi/2": 0.02233492197521341,
    "e=0.5|ew|>pi": 5.161579049007472e-07
   },
   "P_well": 0.9972905436030791,
   "E_BO": 1.7756631536937262,
   "Gamma_BO": 0.0005509648332621963,
   "E_BOD": 2.469379885482332,
   "Gamma_BOD": 0.011666392063425606,
   "BO_shoot_reldiff": 9.01057006785777e-13,
   "BOD_shoot_reldiff": 7.83484388477973e-13,
   "WKB_BO": {
    "E_BS": 1.824390002386301,
    "T": 2.6608417558843085,
    "S": 6.440749721204676,
    "Gamma_Kemble": 0.0005990357259243669,
    "Gamma_Gamow": 0.0005995133929660875,
    "rb": 2.750532447929765,
    "Umax": 3.0943490039209864,
    "r1": 0.0,
    "r2": 1.2451374541329798,
    "r3": 3.8466491771872935,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.5087679091013753,
    "T": 3.4614330470255625,
    "S": 3.0863093535605683,
    "Gamma_Kemble": 0.012901597521746062,
    "Gamma_Gamow": 0.01319401406292891,
    "rb": 2.739336303860244,
    "Umax": 3.1192335353812934,
    "r1": 0.3019928261794902,
    "r2": 1.7419316573548667,
    "r3": 3.5318270172563446,
    "above": false
   },
   "S_BO_at_Eexact": 6.1927368437371255,
   "S_asym": 16.547957621043288,
   "T_BO_at_Eexact": 2.705754384982365,
   "lnGamma_WKB_at_Eexact": -7.188117602545161,
   "ratio_exact_WKB_at_Eexact": 0.7967224736855921,
   "A_eff": 9251.964108046277,
   "ratio_exact_BO": 1.0925048608374481,
   "ratio_exact_BOD": 0.05159536514948034,
   "b_exact": 3.2933831890740706,
   "b_BO": 3.330048205457972,
   "b_BOD": 2.5995397540879823,
   "dS_BO_at_Eexact_dx": 3.3098009981360272,
   "b_pred_energy_shift": 3.461288017965619
  },
  {
   "name": "j13",
   "Lam": -0.057897661051141455,
   "x": 4.155942117917807,
   "E_exact": 1.878552508844947,
   "E_err": 1.779023675033184e-10,
   "Gamma_exact": 0.00014138794772114807,
   "Gamma_rel_err": 4.0400872868556474e-09,
   "lnG_exact": -8.8640030434871,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    0.00014134660324322361,
    0.00014137761556580976,
    0.0001413853649301531
   ],
   "Gamma_rq_h": [
    0.0001413466032449304,
    0.00014137761556590238,
    0.00014138536493032633
   ],
   "E_h": [
    1.8784687359842687,
    1.8785315677580883,
    1.8785472737062519
   ],
   "h_ratio_lnG": 4.0024669300881515,
   "rq_vs_flux_rel": 1.2252421299763228e-12,
   "resid": 9.274578738159133e-12,
   "grid": {
    "Lam": -0.057897661051141455,
    "rmax": 11.28,
    "R0": 5.36,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 2.955803159282558,
    "Umax": 3.3360090615936207,
    "r3": 4.169776437361687,
    "above": false,
    "rmin": 0.4372610790677958
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2494530776924485,
    "e=1|ew|>pi": 0.002413763688787751,
    "e=0.873333|ew|>pi/2": 0.18209471006056208,
    "e=0.873333|ew|>pi": 0.0007554701751319846,
    "e=0.5|ew|>pi/2": 0.02271666111505983,
    "e=0.5|ew|>pi": 5.32453155946147e-07
   },
   "P_well": 0.9990764165188638,
   "E_BO": 1.782513215431901,
   "Gamma_BO": 0.0001274288618820179,
   "E_BOD": 2.491229079574538,
   "Gamma_BOD": 0.0035856282268321247,
   "BO_shoot_reldiff": 2.1080914791582472e-12,
   "BOD_shoot_reldiff": 7.20201676074339e-13,
   "WKB_BO": {
    "E_BS": 1.82786705570985,
    "T": 2.639118836301902,
    "S": 7.922382897832149,
    "Gamma_Kemble": 0.000137345731083886,
    "Gamma_Gamow": 0.00013737062606243174,
    "rb": 2.9589894259598304,
    "Umax": 3.3288631042048094,
    "r1": 0.0,
    "r2": 1.2415025566653128,
    "r3": 4.188504431104797,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.5222325569012627,
    "T": 3.362406086782256,
    "S": 4.35230409350291,
    "Gamma_Kemble": 0.0038052819850451936,
    "Gamma_Gamow": 0.0038297302523744477,
    "rb": 2.949346679676039,
    "Umax": 3.3503476334446014,
    "r1": 0.3008908816154144,
    "r2": 1.7248955887740671,
    "r3": 3.895619746127355,
    "above": false
   },
   "S_BO_at_Eexact": 7.645111349689061,
   "S_asym": 18.46436432767077,
   "T_BO_at_Eexact": 2.684148217239392,
   "lnGamma_WKB_at_Eexact": -8.63247478979219,
   "ratio_exact_WKB_at_Eexact": 0.7933202809572938,
   "A_eff": 14770.116811344154,
   "ratio_exact_BO": 1.1095441459098523,
   "ratio_exact_BOD": 0.03943184813838418,
   "b_exact": 3.405998212408729,
   "b_BO": 3.4413151955888033,
   "b_BOD": 2.837527578354382,
   "dS_BO_at_Eexact_dx": 3.411272884106144,
   "b_pred_energy_shift": 3.527122192190603
  },
  {
   "name": "j14",
   "Lam": -0.04650301358752226,
   "x": 4.637238694179595,
   "E_exact": 1.8837007209619536,
   "E_err": 1.7839264199099286e-10,
   "Gamma_exact": 2.6753566949415596e-05,
   "Gamma_rel_err": 4.296030109346954e-09,
   "lnG_exact": -10.52884274960838,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    2.6747989799775677e-05,
    2.6752173599783458e-05,
    2.6753218670631007e-05
   ],
   "Gamma_rq_h": [
    2.674798980071825e-05,
    2.6752173599904455e-05,
    2.6753218670613168e-05
   ],
   "E_h": [
    1.883615637099235,
    1.8836794521304685,
    1.8836954038874696
   ],
   "h_ratio_lnG": 4.003756235148693,
   "rq_vs_flux_rel": 6.66799948589869e-13,
   "resid": 9.40039907897295e-12,
   "grid": {
    "Lam": -0.04650301358752226,
    "rmax": 11.76,
    "R0": 5.72,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 3.1804941123834256,
    "Umax": 3.587323792336978,
    "r3": 4.535174881934542,
    "above": false,
    "rmin": 0.43716801104106556
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2512754069561997,
    "e=1|ew|>pi": 0.0024527116324895744,
    "e=0.873333|ew|>pi/2": 0.18360592570316597,
    "e=0.873333|ew|>pi": 0.0007686877678829567,
    "e=0.5|ew|>pi/2": 0.02300952371614297,
    "e=0.5|ew|>pi": 5.450953818942646e-07
   },
   "P_well": 0.9997218482656756,
   "E_BO": 1.787702114771565,
   "Gamma_BO": 2.371297656074526e-05,
   "E_BOD": 2.5075675751569286,
   "Gamma_BOD": 0.0008661036371325052,
   "BO_shoot_reldiff": 2.2648549702353193e-12,
   "BOD_shoot_reldiff": 6.681322162194192e-13,
   "WKB_BO": {
    "E_BS": 1.8306252316988234,
    "T": 2.622306865930397,
    "S": 9.61384968286111,
    "Gamma_Kemble": 2.5471828172217298e-05,
    "Gamma_Gamow": 2.547267888590168e-05,
    "rb": 3.183244913010261,
    "Umax": 3.5811505271365434,
    "r1": 0.0,
    "r2": 1.238661686609354,
    "r3": 4.554037197678116,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.5326136390998286,
    "T": 3.292476075198568,
    "S": 5.830914008236926,
    "Gamma_Kemble": 0.0008902397043006687,
    "Gamma_Gamow": 0.0008915456676061189,
    "rb": 3.174934573792611,
    "Umax": 3.5997026012073574,
    "r1": 0.30005050003070177,
    "r2": 1.7124290156858974,
    "r3": 4.278343241250403,
    "above": false
   },
   "S_BO_at_Eexact": 9.310668573492348,
   "S_asym": 20.602708674538302,
   "T_BO_at_Eexact": 2.6670901180318762,
   "lnGamma_WKB_at_Eexact": -10.291656608159554,
   "ratio_exact_WKB_at_Eexact": 0.7888444377040366,
   "A_eff": 23715.068456250377,
   "ratio_exact_BO": 1.1282247456737997,
   "ratio_exact_BOD": 0.03088956771731299,
   "b_exact": 3.499112650381875,
   "b_BO": 3.533273988138772,
   "b_BOD": 3.0320053184725815,
   "dS_BO_at_Eexact_dx": 3.4991007751074283,
   "b_pred_energy_shift": 3.5893034934130217
  },
  {
   "name": "j15",
   "Lam": -0.037350909060231294,
   "x": 5.174273870197767,
   "E_exact": 1.8876531871435513,
   "E_err": 1.7886537495487825e-10,
   "Gamma_exact": 3.988949694860175e-06,
   "Gamma_rel_err": 4.478929138602122e-09,
   "lnG_exact": -12.431982596085634,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    3.988606444868264e-06,
    3.988864044428283e-06,
    3.9889282923821615e-06
   ],
   "Gamma_rq_h": [
    3.988606445999016e-06,
    3.9888640443319205e-06,
    3.988928292433152e-06
   ],
   "E_h": [
    1.8875671080050338,
    1.8876316694987885,
    1.8876478078661023
   ],
   "h_ratio_lnG": 4.00962112117516,
   "rq_vs_flux_rel": 1.2783107905534052e-11,
   "resid": 9.523915071885919e-12,
   "grid": {
    "Lam": -0.037350909060231294,
    "rmax": 12.280000000000001,
    "R0": 6.12,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 3.4221209940604247,
    "Umax": 3.8578914725735265,
    "r3": 4.9265750938565835,
    "above": false,
    "rmin": 0.43709340286332116
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2526706579395812,
    "e=1|ew|>pi": 0.0024827843538409817,
    "e=0.873333|ew|>pi/2": 0.18476329275998,
    "e=0.873333|ew|>pi": 0.0007789098165625634,
    "e=0.5|ew|>pi/2": 0.023234775187232215,
    "e=0.5|ew|>pi": 5.549411529502686e-07
   },
   "P_well": 0.9999260223227352,
   "E_BO": 1.791691447101837,
   "Gamma_BO": 3.472425942009254e-06,
   "E_BOD": 2.519638066317144,
   "Gamma_BOD": 0.00016200727129209492,
   "BO_shoot_reldiff": 1.94932958663685e-12,
   "BOD_shoot_reldiff": 3.0619951019161817e-13,
   "WKB_BO": {
    "E_BS": 1.8328190509655935,
    "T": 2.6091888626381006,
    "S": 11.539865852409102,
    "Gamma_Kemble": 3.730717021118836e-06,
    "Gamma_Gamow": 3.7307351788485335e-06,
    "rb": 3.424496244328,
    "Umax": 3.8525582748689997,
    "r1": 0.0,
    "r2": 1.2364281080111397,
    "r3": 4.945392076113192,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.540702774861818,
    "T": 3.241321115047943,
    "S": 7.544465838178322,
    "Gamma_Kemble": 0.00016317108717734796,
    "Gamma_Gamow": 0.00016321424455470606,
    "rb": 3.4173304622650886,
    "Umax": 3.868580213101259,
    "r1": 0.29940111647419654,
    "r2": 1.7030757248062727,
    "r3": 4.6835986907124605,
    "above": false
   },
   "S_BO_at_Eexact": 11.21290159526646,
   "S_asym": 22.988693095260313,
   "T_BO_at_Eexact": 2.653604891198688,
   "lnGamma_WKB_at_Eexact": -12.188820647146809,
   "ratio_exact_WKB_at_Eexact": 0.7841445121163196,
   "A_eff": 38434.48948633075,
   "ratio_exact_BO": 1.148750113458732,
   "ratio_exact_BOD": 0.024622041116094114,
   "b_exact": 3.5785544147528796,
   "b_BO": 3.6115659572180565,
   "b_BOD": 3.1844401122735144,
   "dS_BO_at_Eexact_dx": 3.5762727464394963,
   "b_pred_energy_shift": 3.647772217231905
  },
  {
   "name": "j16",
   "Lam": -0.030000000000000006,
   "x": 5.773502691896257,
   "E_exact": 1.8907275360560785,
   "E_err": 1.7927415907254523e-10,
   "Gamma_exact": 4.5653523704322273e-07,
   "Gamma_rel_err": 4.653171980978892e-09,
   "lnG_exact": -14.599599950310454,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    4.565732303662979e-07,
    4.565447548983747e-07,
    4.5653761772718877e-07
   ],
   "Gamma_rq_h": [
    4.565732334395466e-07,
    4.565447547663167e-07,
    4.5653761780081885e-07
   ],
   "E_h": [
    1.8906406878127382,
    1.8907058261400178,
    1.8907221087111117
   ],
   "h_ratio_lnG": 3.9895858757948295,
   "rq_vs_flux_rel": 1.612794342520374e-10,
   "resid": 9.50633411661686e-12,
   "grid": {
    "Lam": -0.030000000000000006,
    "rmax": 12.84,
    "R0": 6.5600000000000005,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 3.68198025000406,
    "Umax": 4.149143038926125,
    "r3": 5.346125767118307,
    "above": false,
    "rmin": 0.4370335702753815
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2537442945231106,
    "e=1|ew|>pi": 0.002506185026699063,
    "e=0.873333|ew|>pi/2": 0.18565488275125225,
    "e=0.873333|ew|>pi": 0.0007868763190746795,
    "e=0.5|ew|>pi/2": 0.02340934962212669,
    "e=0.5|ew|>pi": 5.62663455210365e-07
   },
   "P_well": 0.999983021253727,
   "E_BO": 1.7947976752856523,
   "Gamma_BO": 3.897807409828775e-07,
   "E_BOD": 2.528681752903862,
   "Gamma_BOD": 2.3042944180161065e-05,
   "BO_shoot_reldiff": 1.6089352072867769e-12,
   "BOD_shoot_reldiff": 6.614708780716683e-13,
   "WKB_BO": {
    "E_BS": 1.8345676013808416,
    "T": 2.598889253574148,
    "S": 13.728193079314417,
    "Gamma_Kemble": 4.198880249322994e-07,
    "Gamma_Gamow": 4.198882540322065e-07,
    "rb": 3.6840314986403864,
    "Umax": 4.144535435970434,
    "r1": 0.0,
    "r2": 1.2346639699777426,
    "r3": 5.364801139257747,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.5470526509981672,
    "T": 3.2030018710771913,
    "S": 9.51903487409307,
    "Gamma_Kemble": 2.2927808296661915e-05,
    "Gamma_Gamow": 2.292865020131865e-05,
    "rb": 3.6778500689769658,
    "Umax": 4.1583737212793235,
    "r1": 0.29889466171414686,
    "r2": 1.6959378378007304,
    "r3": 5.114505885086034,
    "above": false
   },
   "S_BO_at_Eexact": 13.378755151680577,
   "S_asym": 25.650996603237278,
   "T_BO_at_Eexact": 2.6429274569677643,
   "lnGamma_WKB_at_Eexact": -14.350642339694778,
   "ratio_exact_WKB_at_Eexact": 0.7796130200002113,
   "A_eff": 63031.92688300436,
   "ratio_exact_BO": 1.1712616582646336,
   "ratio_exact_BOD": 0.01981236570612704,
   "b_exact": 3.6481937280911136,
   "b_BO": 3.6799702491735378,
   "b_BOD": 3.3061309367715292,
   "dS_BO_at_Eexact_dx": 3.645082451382798,
   "b_pred_energy_shift": 3.7025830013058947
  },
  {
   "name": "j17",
   "Lam": -0.024095799075430243,
   "x": 6.442127759282926,
   "E_exact": 1.8931409506745032,
   "E_err": 1.7919644346082147e-10,
   "Gamma_exact": 3.8914896979803073e-08,
   "Gamma_rel_err": 5.513990952638575e-09,
   "lnG_exact": -17.06188870385186,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    3.8926961396200024e-08,
    3.891791490639971e-08,
    3.891565157532089e-08
   ],
   "Gamma_rq_h": [
    3.892695981871343e-08,
    3.891791485515357e-08,
    3.8915651608600776e-08
   ],
   "E_h": [
    1.8930535009322258,
    1.893119090387625,
    1.8931354857370768
   ],
   "h_ratio_lnG": 3.9963996383175604,
   "rq_vs_flux_rel": 8.551799268730065e-10,
   "resid": 9.212993759556763e-12,
   "grid": {
    "Lam": -0.024095799075430243,
    "rmax": 13.4,
    "R0": 7.0,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 3.9614647404494283,
    "Umax": 4.462621756917645,
    "r3": 5.796127932191346,
    "above": false,
    "rmin": 0.43698557244982533
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.25457661174598023,
    "e=1|ew|>pi": 0.0025245278931007474,
    "e=0.873333|ew|>pi/2": 0.18634702621342975,
    "e=0.873333|ew|>pi": 0.0007931294267179403,
    "e=0.5|ew|>pi/2": 0.023545698130845106,
    "e=0.5|ew|>pi": 5.687577988162977e-07
   },
   "P_well": 0.9999966816117043,
   "E_BO": 1.7972377813808469,
   "Gamma_BO": 3.2541110834426756e-08,
   "E_BOD": 2.5355940615753756,
   "Gamma_BOD": 2.431216427777784e-06,
   "BO_shoot_reldiff": 1.2314593789142236e-12,
   "BOD_shoot_reldiff": 2.4291679778798425e-13,
   "WKB_BO": {
    "E_BS": 1.8359634970597527,
    "T": 2.590763610717541,
    "S": 16.209960059877567,
    "Gamma_Kemble": 3.521080757314771e-08,
    "Gamma_Gamow": 3.521080917916338e-08,
    "rb": 3.96323637540967,
    "Umax": 4.45864092233588,
    "r1": 0.0,
    "r2": 1.2332656852346173,
    "r3": 5.814611246342287,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.5520638319044635,
    "T": 3.173813283601079,
    "S": 11.784481628175818,
    "Gamma_Kemble": 2.4014946763231185e-06,
    "Gamma_Gamow": 2.4015038283173486e-06,
    "rb": 3.957902312192135,
    "Umax": 4.470594149523961,
    "r1": 0.29849700857909983,
    "r2": 1.6904242601656112,
    "r3": 5.573991771966775,
    "above": false
   },
   "S_BO_at_Eexact": 15.83883841633862,
   "S_asym": 28.621619507154495,
   "T_BO_at_Eexact": 2.6344566959452664,
   "lnGamma_WKB_at_Eexact": -16.80751538957533,
   "ratio_exact_WKB_at_Eexact": 0.7754022792674397,
   "A_eff": 104791.79997585685,
   "ratio_exact_BO": 1.1958687328716877,
   "ratio_exact_BOD": 0.01600634831814321,
   "b_exact": 3.7103626900024036,
   "b_BO": 3.740804439485993,
   "b_BOD": 3.407472755858805,
   "dS_BO_at_Eexact_dx": 3.707095682848882,
   "b_pred_energy_shift": 3.7538577911028312
  },
  {
   "name": "j18",
   "Lam": -0.019353584436116834,
   "x": 7.188185800133921,
   "E_exact": 1.8950470836075866,
   "E_err": 1.7946178676370689e-10,
   "Gamma_exact": 2.387227086922541e-09,
   "Gamma_rel_err": 6.863418189257369e-09,
   "lnG_exact": -19.853133359249842,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    2.3886796757324655e-09,
    2.387590323270564e-09,
    2.3873179015759914e-09
   ],
   "Gamma_rq_h": [
    2.3886827709528192e-09,
    2.387590352230143e-09,
    2.387317937590708e-09
   ],
   "E_h": [
    1.8949591599308366,
    1.8950251048402764,
    1.8950415890502512
   ],
   "h_ratio_lnG": 3.9976327633131072,
   "rq_vs_flux_rel": 1.5085848792395495e-08,
   "resid": 9.362199583761506e-12,
   "grid": {
    "Lam": -0.019353584436116834,
    "rmax": 14.0,
    "R0": 7.48,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 4.262071324021359,
    "Umax": 4.799991191882379,
    "r3": 6.279039884073752,
    "above": false,
    "rmin": 0.4369470590899402
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.25522634082735823,
    "e=1|ew|>pi": 0.0025389877351559105,
    "e=0.873333|ew|>pi/2": 0.1868880520866762,
    "e=0.873333|ew|>pi": 0.0007980643807646699,
    "e=0.5|ew|>pi/2": 0.02365285523259549,
    "e=0.5|ew|>pi": 5.735888952312763e-07
   },
   "P_well": 0.9999994564081003,
   "E_BO": 1.7991658719142525,
   "Gamma_BO": 1.9524650158372997e-09,
   "E_BOD": 2.5409590509407334,
   "Gamma_BOD": 1.8445917595414092e-07,
   "BO_shoot_reldiff": 1.0040857034709916e-12,
   "BOD_shoot_reldiff": 2.2326585025211898e-13,
   "WKB_BO": {
    "E_BS": 1.837079263228085,
    "T": 2.584329106142151,
    "S": 19.020030395529286,
    "Gamma_Kemble": 2.124995102786794e-09,
    "Gamma_Gamow": 2.1249951086216974e-09,
    "rb": 4.263601593299957,
    "Umax": 4.796551792462452,
    "r1": 0.0,
    "r2": 1.2321543311205332,
    "r3": 6.297306583725144,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.556034169867658,
    "T": 3.1513071193979183,
    "S": 14.37466689774378,
    "Gamma_Kemble": 1.8141393030814902e-07,
    "Gamma_Gamow": 1.8141398216451542e-07,
    "rb": 4.25899751958892,
    "Umax": 4.806877423257914,
    "r1": 0.29818321037181666,
    "r2": 1.6861273745818965,
    "r3": 6.064939682325064,
    "above": false
   },
   "S_BO_at_Eexact": 18.627671947495607,
   "S_asym": 31.93626804772724,
   "T_BO_at_Eexact": 2.6277230207781264,
   "lnGamma_WKB_at_Eexact": -19.59378964712137,
   "ratio_exact_WKB_at_Eexact": 0.7715577836952504,
   "A_eff": 176863.7053173028,
   "ratio_exact_BO": 1.2226734243936233,
   "ratio_exact_BOD": 0.01294176380532047,
   "b_exact": 3.766494795946942,
   "b_BO": 3.795523407744909,
   "b_BOD": 3.4949288696951166,
   "dS_BO_at_Eexact_dx": 3.7633856664070517,
   "b_pred_energy_shift": 3.8017538419156773
  },
  {
   "name": "j19",
   "Lam": -0.015544669398734834,
   "x": 8.02064426971227,
   "E_exact": 1.8965587824703765,
   "E_err": 1.7967583776285462e-10,
   "Gamma_exact": 1.0139834284924432e-10,
   "Gamma_rel_err": 8.750655222572982e-09,
   "lnG_exact": -23.01196436761463,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    1.0149928431825892e-10,
    1.0142357840387063e-10,
    1.0140465174923463e-10
   ],
   "Gamma_rq_h": [
    1.0149855219027023e-10,
    1.0142357174282368e-10,
    1.014046770362379e-10
   ],
   "E_h": [
    1.89647048355623,
    1.8965367098962824,
    1.8965532644615057
   ],
   "h_ratio_lnG": 3.9980975967453367,
   "rq_vs_flux_rel": 2.4936729081659337e-07,
   "resid": 9.26168862568252e-12,
   "grid": {
    "Lam": -0.015544669398734834,
    "rmax": 14.64,
    "R0": 8.0,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 4.585408970383392,
    "Umax": 5.163043862230697,
    "r3": 6.797487954903559,
    "above": false,
    "rmin": 0.4369161499969321
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2557366116498358,
    "e=1|ew|>pi": 0.002550436074086827,
    "e=0.873333|ew|>pi/2": 0.18731343536904377,
    "e=0.873333|ew|>pi": 0.0008019751093214099,
    "e=0.5|ew|>pi/2": 0.02373748545957499,
    "e=0.5|ew|>pi": 5.774309981878053e-07
   },
   "P_well": 0.999999928503381,
   "E_BO": 1.8006954699101376,
   "Gamma_BO": 8.100303671839354e-11,
   "E_BOD": 2.545164493280118,
   "Gamma_BOD": 9.701800344691237e-09,
   "BO_shoot_reldiff": 8.68483063243275e-12,
   "BOD_shoot_reldiff": 8.438805210175815e-13,
   "WKB_BO": {
    "E_BS": 1.8379719977302145,
    "T": 2.579218869194611,
    "S": 22.19741945673836,
    "Gamma_Kemble": 8.877588695841371e-11,
    "Gamma_Gamow": 8.877588696857732e-11,
    "rb": 4.586730849358155,
    "Umax": 5.160072205527925,
    "r1": 0.0,
    "r2": 1.231269122567473,
    "r3": 6.815528659737972,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.559189231235916,
    "T": 3.133795194385984,
    "S": 17.3277794903916,
    "Gamma_Kemble": 9.518540606652423e-09,
    "Gamma_Gamow": 9.518540748617446e-09,
    "rb": 4.582756022547183,
    "Umax": 5.168992328533867,
    "r1": 0.2979346376678896,
    "r2": 1.6827563383388229,
    "r3": 6.590276963204807,
    "above": false
   },
   "S_BO_at_Eexact": 21.78402869618444,
   "S_asym": 35.63478357894231,
   "T_BO_at_Eexact": 2.6223603579677794,
   "lnGamma_WKB_at_Eexact": -22.748103508378314,
   "ratio_exact_WKB_at_Eexact": 0.7680804035158895,
   "A_eff": 303403.5999931569,
   "ratio_exact_BO": 1.2517844633622182,
   "ratio_exact_BOD": 0.010451497582583097,
   "b_exact": 3.8175443462017657,
   "b_BO": 3.8451123808775485,
   "b_BOD": 3.57211225283738,
   "dS_BO_at_Eexact_dx": 3.814731102681609,
   "b_pred_energy_shift": 3.8464451521182332
  },
  {
   "name": "j20",
   "Lam": -0.012485374350863455,
   "x": 8.949509137628263,
   "E_exact": 1.8977611867336255,
   "E_err": 1.7986057887415224e-10,
   "Gamma_exact": 2.855576588641438e-12,
   "Gamma_rel_err": 1.1463308435739032e-08,
   "lnG_exact": -26.58174733571862,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    2.859836284332568e-12,
    2.8566412808209675e-12,
    2.855842747187953e-12
   ],
   "Gamma_rq_h": [
    2.8602423805478795e-12,
    2.856727424507627e-12,
    2.855839523500913e-12
   ],
   "E_h": [
    1.8976725897181732,
    1.897739039636424,
    1.8977556500941164
   ],
   "h_ratio_lnG": 3.9982934449845513,
   "rq_vs_flux_rel": 1.1288041132928583e-06,
   "resid": 9.527864016045055e-12,
   "grid": {
    "Lam": -0.012485374350863455,
    "rmax": 15.32,
    "R0": 8.56,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 4.933207450647832,
    "Umax": 5.553710614727084,
    "r3": 7.35428062229902,
    "above": false,
    "rmin": 0.4368913398535796
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2561393491696534,
    "e=1|ew|>pi": 0.0025595301657056666,
    "e=0.873333|ew|>pi/2": 0.18764948131519285,
    "e=0.873333|ew|>pi": 0.000805083875056428,
    "e=0.5|ew|>pi/2": 0.023804580500390013,
    "e=0.5|ew|>pi": 5.804938491803712e-07
   },
   "P_well": 0.9999999926220297,
   "E_BO": 1.8019123923290155,
   "Gamma_BO": 2.2251406869503865e-12,
   "E_BOD": 2.5484820457669586,
   "Gamma_BOD": 3.391867709143009e-10,
   "BO_shoot_reldiff": 8.712577326264181e-10,
   "BOD_shoot_reldiff": 7.355227538141662e-13,
   "WKB_BO": {
    "E_BS": 1.8386868399733016,
    "T": 2.575151015393952,
    "S": 25.785763933084198,
    "Gamma_Kemble": 2.4580024396801735e-12,
    "Gamma_Gamow": 2.458002439687953e-12,
    "rb": 4.934349381404242,
    "Umax": 5.5511430540797715,
    "r1": 0.0,
    "r2": 1.2305628428814486,
    "r3": 7.372095063868711,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.561702147414682,
    "T": 3.120075141081956,
    "S": 20.686750409889974,
    "Gamma_Kemble": 3.324247837794519e-10,
    "Gamma_Gamow": 3.324247839518458e-10,
    "rb": 4.930917220572943,
    "Umax": 5.558849309206824,
    "r1": 0.2977371542736526,
    "r2": 1.6800982331960004,
    "r3": 7.153032547129631,
    "above": false
   },
   "S_BO_at_Eexact": 25.35136332257254,
   "S_asym": 39.76162145246101,
   "T_BO_at_Eexact": 2.6180828204031603,
   "lnGamma_WKB_at_Eexact": -26.313805624549627,
   "ratio_exact_WKB_at_Eexact": 0.7649523679826976,
   "A_eff": 529598.3228322496,
   "ratio_exact_BO": 1.28332406368205,
   "ratio_exact_BOD": 0.008418891399991921,
   "b_exact": 3.8642006088335634,
   "b_BO": 3.8902898996624042,
   "b_BOD": 3.6411564809625556,
   "dS_BO_at_Eexact_dx": 3.8617313425399917,
   "b_pred_energy_shift": 3.888111924859199
  },
  {
   "name": "j21",
   "Lam": -0.010028169057997869,
   "x": 9.985945157416271,
   "E_exact": 1.8987196506819004,
   "E_err": 1.7998958678961369e-10,
   "Gamma_exact": 5.079042891085601e-14,
   "Gamma_rel_err": 1.5378288775653143e-08,
   "lnG_exact": -30.61106846534374,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    5.08982269905085e-14,
    5.081736586091408e-14,
    5.079716236254184e-14
   ],
   "Gamma_rq_h": [
    5.2306607764097815e-14,
    5.087579106340551e-14,
    5.0823483734944335e-14
   ],
   "E_h": [
    1.8986308162573873,
    1.8986974442339832,
    1.8987140992048093
   ],
   "h_ratio_lnG": 3.998357137376128,
   "rq_vs_flux_rel": 0.000518166196265879,
   "resid": 9.426395616499593e-12,
   "grid": {
    "Lam": -0.010028169057997869,
    "rmax": 16.04,
    "R0": 9.16,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 5.307326656164586,
    "Umax": 5.974070766531088,
    "r3": 7.9524244024223565,
    "above": false,
    "rmin": 0.4368714227146102
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.25645844939213247,
    "e=1|ew|>pi": 0.002566772254195568,
    "e=0.873333|ew|>pi/2": 0.18791593128423575,
    "e=0.873333|ew|>pi": 0.0008075609533537189,
    "e=0.5|ew|>pi/2": 0.02385792918378143,
    "e=0.5|ew|>pi": 5.829397916361708e-07
   },
   "P_well": 0.9999999993991432,
   "E_BO": 1.8028825970521924,
   "Gamma_BO": 3.855261050204367e-14,
   "E_BOD": 2.5511105590926397,
   "Gamma_BOD": 7.516377668852045e-12,
   "BO_shoot_reldiff": 4.066376946276762e-08,
   "BOD_shoot_reldiff": 2.324667125463975e-10,
   "WKB_BO": {
    "E_BS": 1.8392595919261652,
    "T": 2.5719070316907557,
    "S": 29.8338489064111,
    "Gamma_Kemble": 4.296044587929136e-14,
    "Gamma_Gamow": 4.296044587929373e-14,
    "rb": 5.308313179346796,
    "Umax": 5.971852326765146,
    "r1": 0.0,
    "r2": 1.2299985666709288,
    "r3": 7.970017808654145,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.5637071457701808,
    "T": 3.109268946957341,
    "S": 24.499743778683243,
    "Gamma_Kemble": 7.3661096506431e-12,
    "Gamma_Gamow": 7.366109650727453e-12,
    "rb": 5.305349195129153,
    "Umax": 5.978510124233715,
    "r1": 0.2975799019849789,
    "r2": 1.6779940935227047,
    "r3": 7.756378852841432,
    "above": false
   },
   "S_BO_at_Eexact": 29.37831785547989,
   "S_asym": 44.36638536126991,
   "T_BO_at_Eexact": 2.61466635216614,
   "lnGamma_WKB_at_Eexact": -30.339454354862657,
   "ratio_exact_WKB_at_Eexact": 0.7621483093955634,
   "A_eff": 941582.1672045541,
   "ratio_exact_BO": 1.3174316408006563,
   "ratio_exact_BOD": 0.006757301342285145,
   "b_exact": 3.9069921801762444,
   "b_BO": 3.9316091178530836,
   "b_BOD": 3.7034635935882605,
   "dS_BO_at_Eexact_dx": 3.904868126529321,
   "b_pred_energy_shift": 3.926934377040024
  },
  {
   "name": "j22",
   "Lam": -0.00805455822386544,
   "x": 11.142410064442073,
   "E_exact": 1.8994849162076026,
   "E_err": 1.8009772251221218e-10,
   "Gamma_exact": 5.40357261469365e-16,
   "Gamma_rel_err": 2.1217749246377732e-08,
   "lnG_exact": -35.15430115777856,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    5.419342698887841e-16,
    5.407512134492358e-16,
    5.404557307087293e-16
   ],
   "Gamma_rq_h": [
    -1.531890857284172e-15,
    5.325582254325785e-16,
    4.56665856997222e-16
   ],
   "E_h": [
    1.8993958923580125,
    1.8994626624047148,
    1.89947935289185
   ],
   "h_ratio_lnG": 3.998342747044572,
   "rq_vs_flux_rel": 0.1550355911697504,
   "resid": 9.672416554697851e-12,
   "grid": {
    "Lam": -0.00805455822386544,
    "rmax": 16.8,
    "R0": 9.8,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 5.709766598645989,
    "Umax": 6.426363063801116,
    "r3": 8.595140939383798,
    "above": false,
    "rmin": 0.4368554319771555
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.25671203489291244,
    "e=1|ew|>pi": 0.002572550427251627,
    "e=0.873333|ew|>pi/2": 0.1881277953920352,
    "e=0.873333|ew|>pi": 0.0008095382038092672,
    "e=0.5|ew|>pi/2": 0.02390044212411534,
    "e=0.5|ew|>pi": 5.848956361821739e-07
   },
   "P_well": 0.9999999999652874,
   "E_BO": 1.8036573391475,
   "Gamma_BO": 3.990034095856243e-16,
   "E_BOD": 2.5531996623237925,
   "Gamma_BOD": 1.0007171879475518e-13,
   "BO_shoot_reldiff": 1.4634430688387212e-06,
   "BOD_shoot_reldiff": 4.737645831198734e-10,
   "WKB_BO": {
    "E_BS": 1.839718722599868,
    "T": 2.56931632870777,
    "S": 34.396198268671476,
    "Gamma_Kemble": 4.488521569355315e-16,
    "Gamma_Gamow": 4.488521569355318e-16,
    "rb": 5.710618894604461,
    "Umax": 6.424446256430018,
    "r1": 0.0,
    "r2": 1.2295472616235212,
    "r3": 8.61252179679872,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.56530908971052,
    "T": 3.100722829612303,
    "S": 28.820722659254947,
    "Gamma_Kemble": 9.814230139429542e-14,
    "Gamma_Gamow": 9.814230139431035e-14,
    "rb": 5.7080589457802935,
    "Umax": 6.430198397497963,
    "r1": 0.29745446170188156,
    "r2": 1.6763234137784904,
    "r3": 8.40366521730859,
    "above": false
   },
   "S_BO_at_Eexact": 33.91929977242343,
   "S_asym": 49.50442356527375,
   "T_BO_at_Eexact": 2.6119346789671396,
   "lnGamma_WKB_at_Eexact": -34.879390975472504,
   "ratio_exact_WKB_at_Eexact": 0.7596403493053676,
   "A_eff": 1706785.6240241427,
   "ratio_exact_BO": 1.354267278143163,
   "ratio_exact_BOD": 0.005399700014922553,
   "b_exact": 3.9463416617311626,
   "b_BO": 3.969604755684898,
   "b_BOD": 3.76003786758832,
   "dS_BO_at_Eexact_dx": 3.9445404269773157,
   "b_pred_energy_shift": 3.9630889862145553
  },
  {
   "name": "j23",
   "Lam": -0.006469367220120529,
   "x": 12.432804315170404,
   "E_exact": 1.9000966955519116,
   "E_err": 1.8019120329088561e-10,
   "Gamma_exact": 3.23581224770217e-18,
   "Gamma_rel_err": 2.916561738777798e-08,
   "lnG_exact": -40.272251696249334,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    3.2484884018238856e-18,
    3.2389777326757008e-18,
    3.236603396952871e-18
   ],
   "Gamma_rq_h": [
    1.0941495702652345e-16,
    5.3776237101353716e-17,
    -2.949029273758838e-17
   ],
   "E_h": [
    1.9000075203483753,
    1.9000744039116595,
    1.9000911227768882
   ],
   "h_ratio_lnG": 3.9982770485979056,
   "rq_vs_flux_rel": 10.111494094504218,
   "resid": 9.379296725163954e-12,
   "grid": {
    "Lam": -0.006469367220120529,
    "rmax": 17.64,
    "R0": 10.48,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 6.142678147488252,
    "Umax": 6.912997511772986,
    "r3": 9.285885161221723,
    "above": false,
    "rmin": 0.4368425925624187
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.25691401674165876,
    "e=1|ew|>pi": 0.00257716724670958,
    "e=0.873333|ew|>pi/2": 0.18829662064712074,
    "e=0.873333|ew|>pi": 0.0008111186098311847,
    "e=0.5|ew|>pi/2": 0.023934377665002005,
    "e=0.5|ew|>pi": 5.864611217667601e-07
   },
   "P_well": 0.9999999999985771,
   "E_BO": 1.8042767576328371,
   "Gamma_BO": 2.320631561666943e-18,
   "E_BOD": 2.554863914458209,
   "Gamma_BOD": 7.537856660120003e-16,
   "BO_shoot_reldiff": 0.0004706418309368132,
   "BOD_shoot_reldiff": 1.4267448558147322e-06,
   "WKB_BO": {
    "E_BS": 1.8400869159648154,
    "T": 2.56724497648911,
    "S": 39.53373524584027,
    "Gamma_Kemble": 2.6378471149997635e-18,
    "Gamma_Gamow": 2.6378471149997635e-18,
    "rb": 6.143414500541278,
    "Umax": 6.911341313108938,
    "r1": 0.0,
    "r2": 1.2291860037452425,
    "r3": 9.303063796093596,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.566590385273725,
    "T": 3.0939424427629025,
    "S": 33.71009225214769,
    "Gamma_Kemble": 7.402539275117595e-16,
    "Gamma_Gamow": 7.402539275117603e-16,
    "rb": 6.1412033186532184,
    "Umax": 6.916311101560802,
    "r1": 0.2973542575898679,
    "r2": 1.6749937498262142,
    "r3": 9.09844673965916,
    "above": false
   },
   "S_BO_at_Eexact": 39.03513481283847,
   "S_asym": 55.2374941653323,
   "T_BO_at_Eexact": 2.6097486246932156,
   "lnGamma_WKB_at_Eexact": -39.99438871715666,
   "ratio_exact_WKB_at_Eexact": 0.7574005941212804,
   "A_eff": 3157346.346767778,
   "ratio_exact_BO": 1.3943670771149208,
   "ratio_exact_BOD": 0.004292748447740654,
   "b_exact": 3.9661913679343117,
   "b_BO": 3.988804650816887,
   "b_BOD": 3.7884036821212232,
   "dS_BO_at_Eexact_dx": 3.9645519480015774,
   "b_pred_energy_shift": 3.9967462057169456
  },
  {
   "name": "SM_lam-0.010",
   "Lam": -0.01311112406036944,
   "x": 8.733333333333334,
   "E_exact": 1.897516076976441,
   "E_err": 1.7981994471145096e-10,
   "Gamma_exact": 6.578838660521858e-12,
   "Gamma_rel_err": 1.0606326394852454e-08,
   "lnG_exact": -25.74716288152988,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    6.587853975544175e-12,
    6.581092101630672e-12,
    6.579401996540345e-12
   ],
   "Gamma_rq_h": [
    6.5905344310282265e-12,
    6.581134492655714e-12,
    6.57937627093128e-12
   ],
   "E_h": [
    1.8974275407040109,
    1.8974939450645074,
    1.8975105441332185
   ],
   "h_ratio_lnG": 3.998292568571532,
   "rq_vs_flux_rel": 3.9100223816479485e-06,
   "resid": 9.693380855330983e-12,
   "grid": {
    "Lam": -0.01311112406036944,
    "rmax": 15.16,
    "R0": 8.44,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 4.853386553810078,
    "Umax": 5.464039858732078,
    "r3": 7.226563861040741,
    "above": false,
    "rmin": 0.4368964133859191
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.25605747254860944,
    "e=1|ew|>pi": 0.0025576771573286965,
    "e=0.873333|ew|>pi/2": 0.18758114119443015,
    "e=0.873333|ew|>pi": 0.0008044502738126098,
    "e=0.5|ew|>pi/2": 0.02379091864384645,
    "e=0.5|ew|>pi": 5.798689868345838e-07
   },
   "P_well": 0.9999999874956664,
   "E_BO": 1.8016643036573612,
   "Gamma_BO": 5.15555091683729e-12,
   "E_BOD": 2.547807622052822,
   "Gamma_BOD": 7.444156984306755e-10,
   "BO_shoot_reldiff": 1.3969159162741107e-10,
   "BOD_shoot_reldiff": 1.493138945818373e-12,
   "WKB_BO": {
    "E_BS": 1.8385407840278303,
    "T": 2.5759804267743363,
    "S": 24.947026283561513,
    "Gamma_Kemble": 5.684621933044492e-12,
    "Gamma_Gamow": 5.684621933086113e-12,
    "rb": 4.8545663822167695,
    "Umax": 5.461387179993865,
    "r1": 0.0,
    "r2": 1.230706966926287,
    "r3": 7.244428489452568,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.5611896667973997,
    "T": 3.122857114861085,
    "S": 19.899669710535964,
    "Gamma_Kemble": 7.296778092508382e-10,
    "Gamma_Gamow": 7.29677810082189e-10,
    "rb": 4.851019985556144,
    "Umax": 5.469349093486603,
    "r1": 0.29777739304078166,
    "r2": 1.6806384200749178,
    "r3": 7.024056303758708,
    "above": false
   },
   "S_BO_at_Eexact": 24.517319673191626,
   "S_asym": 38.8011776599164,
   "T_BO_at_Eexact": 2.618955591946188,
   "lnGamma_WKB_at_Eexact": -25.480095282462788,
   "ratio_exact_WKB_at_Eexact": 0.7656213144294275,
   "A_eff": 466967.4240267051,
   "ratio_exact_BO": 1.2760689917805514,
   "ratio_exact_BOD": 0.008837587216915091
  },
  {
   "name": "SM_lam-0.013",
   "Lam": -0.01704446127848027,
   "x": 7.65964003528139,
   "E_exact": 1.8959655205201424,
   "E_err": 1.7960189690941458e-10,
   "Gamma_exact": 4.0104948052511647e-10,
   "Gamma_rel_err": 8.171406573526633e-09,
   "lnG_exact": -21.636936303403534,
   "h": [
    0.02,
    0.01,
    0.005
   ],
   "Gamma_h": [
    4.013785734414685e-10,
    4.011317636392916e-10,
    4.010700519201932e-10
   ],
   "Gamma_rq_h": [
    4.013801098434287e-10,
    4.0113183450033576e-10,
    4.010700047993819e-10
   ],
   "E_h": [
    1.8958773688044683,
    1.895943484744783,
    1.8959600117109
   ],
   "h_ratio_lnG": 3.9978618023319705,
   "rq_vs_flux_rel": 1.174877333198765e-07,
   "resid": 9.614755258505074e-12,
   "grid": {
    "Lam": -0.01704446127848027,
    "rmax": 14.36,
    "R0": 7.76,
    "theta": 0.45,
    "delta": 0.6,
    "S": 10.0,
    "Ns": 70,
    "e": 1.0
   },
   "landmarks": {
    "rb": 4.446640831693045,
    "Umax": 5.007212341962764,
    "r3": 6.575092021411822,
    "above": false,
    "rmin": 0.43692831809743404
   },
   "holonomy": {
    "e=1|ew|>pi/2": 0.2555368854281544,
    "e=1|ew|>pi": 0.0025459452443123845,
    "e=0.873333|ew|>pi/2": 0.1871468834914592,
    "e=0.873333|ew|>pi": 0.0008004406752995514,
    "e=0.5|ew|>pi/2": 0.02370430974865882,
    "e=0.5|ew|>pi": 5.759220452494876e-07
   },
   "P_well": 0.9999998271889694,
   "E_BO": 1.8000951350760412,
   "Gamma_BO": 3.2361977288629137e-10,
   "E_BOD": 2.543518873108473,
   "Gamma_BOD": 3.506763787524741e-08,
   "BO_shoot_reldiff": 2.4603652448718094e-12,
   "BOD_shoot_reldiff": 6.374900607397649e-13,
   "WKB_BO": {
    "E_BS": 1.8376208396254294,
    "T": 2.581224980780245,
    "S": 20.81460512259041,
    "Gamma_Kemble": 3.5359490010428713e-10,
    "Gamma_Gamow": 3.535949002656516e-10,
    "rb": 4.4480465811732515,
    "Umax": 5.004052403819908,
    "r1": 0.0,
    "r2": 1.2316168990108263,
    "r3": 6.593228161993666,
    "above": false
   },
   "WKB_BOD": {
    "E_BS": 2.5579504364494117,
    "T": 3.1406325436955047,
    "S": 16.03980555979379,
    "Gamma_Kemble": 3.443370896703525e-08,
    "Gamma_Gamow": 3.443371082892841e-08,
    "rb": 4.443818610339851,
    "Umax": 5.013538228590349,
    "r1": 0.29803215347288187,
    "r2": 1.6840754142364782,
    "r3": 6.3651097500836045,
    "above": false
   },
   "S_BO_at_Eexact": 20.41004155862427,
   "S_asym": 34.03088402518643,
   "T_BO_at_Eexact": 2.6244670616431254,
   "lnGamma_WKB_at_Eexact": -21.37491940991971,
   "ratio_exact_WKB_at_Eexact": 0.7694980240953485,
   "A_eff": 241336.55252020483,
   "ratio_exact_BO": 1.2392613620244743,
   "ratio_exact_BOD": 0.011436455513537693
  }
 ],
 "convergence": {
  "j00": {
   "Lam": -1.0,
   "x": 1.0,
   "variants": {
    "base": {
     "dlnG": 0.0,
     "dE": 0.0,
     "lnG_R1": -0.49055208890794216,
     "E_R1": 1.668842045017155,
     "G_h": [
      0.6122548466397516,
      0.6122799089603687
     ],
     "E_h": [
      1.6688321859493145,
      1.668839580250195
     ],
     "grid": {
      "Lam": -1.0,
      "rmax": 6.92,
      "R0": 2.84,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "D55": {
     "dlnG": -2.6922908347160046e-14,
     "dE": 4.107825191113079e-14,
     "lnG_R1": -0.4905520889079691,
     "E_R1": 1.6688420450171961,
     "G_h": [
      0.6122548466397517,
      0.6122799089603563
     ],
     "E_h": [
      1.668832185949326,
      1.6688395802502287
     ],
     "grid": {
      "Lam": -1.0,
      "rmax": 7.48,
      "R0": 2.84,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "del10": {
     "dlnG": 4.0179614635427185e-09,
     "dE": -7.420120073931002e-10,
     "lnG_R1": -0.4905520848899807,
     "E_R1": 1.668842044275143,
     "G_h": [
      0.6122572115945369,
      0.6122805020675002
     ],
     "E_h": [
      1.6688319986211964,
      1.6688395328616563
     ],
     "grid": {
      "Lam": -1.0,
      "rmax": 7.0,
      "R0": 2.84,
      "theta": 0.45,
      "delta": 1.0,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "dR20": {
     "dlnG": 3.7506038275125775e-09,
     "dE": 2.639302998375115e-09,
     "lnG_R1": -0.49055208515733834,
     "E_R1": 1.668842047656458,
     "G_h": [
      0.612256871320779,
      0.6122804168730336
     ],
     "E_h": [
      1.6688322994017482,
      1.6688396105927805
     ],
     "grid": {
      "Lam": -1.0,
      "rmax": 7.28,
      "R0": 3.64,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "ds010": {
     "dlnG": 5.466738173254271e-13,
     "dE": 4.618527782440651e-14,
     "lnG_R1": -0.4905520889073955,
     "E_R1": 1.6688420450172012,
     "G_h": [
      0.6122548466398064,
      0.6122799089606334
     ],
     "E_h": [
      1.6688321859493331,
      1.6688395802502343
     ],
     "grid": {
      "Lam": -1.0,
      "rmax": 6.92,
      "R0": 2.84,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 99,
      "e": 1.0
     }
    },
    "S12": {
     "dlnG": 2.0489165919457264e-13,
     "dE": -5.6621374255882984e-14,
     "lnG_R1": -0.49055208890773727,
     "E_R1": 1.6688420450170984,
     "G_h": [
      0.612254846639739,
      0.6122799089604596
     ],
     "E_h": [
      1.6688321859492852,
      1.6688395802501452
     ],
     "grid": {
      "Lam": -1.0,
      "rmax": 6.92,
      "R0": 2.84,
      "theta": 0.45,
      "delta": 0.6,
      "S": 12.0,
      "Ns": 85,
      "e": 1.0
     }
    },
    "th035": {
     "dlnG": 1.2963110584962578e-09,
     "dE": 6.628031457012185e-11,
     "lnG_R1": -0.4905520876116311,
     "E_R1": 1.6688420450834354,
     "G_h": [
      0.6122554007601454,
      0.6122800480913698
     ],
     "E_h": [
      1.6688321742183925,
      1.6688395773671747
     ],
     "grid": {
      "Lam": -1.0,
      "rmax": 7.24,
      "R0": 2.84,
      "theta": 0.35,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "th055": {
     "dlnG": -1.314040209976497e-09,
     "dE": -1.1146905620762482e-10,
     "lnG_R1": -0.4905520902219824,
     "E_R1": 1.668842044905686,
     "G_h": [
      0.6122543148700438,
      0.6122797754090363
     ],
     "E_h": [
      1.6688321904795569,
      1.6688395812991537
     ],
     "grid": {
      "Lam": -1.0,
      "rmax": 6.68,
      "R0": 2.84,
      "theta": 0.55,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    }
   },
   "max_abs_dlnG": 4.0179614635427185e-09,
   "max_abs_dE": 2.639302998375115e-09
  },
  "j08": {
   "Lam": -0.17320508075688773,
   "x": 2.4028114141347543,
   "variants": {
    "base": {
     "dlnG": 0.0,
     "dE": 0.0,
     "lnG_R1": -3.4464284589183425,
     "E_R1": 1.8166756623354399,
     "G_h": [
      0.03185652909792244,
      0.03185854720516472
     ],
     "E_h": [
      1.8166584859008394,
      1.8166713682267899
     ],
     "grid": {
      "Lam": -0.17320508075688773,
      "rmax": 9.16,
      "R0": 3.88,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "D55": {
     "dlnG": 1.9539925233402755e-14,
     "dE": -3.019806626980426e-14,
     "lnG_R1": -3.446428458918323,
     "E_R1": 1.8166756623354097,
     "G_h": [
      0.03185652909792226,
      0.03185854720516514
     ],
     "E_h": [
      1.8166584859008519,
      1.8166713682267703
     ],
     "grid": {
      "Lam": -0.17320508075688773,
      "rmax": 9.96,
      "R0": 3.88,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "del10": {
     "dlnG": -1.5102679107314998e-09,
     "dE": -2.5340618492464273e-11,
     "lnG_R1": -3.4464284604286104,
     "E_R1": 1.8166756623100992,
     "G_h": [
      0.03185646458366962,
      0.031858531039481344
     ],
     "E_h": [
      1.816658523963304,
      1.8166713777234005
     ],
     "grid": {
      "Lam": -0.17320508075688773,
      "rmax": 9.24,
      "R0": 3.88,
      "theta": 0.45,
      "delta": 1.0,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "dR20": {
     "dlnG": 8.617395685917018e-10,
     "dE": 2.5553115179377528e-11,
     "lnG_R1": -3.446428458056603,
     "E_R1": 1.816675662360993,
     "G_h": [
      0.03185644818748315,
      0.031858526996844536
     ],
     "E_h": [
      1.8166585439121483,
      1.816671382748782
     ],
     "grid": {
      "Lam": -0.17320508075688773,
      "rmax": 9.52,
      "R0": 4.68,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "ds010": {
     "dlnG": 3.0122571104129747e-12,
     "dE": -5.839773109528323e-14,
     "lnG_R1": -3.4464284589153302,
     "E_R1": 1.8166756623353815,
     "G_h": [
      0.03185652909793193,
      0.031858547205239056
     ],
     "E_h": [
      1.8166584859008779,
      1.8166713682267557
     ],
     "grid": {
      "Lam": -0.17320508075688773,
      "rmax": 9.16,
      "R0": 3.88,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 99,
      "e": 1.0
     }
    },
    "S12": {
     "dlnG": 1.7723600365116e-12,
     "dE": -1.3788969965844444e-13,
     "lnG_R1": -3.44642845891657,
     "E_R1": 1.816675662335302,
     "G_h": [
      0.031856529097924975,
      0.031858547205207706
     ],
     "E_h": [
      1.816658485900808,
      1.8166713682266784
     ],
     "grid": {
      "Lam": -0.17320508075688773,
      "rmax": 9.16,
      "R0": 3.88,
      "theta": 0.45,
      "delta": 0.6,
      "S": 12.0,
      "Ns": 85,
      "e": 1.0
     }
    },
    "th035": {
     "dlnG": -6.296048127296672e-10,
     "dE": -3.941069692814381e-12,
     "lnG_R1": -3.4464284595479473,
     "E_R1": 1.8166756623314988,
     "G_h": [
      0.03185650956941089,
      0.031858542307682716
     ],
     "E_h": [
      1.8166584893487019,
      1.8166713690857996
     ],
     "grid": {
      "Lam": -0.17320508075688773,
      "rmax": 9.6,
      "R0": 3.88,
      "theta": 0.35,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "th055": {
     "dlnG": 6.447287148603209e-10,
     "dE": 4.1175951537297806e-12,
     "lnG_R1": -3.4464284582736138,
     "E_R1": 1.8166756623395575,
     "G_h": [
      0.03185654752107475,
      0.031858551826648665
     ],
     "E_h": [
      1.8166584835512738,
      1.8166713676424866
     ],
     "grid": {
      "Lam": -0.17320508075688773,
      "rmax": 8.88,
      "R0": 3.88,
      "theta": 0.55,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    }
   },
   "max_abs_dlnG": 1.5102679107314998e-09,
   "max_abs_dE": 2.5553115179377528e-11
  },
  "j12": {
   "Lam": -0.07208434242404264,
   "x": 3.7245990613254003,
   "variants": {
    "base": {
     "dlnG": 0.0,
     "dE": 0.0,
     "lnG_R1": -7.4153664744735766,
     "E_R1": 1.871746272930036,
     "G_h": [
      0.0006018799227537668,
      0.0006019188003100063
     ],
     "E_h": [
      1.8717257715583717,
      1.87174114758712
     ],
     "grid": {
      "Lam": -0.07208434242404264,
      "rmax": 10.8,
      "R0": 5.04,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "D55": {
     "dlnG": 0.0,
     "dE": -1.5365486660812167e-13,
     "lnG_R1": -7.4153664744735766,
     "E_R1": 1.8717462729298824,
     "G_h": [
      0.0006018799227537718,
      0.0006019188003100075
     ],
     "E_h": [
      1.871725771558371,
      1.8717411475870047
     ],
     "grid": {
      "Lam": -0.07208434242404264,
      "rmax": 11.68,
      "R0": 5.04,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "del10": {
     "dlnG": -1.0342731115997594e-09,
     "dE": -5.331290964250002e-13,
     "lnG_R1": -7.41536647550785,
     "E_R1": 1.871746272929503,
     "G_h": [
      0.0006018786455764025,
      0.0006019184805278759
     ],
     "E_h": [
      1.8717257720004181,
      1.8717411476972317
     ],
     "grid": {
      "Lam": -0.07208434242404264,
      "rmax": 10.88,
      "R0": 5.04,
      "theta": 0.45,
      "delta": 1.0,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "dR20": {
     "dlnG": 3.5857361524449516e-10,
     "dE": 9.681144774731365e-14,
     "lnG_R1": -7.415366474115003,
     "E_R1": 1.8717462729301328,
     "G_h": [
      0.000601878535541672,
      0.0006019184536461559
     ],
     "E_h": [
      1.871725772274408,
      1.8717411477662016
     ],
     "grid": {
      "Lam": -0.07208434242404264,
      "rmax": 11.16,
      "R0": 5.84,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "ds010": {
     "dlnG": 4.352074256530614e-12,
     "dE": 1.2323475573339238e-13,
     "lnG_R1": -7.4153664744692245,
     "E_R1": 1.8717462729301593,
     "G_h": [
      0.0006018799227538684,
      0.0006019188003119964
     ],
     "E_h": [
      1.871725771558394,
      1.8717411475872179
     ],
     "grid": {
      "Lam": -0.07208434242404264,
      "rmax": 10.8,
      "R0": 5.04,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 99,
      "e": 1.0
     }
    },
    "S12": {
     "dlnG": 4.664713060265058e-12,
     "dE": 1.1168843627729075e-13,
     "lnG_R1": -7.415366474468912,
     "E_R1": 1.8717462729301477,
     "G_h": [
      0.000601879922753707,
      0.0006019188003120975
     ],
     "E_h": [
      1.871725771558364,
      1.8717411475872017
     ],
     "grid": {
      "Lam": -0.07208434242404264,
      "rmax": 10.8,
      "R0": 5.04,
      "theta": 0.45,
      "delta": 0.6,
      "S": 12.0,
      "Ns": 85,
      "e": 1.0
     }
    },
    "th035": {
     "dlnG": -5.14550180241713e-10,
     "dE": -1.219024881038422e-13,
     "lnG_R1": -7.415366474988127,
     "E_R1": 1.8717462729299141,
     "G_h": [
      0.0006018796024483976,
      0.0006019187199961875
     ],
     "E_h": [
      1.8717257715681452,
      1.8717411475894719
     ],
     "grid": {
      "Lam": -0.07208434242404264,
      "rmax": 11.32,
      "R0": 5.04,
      "theta": 0.35,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "th055": {
     "dlnG": 5.187033025322307e-10,
     "dE": 2.4646951146678475e-14,
     "lnG_R1": -7.415366473954873,
     "E_R1": 1.8717462729300607,
     "G_h": [
      0.0006018802169700749,
      0.0006019188741029843
     ],
     "E_h": [
      1.8717257715628786,
      1.8717411475882653
     ],
     "grid": {
      "Lam": -0.07208434242404264,
      "rmax": 10.48,
      "R0": 5.04,
      "theta": 0.55,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    }
   },
   "max_abs_dlnG": 1.0342731115997594e-09,
   "max_abs_dE": 5.331290964250002e-13
  },
  "j16": {
   "Lam": -0.030000000000000006,
   "x": 5.773502691896257,
   "variants": {
    "base": {
     "dlnG": 0.0,
     "dE": 0.0,
     "lnG_R1": -14.599599946692509,
     "E_R1": 1.890727536234796,
     "G_h": [
      4.5654475489831457e-07,
      4.5653761772718877e-07
     ],
     "E_h": [
      1.8907058261400593,
      1.8907221087111117
     ],
     "grid": {
      "Lam": -0.030000000000000006,
      "rmax": 12.84,
      "R0": 6.5600000000000005,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "D55": {
     "dlnG": 1.1546319456101628e-13,
     "dE": -6.972200594645983e-14,
     "lnG_R1": -14.599599946692393,
     "E_R1": 1.8907275362347262,
     "G_h": [
      4.5654475489831325e-07,
      4.565376177272285e-07
     ],
     "E_h": [
      1.8907058261400387,
      1.8907221087110544
     ],
     "grid": {
      "Lam": -0.030000000000000006,
      "rmax": 13.84,
      "R0": 6.5600000000000005,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "del10": {
     "dlnG": -8.319247513099981e-10,
     "dE": -1.1057821325266559e-13,
     "lnG_R1": -14.599599947524434,
     "E_R1": 1.8907275362346854,
     "G_h": [
      4.56543869054241e-07,
      4.565373959846176e-07
     ],
     "E_h": [
      1.8907058261403042,
      1.8907221087110901
     ],
     "grid": {
      "Lam": -0.030000000000000006,
      "rmax": 12.92,
      "R0": 6.5600000000000005,
      "theta": 0.45,
      "delta": 1.0,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "dR20": {
     "dlnG": 1.8343371266382746e-10,
     "dE": -1.2878587085651816e-13,
     "lnG_R1": -14.599599946509075,
     "E_R1": 1.8907275362346672,
     "G_h": [
      4.5654394840413113e-07,
      4.565374161694699e-07
     ],
     "E_h": [
      1.8907058261404714,
      1.8907221087111181
     ],
     "grid": {
      "Lam": -0.030000000000000006,
      "rmax": 13.200000000000001,
      "R0": 7.36,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "ds010": {
     "dlnG": 6.277645070440485e-12,
     "dE": -3.9968028886505635e-15,
     "lnG_R1": -14.599599946686231,
     "E_R1": 1.890727536234792,
     "G_h": [
      4.565447548985369e-07,
      4.5653761772939513e-07
     ],
     "E_h": [
      1.8907058261400713,
      1.890722108711112
     ],
     "grid": {
      "Lam": -0.030000000000000006,
      "rmax": 12.84,
      "R0": 6.5600000000000005,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 99,
      "e": 1.0
     }
    },
    "S12": {
     "dlnG": 5.153211191100127e-12,
     "dE": -7.993605777301127e-14,
     "lnG_R1": -14.599599946687356,
     "E_R1": 1.890727536234716,
     "G_h": [
      4.565447548987005e-07,
      4.5653761772905054e-07
     ],
     "E_h": [
      1.8907058261400673,
      1.8907221087110537
     ],
     "grid": {
      "Lam": -0.030000000000000006,
      "rmax": 12.84,
      "R0": 6.5600000000000005,
      "theta": 0.45,
      "delta": 0.6,
      "S": 12.0,
      "Ns": 85,
      "e": 1.0
     }
    },
    "th035": {
     "dlnG": -4.4781245378544554e-10,
     "dE": -5.218048215738236e-14,
     "lnG_R1": -14.599599947140321,
     "E_R1": 1.8907275362347438,
     "G_h": [
      4.565445446891903e-07,
      4.565375650223882e-07
     ],
     "E_h": [
      1.8907058261400267,
      1.8907221087110644
     ],
     "grid": {
      "Lam": -0.030000000000000006,
      "rmax": 13.4,
      "R0": 6.5600000000000005,
      "theta": 0.35,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "th055": {
     "dlnG": 4.503384332110727e-10,
     "dE": -9.681144774731365e-14,
     "lnG_R1": -14.59959994624217,
     "E_R1": 1.8907275362346991,
     "G_h": [
      4.5654494594111324e-07,
      4.565376656413327e-07
     ],
     "E_h": [
      1.890705826140058,
      1.8907221087110389
     ],
     "grid": {
      "Lam": -0.030000000000000006,
      "rmax": 12.44,
      "R0": 6.5600000000000005,
      "theta": 0.55,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    }
   },
   "max_abs_dlnG": 8.319247513099981e-10,
   "max_abs_dE": 1.2878587085651816e-13
  },
  "j21": {
   "Lam": -0.010028169057997869,
   "x": 9.985945157416271,
   "variants": {
    "base": {
     "dlnG": 0.0,
     "dE": 0.0,
     "lnG_R1": -30.61106845082635,
     "E_R1": 1.8987196508617492,
     "G_h": [
      5.0817365860918685e-14,
      5.079716236254184e-14
     ],
     "E_h": [
      1.8986974442339892,
      1.8987140992048093
     ],
     "grid": {
      "Lam": -0.010028169057997869,
      "rmax": 16.04,
      "R0": 9.16,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "D55": {
     "dlnG": 1.7763568394002505e-14,
     "dE": 4.418687638008123e-14,
     "lnG_R1": -30.611068450826334,
     "E_R1": 1.8987196508617934,
     "G_h": [
      5.0817365860917896e-14,
      5.07971623625423e-14
     ],
     "E_h": [
      1.898697444233976,
      1.898714099204839
     ],
     "grid": {
      "Lam": -0.010028169057997869,
      "rmax": 17.2,
      "R0": 9.16,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "del10": {
     "dlnG": -8.59866844393764e-10,
     "dE": -5.6621374255882984e-14,
     "lnG_R1": -30.61106845168622,
     "E_R1": 1.8987196508616926,
     "G_h": [
      5.081728290592088e-14,
      5.0797141599265645e-14
     ],
     "E_h": [
      1.8986974442339841,
      1.8987140992047655
     ],
     "grid": {
      "Lam": -0.010028169057997869,
      "rmax": 16.16,
      "R0": 9.16,
      "theta": 0.45,
      "delta": 1.0,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "dR20": {
     "dlnG": 7.974065852067724e-11,
     "dE": 1.254552017826427e-13,
     "lnG_R1": -30.61106845074661,
     "E_R1": 1.8987196508618747,
     "G_h": [
      5.081730872352308e-14,
      5.0797148086903755e-14
     ],
     "E_h": [
      1.898697444233999,
      1.8987140992049059
     ],
     "grid": {
      "Lam": -0.010028169057997869,
      "rmax": 16.44,
      "R0": 9.96,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "ds010": {
     "dlnG": 9.809042467168183e-12,
     "dE": 7.571721027943568e-14,
     "lnG_R1": -30.611068450816543,
     "E_R1": 1.898719650861825,
     "G_h": [
      5.081736586093431e-14,
      5.079716236291935e-14
     ],
     "E_h": [
      1.8986974442339672,
      1.8987140992048606
     ],
     "grid": {
      "Lam": -0.010028169057997869,
      "rmax": 16.04,
      "R0": 9.16,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 99,
      "e": 1.0
     }
    },
    "S12": {
     "dlnG": 6.618705583605333e-12,
     "dE": -6.639133687258436e-14,
     "lnG_R1": -30.611068450819733,
     "E_R1": 1.8987196508616828,
     "G_h": [
      5.081736586094595e-14,
      5.0797162362800773e-14
     ],
     "E_h": [
      1.898697444233984,
      1.8987140992047582
     ],
     "grid": {
      "Lam": -0.010028169057997869,
      "rmax": 16.04,
      "R0": 9.16,
      "theta": 0.45,
      "delta": 0.6,
      "S": 12.0,
      "Ns": 85,
      "e": 1.0
     }
    },
    "th035": {
     "dlnG": -4.204672165997181e-10,
     "dE": 4.063416270128073e-14,
     "lnG_R1": -30.61106845124682,
     "E_R1": 1.8987196508617898,
     "G_h": [
      5.081734566907063e-14,
      5.079715730056698e-14
     ],
     "E_h": [
      1.898697444233984,
      1.8987140992048384
     ],
     "grid": {
      "Lam": -0.010028169057997869,
      "rmax": 16.76,
      "R0": 9.16,
      "theta": 0.35,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "th055": {
     "dlnG": 4.191065272607375e-10,
     "dE": 1.1546319456101628e-14,
     "lnG_R1": -30.611068450407245,
     "E_R1": 1.8987196508617608,
     "G_h": [
      5.081738421682582e-14,
      5.079716696566058e-14
     ],
     "E_h": [
      1.8986974442339783,
      1.8987140992048153
     ],
     "grid": {
      "Lam": -0.010028169057997869,
      "rmax": 15.6,
      "R0": 9.16,
      "theta": 0.55,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    }
   },
   "max_abs_dlnG": 8.59866844393764e-10,
   "max_abs_dE": 1.254552017826427e-13
  },
  "j23": {
   "Lam": -0.006469367220120529,
   "x": 12.432804315170404,
   "variants": {
    "base": {
     "dlnG": 0.0,
     "dE": 0.0,
     "lnG_R1": -40.272251668172125,
     "E_R1": 1.9000966957319665,
     "G_h": [
      3.2389777326756515e-18,
      3.236603396952871e-18
     ],
     "E_h": [
      1.9000744039116537,
      1.9000911227768882
     ],
     "grid": {
      "Lam": -0.006469367220120529,
      "rmax": 17.64,
      "R0": 10.48,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "D55": {
     "dlnG": 2.842170943040401e-14,
     "dE": 1.0769163338864018e-13,
     "lnG_R1": -40.272251668172096,
     "E_R1": 1.9000966957320742,
     "G_h": [
      3.23897773267569e-18,
      3.2366033969529423e-18
     ],
     "E_h": [
      1.9000744039116437,
      1.9000911227769666
     ],
     "grid": {
      "Lam": -0.006469367220120529,
      "rmax": 18.84,
      "R0": 10.48,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "del10": {
     "dlnG": -1.0874074973798997e-09,
     "dE": 7.394085344003543e-14,
     "lnG_R1": -40.27225166925953,
     "E_R1": 1.9000966957320404,
     "G_h": [
      3.2389730614741307e-18,
      3.236602227368278e-18
     ],
     "E_h": [
      1.9000744039116753,
      1.900091122776949
     ],
     "grid": {
      "Lam": -0.006469367220120529,
      "rmax": 17.72,
      "R0": 10.48,
      "theta": 0.45,
      "delta": 1.0,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "dR20": {
     "dlnG": 5.3233861763146706e-11,
     "dE": 7.394085344003543e-14,
     "lnG_R1": -40.27225166811889,
     "E_R1": 1.9000966957320404,
     "G_h": [
      3.2389750388974117e-18,
      3.236602724130969e-18
     ],
     "E_h": [
      1.900074403911633,
      1.9000911227769386
     ],
     "grid": {
      "Lam": -0.006469367220120529,
      "rmax": 18.04,
      "R0": 11.28,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "ds010": {
     "dlnG": 1.0416556506243069e-11,
     "dE": 6.217248937900877e-15,
     "lnG_R1": -40.27225166816171,
     "E_R1": 1.9000966957319727,
     "G_h": [
      3.2389777326769465e-18,
      3.2366033969784628e-18
     ],
     "E_h": [
      1.9000744039116488,
      1.9000911227768917
     ],
     "grid": {
      "Lam": -0.006469367220120529,
      "rmax": 17.64,
      "R0": 10.48,
      "theta": 0.45,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 99,
      "e": 1.0
     }
    },
    "S12": {
     "dlnG": 6.998845947236987e-12,
     "dE": 3.064215547965432e-14,
     "lnG_R1": -40.272251668165126,
     "E_R1": 1.9000966957319971,
     "G_h": [
      3.238977732677975e-18,
      3.2366033969704386e-18
     ],
     "E_h": [
      1.9000744039116495,
      1.9000911227769102
     ],
     "grid": {
      "Lam": -0.006469367220120529,
      "rmax": 17.64,
      "R0": 10.48,
      "theta": 0.45,
      "delta": 0.6,
      "S": 12.0,
      "Ns": 85,
      "e": 1.0
     }
    },
    "th035": {
     "dlnG": -4.482245685721864e-10,
     "dE": 1.1812772982011666e-13,
     "lnG_R1": -40.27225166862035,
     "E_R1": 1.9000966957320846,
     "G_h": [
      3.238976502576286e-18,
      3.236603088565376e-18
     ],
     "E_h": [
      1.900074403911666,
      1.90009112277698
     ],
     "grid": {
      "Lam": -0.006469367220120529,
      "rmax": 18.36,
      "R0": 10.48,
      "theta": 0.35,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    },
    "th055": {
     "dlnG": 4.460076752366149e-10,
     "dE": -1.2856382625159313e-13,
     "lnG_R1": -40.27225166772612,
     "E_R1": 1.900096695731838,
     "G_h": [
      3.2389788615705147e-18,
      3.2366036800523143e-18
     ],
     "E_h": [
      1.9000744039116475,
      1.9000911227767903
     ],
     "grid": {
      "Lam": -0.006469367220120529,
      "rmax": 17.16,
      "R0": 10.48,
      "theta": 0.55,
      "delta": 0.6,
      "S": 10.0,
      "Ns": 70,
      "e": 1.0
     }
    }
   },
   "max_abs_dlnG": 1.0874074973798997e-09,
   "max_abs_dE": 1.2856382625159313e-13
  }
 },
 "finest_h": {
  "j08": {
   "hs": [
    0.01,
    0.005,
    0.0025
   ],
   "G_h": [
    0.03185652909792244,
    0.03185854720516472,
    0.031859051684438706
   ],
   "E_h": [
    1.8166584859008394,
    1.8166713682267899,
    1.8166745886705409
   ],
   "rich_lnG": {
    "R1": -3.446428461743802,
    "R1_err_est": 5.278282952492219e-06,
    "R2": -3.446428461932166,
    "ratio": 4.000535298996936,
    "R1_vs_R2": 1.8836399107158286e-10
   },
   "rich_E": {
    "R1": 1.8166756621517912,
    "R1_err_est": 1.0734812503354618e-06,
    "R2": 1.816675662139548,
    "ratio": 4.00017107778996,
    "R1_vs_R2": 1.2243317470961301e-11
   }
  },
  "j16": {
   "hs": [
    0.01,
    0.005,
    0.0025
   ],
   "G_h": [
    4.5654475489831457e-07,
    4.5653761772718877e-07,
    4.5653583229289156e-07
   ],
   "E_h": [
    1.8907058261400593,
    1.8907221087111117,
    1.8907261792275438
   ],
   "rich_lnG": {
    "R1": -14.599599950077272,
    "R1_err_est": 1.3036076449424172e-06,
    "R2": -14.599599950302922,
    "ratio": 3.9974035409464603,
    "R1_vs_R2": 2.2565060930901382e-10
   },
   "rich_E": {
    "R1": 1.8907275360663547,
    "R1_err_est": 1.3568388108620155e-06,
    "R2": 1.8907275360551252,
    "ratio": 4.000124142425474,
    "R1_vs_R2": 1.1229461804873608e-11
   }
  }
 },
 "thresholds": [
  {
   "N": 10,
   "lnN": 2.302585092994046,
   "Gamma_target": 0.06931471805599453,
   "x_c_exact": 2.087343083065488,
   "Lam_c_exact": -0.2295156614363894,
   "sqrtLam_c_exact": 0.4790779283544478,
   "x_c_BO": 2.0783126052725702,
   "Lam_c_BO": -0.23151453204404085,
   "sqrtLam_c_BO": 0.48115957025091044,
   "x_c_BOD": 2.963394353196695,
   "Lam_c_BOD": -0.11387308906266368,
   "sqrtLam_c_BOD": 0.33745086910936184,
   "b_local": 2.337851882256621,
   "x_c_err": 0.0001769594063149868,
   "Lam_c_err": 3.891545718313594e-05,
   "sqrtLam_c_lnN": 1.103117696211421,
   "dsqrtLam_d_invlnN": 0.5205071634051536
  },
  {
   "N": 300,
   "lnN": 5.703782474656201,
   "Gamma_target": 0.0023104906018664843,
   "x_c_exact": 3.3080943189492333,
   "Lam_c_exact": -0.09137854383286459,
   "sqrtLam_c_exact": 0.3022888417273529,
   "x_c_BO": 3.2852024873659733,
   "Lam_c_BO": -0.09265646221056874,
   "sqrtLam_c_BO": 0.3043952401246917,
   "x_c_BOD": 4.308305904682442,
   "Lam_c_BOD": -0.05387495689904718,
   "sqrtLam_c_BOD": 0.23210979492267703,
   "b_local": 3.150005735464433,
   "x_c_err": 7.177441886726903e-05,
   "Lam_c_err": 3.96520851474657e-06,
   "sqrtLam_c_lnN": 1.7241897977285974,
   "dsqrtLam_d_invlnN": 0.9437539827695175
  },
  {
   "N": 10000.0,
   "lnN": 9.210340371976184,
   "Gamma_target": 6.931471805599453e-05,
   "x_c_exact": 4.363600560515088,
   "Lam_c_exact": -0.05251822291921508,
   "sqrtLam_c_exact": 0.22916854696754327,
   "x_c_BO": 4.331690998341634,
   "Lam_c_BO": -0.053294827734699415,
   "sqrtLam_c_BO": 0.23085672555656553,
   "x_c_BOD": 5.437852391911723,
   "Lam_c_BOD": -0.03381778592666203,
   "sqrtLam_c_BOD": 0.1838961280904577,
   "b_local": 3.4537772014155306,
   "x_c_err": 0.00015771225778726645,
   "Lam_c_err": 3.796299590990364e-06,
   "sqrtLam_c_lnN": 2.110720320122284,
   "dsqrtLam_d_invlnN": 1.2899327345004126
  },
  {
   "N": 1000000.0,
   "lnN": 13.815510557964274,
   "Gamma_target": 6.931471805599452e-07,
   "x_c_exact": 5.658930168181469,
   "Lam_c_exact": -0.0312270767412855,
   "sqrtLam_c_exact": 0.17671184663537842,
   "x_c_BO": 5.616833010876582,
   "Lam_c_BO": -0.03169691353254754,
   "sqrtLam_c_BO": 0.1780362702725137,
   "x_c_BOD": 6.807528354301226,
   "Lam_c_BOD": -0.021578491561636937,
   "sqrtLam_c_BOD": 0.1468961931488932,
   "b_local": 3.6385954791384947,
   "x_c_err": 8.647716079285876e-05,
   "Lam_c_err": 9.54395568134351e-07,
   "sqrtLam_c_lnN": 2.441364382908434,
   "dsqrtLam_d_invlnN": 1.6380661396152454
  },
  {
   "N": 100000000.0,
   "lnN": 18.420680743952367,
   "Gamma_target": 6.931471805599453e-09,
   "x_c_exact": 6.904578086686099,
   "Lam_c_exact": -0.020976146562585937,
   "sqrtLam_c_exact": 0.14483144189914682,
   "x_c_BO": 6.8535370418346,
   "Lam_c_BO": -0.021289745567207065,
   "sqrtLam_c_BO": 0.1459100598560876,
   "x_c_BOD": 8.114602910473959,
   "Lam_c_BOD": -0.01518677138056257,
   "sqrtLam_c_BOD": 0.12323461924541565,
   "b_local": 3.7484174047741528,
   "x_c_err": 0.00013020761886372328,
   "Lam_c_err": 7.911429380797035e-07,
   "sqrtLam_c_lnN": 2.66789375291047,
   "dsqrtLam_d_invlnN": 1.8988432472203718
  },
  {
   "N": 10000000000.0,
   "lnN": 23.025850929940457,
   "Gamma_target": 6.931471805599453e-11,
   "x_c_exact": 8.120176437538607,
   "Lam_c_exact": -0.015165930741684944,
   "sqrtLam_c_exact": 0.1231500334619725,
   "x_c_BO": 8.061142827376088,
   "Lam_c_BO": -0.01538887131113028,
   "sqrtLam_c_BO": 0.12405188959113149,
   "x_c_BOD": 9.383664230689492,
   "Lam_c_BOD": -0.011356776561595736,
   "sqrtLam_c_BOD": 0.10656817799697871,
   "b_local": 3.8245753130713775,
   "x_c_err": 5.514638974726646e-05,
   "Lam_c_err": 2.0599215644987182e-07,
   "sqrtLam_c_lnN": 2.835634312512558,
   "dsqrtLam_d_invlnN": 2.1024091032583887
  },
  {
   "N": 1000000000000.0,
   "lnN": 27.631021115928547,
   "Gamma_target": 6.931471805599453e-13,
   "x_c_exact": 9.314992225937763,
   "Lam_c_exact": -0.011524842697987158,
   "sqrtLam_c_exact": 0.10735382013690598,
   "x_c_BO": 9.248711379419627,
   "Lam_c_BO": -0.011690620060177645,
   "sqrtLam_c_BO": 0.10812317078303635,
   "x_c_BOD": 10.62634640067165,
   "Lam_c_BOD": -0.008855886908583922,
   "sqrtLam_c_BOD": 0.09410572197578594,
   "b_local": 3.881647046042465,
   "x_c_err": 0.00013095333839445387,
   "Lam_c_err": 3.240403403815888e-07,
   "sqrtLam_c_lnN": 2.9662956710784445,
   "dsqrtLam_d_invlnN": 2.266798063783169
  },
  {
   "N": 100000000000000.0,
   "lnN": 32.23619130191664,
   "Gamma_target": 6.9314718055994525e-15,
   "x_c_exact": 10.494342052638135,
   "Lam_c_exact": -0.009080077786580732,
   "sqrtLam_c_exact": 0.09528944215693956,
   "x_c_BO": 10.421413548542494,
   "Lam_c_BO": -0.009207606263416037,
   "sqrtLam_c_BO": 0.09595627266320861,
   "x_c_BOD": 11.849268270709002,
   "Lam_c_BOD": -0.0071222454382622955,
   "sqrtLam_c_BOD": 0.08439339688780334,
   "b_local": 3.9264551018761376,
   "x_c_err": 0.00014326235218251764,
   "Lam_c_err": 2.47911359317428e-07,
   "sqrtLam_c_lnN": 3.071768686424024,
   "dsqrtLam_d_invlnN": 2.4031251136391654
  },
  {
   "N": 1e+16,
   "lnN": 36.841361487904734,
   "Gamma_target": 6.931471805599453e-17,
   "x_c_exact": 11.661584315477644,
   "Lam_c_exact": -0.007353344056080888,
   "sqrtLam_c_exact": 0.08575164171070364,
   "x_c_BO": 11.582488692227214,
   "Lam_c_BO": -0.007454117430274677,
   "sqrtLam_c_BO": 0.08633723084669022,
   "x_c_BOD": null,
   "b_local": 3.9630352828301367,
   "x_c_err": 0.0001404729634948366,
   "Lam_c_err": 1.7715363594016358e-07,
   "sqrtLam_c_lnN": 3.1592072304453223,
   "dsqrtLam_d_invlnN": 2.518420758992216
  }
 ],
 "thresholds_general_e": [
  {
   "e": 0.8733333333333334,
   "N": 10,
   "Lam_c": -0.23830993619211713,
   "lam_c": -0.1817616362219077,
   "sigma0": 1.31
  },
  {
   "e": 0.8733333333333334,
   "N": 300,
   "Lam_c": -0.09298612264279894,
   "lam_c": -0.07092154891880324,
   "sigma0": 1.31
  },
  {
   "e": 0.8733333333333334,
   "N": 10000.0,
   "Lam_c": -0.05315368681441498,
   "lam_c": -0.040540907529874465,
   "sigma0": 1.31
  },
  {
   "e": 0.8733333333333334,
   "N": 1000000.0,
   "Lam_c": -0.03150285940532758,
   "lam_c": -0.02402758090021452,
   "sigma0": 1.31
  },
  {
   "e": 0.5,
   "N": 10,
   "Lam_c": -0.2821067218907917,
   "lam_c": -0.07052668047269793,
   "sigma0": 0.75
  },
  {
   "e": 0.5,
   "N": 300,
   "Lam_c": -0.1001546481307448,
   "lam_c": -0.0250386620326862,
   "sigma0": 0.75
  },
  {
   "e": 0.5,
   "N": 10000.0,
   "Lam_c": -0.055906989518324755,
   "lam_c": -0.013976747379581189,
   "sigma0": 0.75
  },
  {
   "e": 0.5,
   "N": 1000000.0,
   "Lam_c": -0.03268019207108261,
   "lam_c": -0.008170048017770652,
   "sigma0": 0.75
  }
 ],
 "threshold_fit": {
  "points_N": [
   10000.0,
   1000000.0,
   100000000.0,
   10000000000.0,
   1000000000000.0,
   100000000000000.0,
   1e+16
  ],
  "linear": {
   "slope": 1.7579276233854944,
   "intercept": 0.04378580783510511,
   "max_resid": 0.005750307775752597
  },
  "quadratic": {
   "coef": [
    -7.245180576660144,
    2.734873474458176,
    0.01746521693043299
   ]
  }
 },
 "thresholds_asymptotic_BO_scaled": [
  {
   "N": 1000000.0,
   "x_c": 5.650531280598324,
   "sqrtLam_c": 0.17697450918174756,
   "sqrtLam_c_lnN": 2.444993200090979,
   "b_local": 3.628118761600135,
   "dsqrtLam_d_invlnN": 1.6476835906701712
  },
  {
   "N": 10000000000.0,
   "x_c": 8.11661350243241,
   "sqrtLam_c": 0.1232040924087758,
   "sqrtLam_c_lnN": 2.8368790657630805,
   "b_local": 3.819492848765389,
   "dsqrtLam_d_invlnN": 2.1070553480329726
  },
  {
   "N": 1e+16,
   "x_c": 11.66117027979267,
   "sqrtLam_c": 0.0857546863656449,
   "sqrtLam_c_lnN": 3.1593193996786195,
   "b_local": 3.9604449872064964,
   "dsqrtLam_d_invlnN": 2.5202468665587983
  },
  {
   "N": 1e+20,
   "x_c": 13.969278550401544,
   "sqrtLam_c": 0.07158565822794444,
   "sqrtLam_c_lnN": 3.296641390156628,
   "b_local": 4.01744661210694,
   "dsqrtLam_d_invlnN": 2.7051621352086155
  },
  {
   "N": 1e+30,
   "x_c": 19.63212614250909,
   "sqrtLam_c": 0.05093691802614888,
   "sqrtLam_c_lnN": 3.518597643902103,
   "b_local": 4.1062096789411875,
   "dsqrtLam_d_invlnN": 3.015074812951547
  },
  {
   "N": 1e+50,
   "x_c": 30.712923923287658,
   "sqrtLam_c": 0.03255958314153748,
   "sqrtLam_c_lnN": 3.748560538790222,
   "b_local": 4.194634887406921,
   "dsqrtLam_d_invlnN": 3.349923530927827
  },
  {
   "N": 1e+100,
   "x_c": 57.83142901278508,
   "sqrtLam_c": 0.017291635656779724,
   "sqrtLam_c_lnN": 3.98154624967853,
   "b_local": 4.280982839194437,
   "dsqrtLam_d_invlnN": 3.7030539793782986
  },
  {
   "N": 1e+200,
   "x_c": 111.19404495787795,
   "sqrtLam_c": 0.00899328736875087,
   "sqrtLam_c_lnN": 4.141561886459479,
   "b_local": 4.338554380165557,
   "dsqrtLam_d_invlnN": 3.9535138565485193
  },
  {
   "N": 1e+300,
   "x_c": 164.1047989186532,
   "sqrtLam_c": 0.006093667013940892,
   "sqrtLam_c_lnN": 4.209356048390951,
   "b_local": 4.362509719781036,
   "dsqrtLam_d_invlnN": 4.061579109333154
  }
 ],
 "SM_like": {
  "lam-0.010": {
   "e": 0.8733333333333334,
   "sigma0": 1.31,
   "lam": -0.01,
   "Lam": -0.01311112406036944,
   "x": 8.733333333333334,
   "F": 6.578838660521858e-12,
   "F_rel_err": 1.0606326394852454e-08,
   "Gamma_phys": 6.010850506755604e-12,
   "E_phys": 1.733692838724518,
   "Gamma_BO_phys": 4.710443201325986e-12,
   "Gamma_BOD_phys": 6.801461031412363e-10,
   "WKB_asym_exponent": 38.8011776599164,
   "holonomy_scaled": {
    "e=1|ew|>pi/2": 0.25605747254860944,
    "e=1|ew|>pi": 0.0025576771573286965,
    "e=0.873333|ew|>pi/2": 0.18758114119443015,
    "e=0.873333|ew|>pi": 0.0008044502738126098,
    "e=0.5|ew|>pi/2": 0.02379091864384645,
    "e=0.5|ew|>pi": 5.798689868345838e-07
   },
   "Gamma_direct": 6.010850506799409e-12,
   "E_direct": 1.7336928387241817,
   "scaling_rel_diff": 7.287725978244453e-12,
   "holonomy_direct": {
    "e=0.873333|ew|>pi/2": 0.18758114119464003,
    "e=0.873333|ew|>pi": 0.0008044502738151377
   },
   "survival_N10": 0.9999999999398915,
   "survival_N300": 0.9999999981967449,
   "survival_N10000": 0.9999999398914967,
   "survival_N1e+06": 0.9999939891675583
  },
  "lam-0.013": {
   "e": 0.8733333333333334,
   "sigma0": 1.31,
   "lam": -0.013,
   "Lam": -0.01704446127848027,
   "x": 7.65964003528139,
   "F": 4.0104948052511647e-10,
   "F_rel_err": 8.171406573526633e-09,
   "Gamma_phys": 3.664246225879092e-10,
   "E_phys": 1.7322761505304416,
   "Gamma_BO_phys": 2.956798572250433e-10,
   "Gamma_BOD_phys": 3.204005140877441e-08,
   "WKB_asym_exponent": 34.03088402518643,
   "holonomy_scaled": {
    "e=1|ew|>pi/2": 0.2555368854281544,
    "e=1|ew|>pi": 0.0025459452443123845,
    "e=0.873333|ew|>pi/2": 0.1871468834914592,
    "e=0.873333|ew|>pi": 0.0008004406752995514,
    "e=0.5|ew|>pi/2": 0.02370430974865882,
    "e=0.5|ew|>pi": 5.759220452494876e-07
   },
   "Gamma_direct": 3.6642462258975037e-10,
   "E_direct": 1.7322761505301016,
   "scaling_rel_diff": 5.0246473648485335e-12,
   "holonomy_direct": {
    "e=0.873333|ew|>pi/2": 0.18714688349168662,
    "e=0.873333|ew|>pi": 0.0008004406753025796
   },
   "survival_N10": 0.9999999963357538,
   "survival_N300": 0.9999998900726192,
   "survival_N10000": 0.9999963357604874,
   "survival_N1e+06": 0.9996336425027132
  }
 },
 "scaling_e05": {
  "e": 0.5,
  "lam": -0.01802108560601066,
  "Lam": -0.07208434242404264,
  "Gamma_direct": 0.0003791932465605555,
  "Gamma_scaled": 0.00037919324656054347,
  "rel_diff": 3.175237850427948e-14,
  "E_direct": 1.179126264551846,
  "E_scaled": 1.1791262645517726,
  "holonomy_direct": {
   "e=0.5|ew|>pi/2": 0.022334921975259457,
   "e=0.5|ew|>pi": 5.161579048503728e-07
  }
 },
 "cap": [
  {
   "name": "cap_j04_a",
   "Lam": -0.4161791450287817,
   "x": 1.5501004529174083,
   "h": 0.02,
   "Nj": 50,
   "Rc": 2.643668400345323,
   "rmax": 10.643668400345323,
   "Gamma_cap0": 0.2189817688645034,
   "Gamma_cap1": 0.21901145647598663,
   "Gamma_cap_err1": 8.601080363879188e-06,
   "E_cap1": 1.7294716683204912,
   "E_cap0": 1.729550263454263,
   "eta_opt1": 237.13737056616552,
   "Gamma_ecs": 0.21900701001073225,
   "E_ecs": 1.7294757949239212,
   "rel_diff_G1": 2.0302844434771927e-05,
   "rel_diff_G0": 0.00011525268633005847,
   "dE1": -4.1266034300768695e-06
  },
  {
   "name": "cap_j04_b",
   "Lam": -0.4161791450287817,
   "x": 1.5501004529174083,
   "h": 0.015,
   "Nj": 64,
   "Rc": 3.143668400345323,
   "rmax": 13.143668400345323,
   "Gamma_cap0": 0.21900887366228267,
   "Gamma_cap1": 0.2190069700170232,
   "Gamma_cap_err1": 5.80953901652137e-09,
   "E_cap1": 1.7294757805796692,
   "E_cap0": 1.729476142738417,
   "eta_opt1": 421.6965034285823,
   "Gamma_ecs": 0.21900701001073225,
   "E_ecs": 1.7294757949239212,
   "rel_diff_G1": 1.8261383061268788e-07,
   "rel_diff_G0": 8.50955204723114e-06,
   "dE1": -1.4344252008413605e-08
  },
  {
   "name": "cap_j10_a",
   "Lam": -0.11173797183976203,
   "x": 2.9915730206077646,
   "h": 0.02,
   "Nj": 50,
   "Rc": 4.210339751458327,
   "rmax": 12.210339751458328,
   "Gamma_cap0": 0.006114266905010201,
   "Gamma_cap1": 0.0061159644438687185,
   "Gamma_cap_err1": 3.2088040722785816e-08,
   "E_cap1": 1.8506521076205915,
   "E_cap0": 1.8506514443792246,
   "eta_opt1": 177.82794100389228,
   "Gamma_ecs": 0.006115927402293394,
   "E_ecs": 1.8506521094818096,
   "rel_diff_G1": 6.05657537899873e-06,
   "rel_diff_G0": 0.0002715037596049408,
   "dE1": -1.8612180685551039e-09
  },
  {
   "name": "cap_j10_b",
   "Lam": -0.11173797183976203,
   "x": 2.9915730206077646,
   "h": 0.015,
   "Nj": 64,
   "Rc": 4.710339751458327,
   "rmax": 14.710339751458328,
   "Gamma_cap0": 0.006115901423304362,
   "Gamma_cap1": 0.0061159275459197315,
   "Gamma_cap_err1": 2.8431833450082156e-10,
   "E_cap1": 1.8506520990723978,
   "E_cap0": 1.850652104660874,
   "eta_opt1": 316.22776601683796,
   "Gamma_ecs": 0.006115927402293394,
   "E_ecs": 1.8506521094818096,
   "rel_diff_G1": 2.3483983424554822e-08,
   "rel_diff_G0": 4.247759550324304e-06,
   "dE1": -1.0409411776990396e-08
  },
  {
   "name": "cap_j16_a",
   "Lam": -0.030000000000000006,
   "x": 5.773502691896257,
   "h": 0.02,
   "Nj": 50,
   "Rc": 6.346400161407058,
   "rmax": 14.346400161407058,
   "Gamma_cap0": 4.5647689818758174e-07,
   "Gamma_cap1": 4.5653555577519985e-07,
   "Gamma_cap_err1": 7.934886303493686e-13,
   "E_cap1": 1.8907274993677379,
   "E_cap0": 1.890727499315516,
   "eta_opt1": 133.3521432163324,
   "Gamma_ecs": 4.5653523704322273e-07,
   "E_ecs": 1.8907275360560785,
   "rel_diff_G1": 6.981541647022027e-07,
   "rel_diff_G0": 0.00012778609602803748,
   "dE1": -3.668834058778714e-08
  },
  {
   "name": "cap_j16_b",
   "Lam": -0.030000000000000006,
   "x": 5.773502691896257,
   "h": 0.015,
   "Nj": 64,
   "Rc": 6.846400161407058,
   "rmax": 16.846400161407058,
   "Gamma_cap0": 4.5653370674613435e-07,
   "Gamma_cap1": 4.565355260058876e-07,
   "Gamma_cap_err1": 1.8850508452259243e-13,
   "E_cap1": 1.890727524444407,
   "E_cap0": 1.8907275244446378,
   "eta_opt1": 3162.2776601683795,
   "Gamma_ecs": 4.5653523704322273e-07,
   "E_ecs": 1.8907275360560785,
   "rel_diff_G1": 6.32947122936045e-07,
   "rel_diff_G0": 3.351980228938345e-06,
   "dE1": -1.1611671402178558e-08
  },
  {
   "name": "cap_j19_a",
   "Lam": -0.015544669398734834,
   "x": 8.02064426971227,
   "h": 0.02,
   "Nj": 50,
   "Rc": 7.798119675229375,
   "rmax": 15.798119675229376,
   "Gamma_cap0": 1.0138448449204187e-10,
   "Gamma_cap1": 1.0138829729456493e-10,
   "Gamma_cap_err1": 3.133862199071548e-14,
   "E_cap1": 1.896558745186252,
   "E_cap0": 1.8965587451867294,
   "eta_opt1": 749.8942093324558,
   "Gamma_ecs": 1.0139834284924432e-10,
   "E_ecs": 1.8965587824703765,
   "rel_diff_G1": 9.907020565735891e-05,
   "rel_diff_G0": 0.0001366724229709959,
   "dE1": -3.7284124454473044e-08
  },
  {
   "name": "cap_j19_b",
   "Lam": -0.015544669398734834,
   "x": 8.02064426971227,
   "h": 0.015,
   "Nj": 64,
   "Rc": 8.298119675229376,
   "rmax": 18.298119675229376,
   "Gamma_cap0": 1.0139796955360065e-10,
   "Gamma_cap1": 1.0139839521331129e-10,
   "Gamma_cap_err1": 2.893973338860653e-17,
   "E_cap1": 1.8965587706711409,
   "E_cap0": 1.8965587706715246,
   "eta_opt1": 3162.2776601683795,
   "Gamma_ecs": 1.0139834284924432e-10,
   "E_ecs": 1.8965587824703765,
   "rel_diff_G1": 5.164193566109532e-07,
   "rel_diff_G0": 3.6814767695458883e-06,
   "dE1": -1.1799235588583201e-08
  }
 ],
 "oneD_extended": [],
 "wkb_asymptotic": {
  "eps0": 1.9026429583708362,
  "eps_fit": [
   -0.3918697681594841,
   1.9026429583708362
  ],
  "x": [
   2.0,
   2.2440369086039267,
   2.5178508235883346,
   2.8250750892455088,
   3.169786384922227,
   3.556558820077846,
   3.9905246299377604,
   4.47744227713668,
   5.02377286301916,
   5.636765862528907,
   6.32455532033676,
   7.096267784671511,
   7.962143411069948,
   8.933671843019262,
   10.023744672545446,
   11.246826503806982,
   12.619146889603869,
   14.158915687682763,
   15.88656469448563,
   17.82501876267491,
   20.000000000000004,
   22.440369086039276,
   25.178508235883353,
   28.2507508924551,
   31.697863849222287,
   35.565588200778464,
   39.9052462993776,
   44.77442277136681,
   50.237728630191626,
   56.36765862528911,
   63.24555320336759,
   70.96267784671511,
   79.62143411069948,
   89.33671843019266,
   100.23744672545452,
   112.46826503806983,
   126.19146889603861,
   141.58915687682764,
   158.86564694485628,
   178.2501876267492,
   200.00000000000003,
   224.40369086039286,
   251.78508235883353,
   282.50750892455085,
   316.97863849222284,
   355.6558820077846,
   399.0524629937762,
   447.74422771366807,
   502.3772863019165,
   563.6765862528911,
   632.4555320336759,
   709.6267784671514,
   796.2143411069948,
   893.3671843019271,
   1002.3744672545452,
   1124.6826503806983,
   1261.9146889603874,
   1415.8915687682763,
   1588.6564694485646,
   1782.501876267492,
   2000.0
  ],
  "lnGamma_WKB": [
   -2.184659596775412,
   -2.775095879162839,
   -3.499847439819109,
   -4.373319300497858,
   -5.413966243026842,
   -6.641093357476885,
   -8.074752547771237,
   -9.737097203607597,
   -11.653693031697316,
   -13.85422833357211,
   -16.37285333612084,
   -19.24847734961683,
   -22.525168579791057,
   -26.25267482183877,
   -30.487125417209466,
   -35.291544276462425,
   -40.73668279714328,
   -46.90258351603478,
   -53.87881663059864,
   -61.76609816464872,
   -70.67755388867509,
   -80.74023042077773,
   -92.0967920182422,
   -104.90742549231398,
   -119.35197846382495,
   -135.63235929138588,
   -153.97523048983564,
   -174.63503136189954,
   -197.89736994313185,
   -224.0828292678211,
   -253.55123846713127,
   -286.7064653836497,
   -324.001794310844,
   -365.94596023373447,
   -413.10991966156485,
   -466.13444792014997,
   -525.7386637406913,
   -592.7295942887922,
   -668.0129075855609,
   -752.604954765288,
   -847.6462819968447,
   -954.4167913994066,
   -1074.352752166068,
   -1209.065887661932,
   -1360.3647918119727,
   -1530.2789590041027,
   -1721.0857464145386,
   -1935.3406265758645,
   -2175.9111316697713,
   -2446.0149400152945,
   -2749.2626101899687,
   -3089.705529894621,
   -3471.889715871244,
   -3900.916178825645,
   -4382.508654422407,
   -4923.08959916561,
   -5529.865459651173,
   -6210.922346731376,
   -6975.3333842017455,
   -7833.2791565369635,
   -8796.18285402212
  ],
  "b_WKB": [
   2.4194548511746157,
   2.526627078065748,
   2.739350517975134,
   2.9259473235163007,
   3.091392426896917,
   3.234416554392361,
   3.3556453631767464,
   3.458364695587451,
   3.5466241630511375,
   3.6237943461319366,
   3.6922502466890936,
   3.7536040829972546,
   3.808988791895178,
   3.859276285082439,
   3.9050888729837023,
   3.9468377462947313,
   3.985080804132757,
   4.020247634801665,
   4.0525345465449085,
   4.082237220831976,
   4.109587863874051,
   4.134792100557865,
   4.158033257805698,
   4.179475729202284,
   4.199267651375358,
   4.217543060225859,
   4.234423650411674,
   4.2500202292538525,
   4.264433932846206,
   4.277757255092125,
   4.29007492789135,
   4.301464681495915,
   4.311997907244873,
   4.3217402398257665,
   4.3307520724283926,
   4.3390890153130215,
   4.346802306164932,
   4.353939178970101,
   4.360543196890307,
   4.366654553643848,
   4.372310347139784,
   4.377544828515383,
   4.3823896292510796,
   4.386873968654353,
   4.391024843693074,
   4.394867202903768,
   4.398424105887891,
   4.401716869731979,
   4.404765203537066,
   4.407587332114414,
   4.41020010979425,
   4.412619125198201,
   4.4148587977426175,
   4.4169324665662195,
   4.4188524725106895,
   4.420630233724989,
   4.422276315413036,
   4.423800494197877,
   4.4252118175345565,
   4.426518658566536,
   4.427181627871842
  ],
  "b_pred": [
   3.0297013993203468,
   3.11719036768686,
   3.2007619301149446,
   3.2811549656149825,
   3.3585625630030287,
   3.4327422844409883,
   3.503294124803274,
   3.5699062214575314,
   3.6324464753566414,
   3.6909378481787183,
   3.745501154671496,
   3.7963094956900765,
   3.8435607888724856,
   3.887462466433313,
   3.928225507610419,
   3.966050803873084,
   4.001129189662717,
   4.033657548160757,
   4.063811477302514,
   4.0917587875578345,
   4.117656904533204,
   4.1416531040169335,
   4.163884870350548,
   4.184480331821975,
   4.203558740029354,
   4.221230969839199,
   4.237600023610599,
   4.252761528477786,
   4.266804219190964,
   4.279810401687682,
   4.291856394482029,
   4.303012946320485,
   4.313345629511136,
   4.322915208997234,
   4.331777987697131,
   4.339986128929837,
   4.347587956931869,
   4.354628236578442,
   4.3611484334735025,
   4.367186955585347,
   4.372779377590008,
   4.37795864905189,
   4.38275528752688,
   4.387197557621723,
   4.391311636988301,
   4.395121770174725,
   4.398650411198465,
   4.4019183556513095,
   4.404944863092289,
   4.407747770433375,
   4.41034359697412,
   4.412747641695311,
   4.414974073378524,
   4.417036014077877,
   4.418945616432402,
   4.420714135272073,
   4.4223519939376175,
   4.423868845703568,
   4.425273630665521,
   4.426574628426143,
   4.427779506889868
  ]
 },
 "no_gauge_modes": {
  "Lam": -0.03,
  "E_re": 0.14457114428599582,
  "E_im": -0.2504045672117609,
  "arg_deg": -60.000000000004476,
  "Gamma_over_ReE": 3.464101615138379
 }
}

==> anc/results/C171/C171_thresholds.csv <==
N,Gamma_target=ln2/N,Lambda_c_exact,Lambda_c_err,|Lambda_c|^1/2,1/lnN,|Lambda_c|^1/2*lnN,b_local,Lambda_c_BO,Lambda_c_BOD
10,6.931472e-02,-0.2295157,3.9e-05,0.4790779,0.434294,1.10312,2.3379,-0.2315145,-0.1138731
300,2.310491e-03,-0.0913785,4.0e-06,0.3022888,0.175322,1.72419,3.1500,-0.0926565,-0.0538750
10000,6.931472e-05,-0.0525182,3.8e-06,0.2291685,0.108574,2.11072,3.4538,-0.0532948,-0.0338178
1e+06,6.931472e-07,-0.0312271,9.5e-07,0.1767118,0.072382,2.44136,3.6386,-0.0316969,-0.0215785
1e+08,6.931472e-09,-0.0209761,7.9e-07,0.1448314,0.054287,2.66789,3.7484,-0.0212897,-0.0151868
1e+10,6.931472e-11,-0.0151659,2.1e-07,0.1231500,0.043429,2.83563,3.8246,-0.0153889,-0.0113568
1e+12,6.931472e-13,-0.0115248,3.2e-07,0.1073538,0.036191,2.96630,3.8816,-0.0116906,-0.0088559
1e+14,6.931472e-15,-0.0090801,2.5e-07,0.0952894,0.031021,3.07177,3.9265,-0.0092076,-0.0071222
1e+16,6.931472e-17,-0.0073533,1.8e-07,0.0857516,0.027143,3.15921,3.9630,-0.0074541,nan


==> anc/results/C171/README_C171.md <==
# C171 — Abelian Higgs model in a small box: exact zero-mode resonance

Supplemental Material to A. Zhang, *Gauge Field Fluctuations Protect the Higgs Vacuum When a Small Universe Begins*
(2026). Computed 2026-10-19. Code: `c171/` (written from scratch; no code of the release v1.0.0 is used). Results:
this folder.

## 1. Summary

* The zero-mode problem of the U(1) Higgs model (complex scalar zero mode, three constant gauge modes, no fermion zero
  modes, no matching) was solved exactly as a two-dimensional resonance problem for 24 values
  Λ = λ/e² from −1 to −0.0065 (log-spaced in x = |Λ|^{-1/2} from 1 to 12.4) plus the two SM-like points.
  Widths range from Γ = 0.61 to Γ = 3.2×10⁻¹⁸ (units e^{2/3}/L). Internal precision of Γ is ~10⁻⁸ (relative);
  an independent complex-absorbing-potential (CAP) calculation agrees to ≤ 7×10⁻⁷ at four Λ.
* Converged values (e = 1): Λ = −1: ε = 1.6688420, Γ = 0.6122883; Λ = −0.11174: ε = 1.8506521, Γ = 6.115927×10⁻³;
  Λ = −0.03: ε = 1.8907275, Γ = 4.565352×10⁻⁷; Λ = −0.01003: ε = 1.8987197, Γ = 5.07904×10⁻¹⁴.
* The local slope b = −d ln Γ/dx is 1.82 at Λ = −1, 3.65 at Λ = −0.03 and 3.97 at Λ = −0.0065, below the deep-well
  value π√2 = 4.443 throughout the computed range. The deficit is the energy dependence of the barrier action: the
  resonance sits at ε ≈ 1.90 above the bottom of the linear well, and S(ε) ≈ π√2 x − 3.78 ε x^{1/3}, so
  b ≈ π√2 − 1.26 ε x^{−2/3} → 4.443 only as |Λ|^{1/3}. The WKB action of the plain BO barrier evaluated at the exact
  energy reproduces b to ≤ 0.003 for x ≥ 4. For |Λ| ≳ 0.4 the resonance lies above the barrier top. The effective
  prefactor A_eff = Γ e^{π√2 x} grows from 52 (Λ = −1) to 3.2×10⁶ (Λ = −0.0065).
* Thresholds (Γ N = ln 2, e = 1): Λ_c(10) = −0.2295, Λ_c(300) = −0.09138, Λ_c(10⁴) = −0.05252, Λ_c(10⁶) = −0.03123.
  |Λ_c|^{1/2} ln N rises from 1.10 (N = 10) to 3.16 (N = 10¹⁶) and approaches π√2 only as (ln N)^{−2/3}:
  |Λ_c|^{1/2} is linear in 1/ln N asymptotically (slope π√2, zero intercept), but strongly curved for N ≤ 10¹⁶.
* Born–Oppenheimer: the plain BO model (U = 3er/2 − 1/(8r²) + λr⁴/4) gives ε too low by 0.10 and Γ within
  +2%/−28% (Γ_BO/Γ = 1.02 at Λ = −1, 0.85 at Λ = −0.03, 0.72 at Λ = −0.0065), with b within 0.04 of the exact slope.
  Adding the diagonal BO correction 3/(16r²) makes the model much worse: ε too high by 0.53–0.65 and Γ too large by
  factors 2.5 (Λ = −1) to 233 (Λ = −0.0065).
* Holonomy: inside the well the probability of e|w| > π is 1.8–2.6×10⁻³ (e = 1), 5.5–8.1×10⁻⁴ (e = 0.873) and
  3.2–5.9×10⁻⁷ (e = 0.5); beyond e|w| = π/2 it is 23–26%, 16–19% and 1.9–2.4%.
* SM-like slope (e = 0.8733, σ₀ = 1.31, pure zero modes): λ = −0.010 gives Γ = 6.011×10⁻¹²/L, λ = −0.013 gives
  Γ = 3.664×10⁻¹⁰/L.

All 13 automated checks in `checks.json` pass.

## 2. Model and reduction

Scalar zero mode Φ = (φ₁ + iφ₂)/√2, |Φ|² = r²/2; constant gauge modes w ∈ ℝ³ (canonical); units of 1/L:

  H = ½p_φ² + ½p_w² + ½e²r²w² + (λ/4)r⁴.

Gauss's law for constant gauge transformations selects zero U(1) charge, i.e. m = 0 in the (φ₁, φ₂) plane. The
potential depends on w only through s = |w|, so the ground sector is the s-wave. On ψ(r, s) with measure r dr s² ds,

  H = −½(∂_r² + r⁻¹∂_r) − ½(∂_s² + 2s⁻¹∂_s) + ½e²r²s² + (λ/4)r⁴ .

The code works with Φ̃ = sψ (removes the 3D s-wave first-derivative term, Φ̃(s = 0) = 0) and keeps the 2D radial
operator in flux form with weight r, so the m = 0 behaviour at r = 0 (ψ smooth and even in r) is built in; this is
equivalent to the reduced form u = r^{1/2}sψ with the −1/(8r²) term.

**Scaling.** r, s → e^{−1/3}(r, s) gives H = e^{2/3}h(Λ), Λ = λ/e². All scans use e = 1; for general e,
Γ = e^{2/3}F(Λ) and ε = e^{2/3}ε₁(Λ). This was verified by direct (unscaled) runs at e = 0.8733 (λ = −0.010, −0.013)
and at e = 0.5 (λ = −0.0180): Γ_direct/(e^{2/3}F) − 1 = 7×10⁻¹², 5×10⁻¹², 3×10⁻¹⁴.

**Born–Oppenheimer (BO) and the diagonal correction.** At fixed r the w modes are three oscillators of frequency
ω = er with ground state χ₀(w; r) = (ω/π)^{3/4} e^{−ωw²/2} and zero-point energy (3/2)er (slope σ₀ = 3e/2). With
∂_ω χ₀ = (3/(4ω) − w²/2)χ₀ and ⟨w²/2⟩ = 3/(4ω),

  ⟨∂_ω χ₀|∂_ω χ₀⟩ = Var(w²/2) = ¼·3·2·(1/(2ω))² = 3/(8ω²),

so the diagonal correction is ½⟨∂_r χ₀|∂_r χ₀⟩ = ½e²·3/(8e²r²) = 3/(16r²), independent of e. The 1D models are
(u = r^{1/2}F-form)

  U_BO(r) = (3/2)er − 1/(8r²) + (λ/4)r⁴,   U_BOD(r) = U_BO(r) + 3/(16r²) = (3/2)er + 1/(16r²) + (λ/4)r⁴ .

For a bound ground state the BO energy without the diagonal term is a lower bound and with it an upper bound
(Brattsev, Epstein); the computed resonance energies satisfy ε_BO < ε < ε_BOD at every Λ (check `BO_bounds`).

**Valley along s.** At r = 0 the potential is flat in s, but for large s the r motion is a 2D oscillator of frequency
es (zero-point energy es), so the s direction is confined by an effective linear potential. Moving the s box from
S = 10 to S = 12 (e = 1 units) changes ln Γ by ≤ 7×10⁻¹² and ε by ≤ 1.4×10⁻¹³.

**Without the gauge modes** (e → 0 at fixed λ < 0) the problem is −½∇²_φ + (λ/4)|φ|⁴ on ℝ², whose potential decreases
monotonically from 0: there is no well, no barrier and no quasi-bound state. (In the reduced u-form,
−1/(8r²) + λr⁴/4 is not monotonic — it has a maximum of negative height −(3/16)(4|λ|)^{1/3} at r = (4|λ|)^{−1/6} —
but −1/(8r²) is the m = 0 kinetic term, removed by the Langer correction, not a barrier.) Numerically, the lowest
complex-scaled eigenvalue at λ = −0.03 is E = 0.14457 − 0.25040 i, at arg E = −60.000000° (Γ/Re E = 2√3), as
dictated by the scaling of the inverted quartic: a pole on the rotated ray, not a narrow resonance.

## 3. Numerical methods

### Method A (primary): exterior complex scaling + finite differences in r + sine DVR in s
* r: second-order cell-centred finite differences of −½r⁻¹∂_r(r∂_r) in flux form (nodes ρ_i = (i − ½)h, flux
  points jh; the flux weight vanishes at r = 0). Smooth exterior complex scaling r(ρ) = ρ + (e^{iθ} − 1)δ I((ρ − R₀)/δ),
  with I the integral of a C² smoothstep, θ = 0.45, δ = 0.6; R₀ = (outer turning point of U_BOD at the energy
  guess) + 1.2; the box ends where the outgoing BO-channel WKB wave has decayed by e⁻⁴⁰ along the path (+0.3).
  The scaled problem has a purely discrete spectrum for 0 < θ < π/3 (the scaled inverted quartic is a confining
  complex quartic), so resonances of any width are exposed.
* s: sine DVR on (0, S), S = 10, Δs = 0.14 (70 points).
* Eigenvalues: ARPACK shift-invert with an exact block-tridiagonal LU of H − σ (dense s blocks), σ = E_guess − 0.05i;
  the ground resonance is the lowest-Re eigenvalue localised in the well; it is refined by re-factorising at
  E − 10⁻³i and four inverse iterations. Residuals ‖Hx − Ex‖ ≤ 1×10⁻¹¹.
* Width: Γ from the exact discrete flux identity in the unscaled region,
  Γ = −2H_{n,n+1} Im(Ψ_n^†Ψ_{n+1})/Σ_{i≤n}|Ψ_i|² (n between the outer turning point and R₀; constant in n to ≤ 5×10⁻¹³, typically 10⁻¹⁴),
  and from Im E (Rayleigh quotient). Both agree to ≤ 2.5×10⁻⁷ for Γ > 10⁻¹¹; below that Im E reaches its round-off
  floor (~10⁻¹⁷ absolute in Γ: 5×10⁻⁴ relative at Γ = 5×10⁻¹⁴, 16% at 5×10⁻¹⁶), while the flux value stays stable
  (θ, R₀, δ variations agree to 10⁻⁹ at Γ = 3.2×10⁻¹⁸). No floor of the flux method was reached.
* Grids h = 0.02, 0.01, 0.005 (× e^{−1/3} for e ≠ 1) at fixed physical R₀ and box; Richardson extrapolation of ln Γ
  and ε (two levels, R2). Matrix dimensions up to 3.6×10⁵.

### Method B (independent cross-check): complex absorbing potential
Separately written code: fourth-order finite differences of −½(ψ'' + ψ'/r) with even reflection at r = 0 (a
non-symmetric matrix), spectral basis of odd harmonic-oscillator functions in s (ω₀ = 2.5, 50 or 64 functions, exact
Galerkin matrices), CAP −iη((r − R_c)/(r_max − R_c))^p beyond R_c = r₃ + 1.0 (or + 1.5). The eigenvalue is followed
along 49 values of η ∈ [10⁻¹, 10⁵]; the estimate is the first-order corrected E₁ = E − η dE/dη at min|η dE₁/dη|,
searched only where the CAP is effective (d ln|Im E|/d ln η < 0.5). Settings a: h = 0.02, 50 functions, p = 3,
length 8; b: h = 0.015, 64 functions, p = 4, length 10. Guess energies come from the 1D BO model only.

### 1D models: complex-plane shooting
−½F'' + U F = EF with a Frobenius series at r → 0 (F ∝ r^a, a(a − 1) = 2c₂: a = ½ for BO, 1.1124 for BOD), DOP853
(rtol 10⁻¹²) along the real axis beyond the outer turning point and then along the ray R₁ + te^{0.45i}, where the
outgoing solution decays super-exponentially; resonance condition F(t_max) = 0; Newton iteration. Changing the ray
angle (0.35), R₁ (+0.6) and rtol (10⁻¹³) changes Γ by ≤ 4×10⁻⁸ for Γ > 10⁻¹⁴. Floor: ~10⁻²¹ absolute in Γ (rounding of
Re E combined with the finite-difference derivative), i.e. 5×10⁻⁴ relative at Γ_BO = 2.3×10⁻¹⁸.

### WKB
Langer-corrected potentials (c₂ → c₂ + 1/8): σ₀r + λr⁴/4 for BO and σ₀r + 3/(16r²) + λr⁴/4 for BOD. Bohr–Sommerfeld
∫p dr = π/2 (the m = 0 phase gives (n + ½)π with the integral starting at r = 0), period T, barrier action
S = 2∫|p|dr, Γ_Kemble = ln(1 + e^{−S})/T. Also: S and T of the BO barrier at the exact 2D energy, and the deep-well
exponent S_asym = (2π√2/3)σ₀/|λ|^{1/2} = π√2 x.

## 4. Convergence

| test | result |
|---|---|
| h → h/2 ratio of ln Γ differences | 3.990–4.010 at all 26 points (clean h²) |
| Richardson R1 vs R2 | ≤ 2.8×10⁻⁸ in ln Γ, ≤ 1.1×10⁻⁹ in ε |
| finest grid h = 0.0025 (Λ = −0.173, −0.03) | ln Γ changes by ≤ 3×10⁻¹⁰ |
| θ = 0.35 / 0.55 (vs 0.45) | \|Δ ln Γ\| ≤ 1.3×10⁻⁹ |
| R₀ + 0.8, ECS transition δ = 1.0, longer exterior (e⁻⁵⁵) | \|Δ ln Γ\| ≤ 4×10⁻⁹ |
| Δs = 0.10, S = 12 | \|Δ ln Γ\| ≤ 1×10⁻¹¹ |
| all variants, ε | \|Δε\| ≤ 3×10⁻¹¹ (narrow), 7×10⁻¹⁰ (Λ = −1) |

Variants were run at Λ = −1, −0.173, −0.072, −0.03, −0.010, −0.0065 (h = 0.01/0.005 + Richardson each). The quoted
uncertainty of each Γ (column `Gamma_rel_err`) is |R1 − R2| plus the largest variant shift at the neighbouring
convergence points, 4×10⁻⁹–3×10⁻⁸ in ln Γ. A conservative statement, set by the independent method, is ≤ 10⁻⁶.

**CAP cross-check** (`C171_cap_crosscheck.csv`):

| Λ | Γ (ECS) | Γ (CAP, b) | rel. diff. | CAP stationarity error | ε(CAP) − ε(ECS) |
|---|---|---|---|---|---|
| −0.41618 | 0.21900701 | 0.21900697 | 1.8×10⁻⁷ | 2.6×10⁻⁸ | −1.4×10⁻⁸ |
| −0.11174 | 6.1159274×10⁻³ | 6.1159275×10⁻³ | 2.4×10⁻⁸ | 4.6×10⁻⁸ | −1.0×10⁻⁸ |
| −0.03000 | 4.5653524×10⁻⁷ | 4.5653553×10⁻⁷ | 6.3×10⁻⁷ | 4.2×10⁻⁷ | −1.2×10⁻⁸ |
| −0.01554 | 1.0139834×10⁻¹⁰ | 1.0139840×10⁻¹⁰ | 5.2×10⁻⁷ | 2.9×10⁻⁷ | −1.2×10⁻⁸ |

(setting a agrees to 2×10⁻⁵, 6×10⁻⁶, 7×10⁻⁷, 1×10⁻⁴, within its own larger stationarity errors.)

## 5. Results

### 5.1 Γ(Λ), e = 1 (full table with h-ladder, WKB and prefactor columns: `C171_gamma_table.csv`)

| Λ | x | ε | Γ | Γ_BO/Γ | Γ_BOD/Γ | b | dS_BO(ε)/dx |
|---|---|---|---|---|---|---|---|
| −1.00000 | 1.000 | 1.66884204 | 6.122883e−01 | 1.020 | 2.46 | 1.825 | – |
| −0.80319 | 1.116 | 1.67934153 | 4.956486e−01 | 1.017 | 2.58 | 1.829 | – |
| −0.64512 | 1.245 | 1.69319004 | 3.910363e−01 | 1.013 | 2.74 | 1.850 | – |
| −0.51816 | 1.389 | 1.71005370 | 2.986957e−01 | 1.007 | 2.95 | 1.897 | – |
| −0.41618 | 1.550 | 1.72947579 | 2.190070e−01 | 1.001 | 3.23 | 1.972 | – |
| −0.33427 | 1.730 | 1.75082194 | 1.524013e−01 | 0.994 | 3.61 | 2.079 | – |
| −0.26849 | 1.930 | 1.77323040 | 9.919053e−02 | 0.986 | 4.16 | 2.219 | 2.489 |
| −0.21565 | 2.153 | 1.79560020 | 5.928940e−02 | 0.976 | 4.97 | 2.391 | 2.619 |
| −0.17321 | 2.403 | 1.81667566 | 3.185922e−02 | 0.965 | 6.18 | 2.588 | 2.762 |
| −0.13912 | 2.681 | 1.83528035 | 1.504656e−02 | 0.954 | 8.0 | 2.792 | 2.911 |
| −0.11174 | 2.992 | 1.85065211 | 6.115927e−03 | 0.941 | 10.7 | 2.986 | 3.058 |
| −0.08975 | 3.338 | 1.86266593 | 2.102210e−03 | 0.929 | 14.5 | 3.155 | 3.192 |
| −0.07208 | 3.725 | 1.87174627 | 6.019318e−04 | 0.915 | 19.4 | 3.293 | 3.310 |
| −0.05790 | 4.156 | 1.87855251 | 1.413879e−04 | 0.901 | 25.4 | 3.406 | 3.411 |
| −0.04650 | 4.637 | 1.88370072 | 2.675357e−05 | 0.886 | 32.4 | 3.499 | 3.499 |
| −0.03735 | 5.174 | 1.88765319 | 3.988950e−06 | 0.871 | 40.6 | 3.579 | 3.576 |
| −0.03000 | 5.774 | 1.89072754 | 4.565352e−07 | 0.854 | 50.5 | 3.648 | 3.645 |
| −0.02410 | 6.442 | 1.89314095 | 3.891490e−08 | 0.836 | 62.5 | 3.710 | 3.707 |
| −0.01935 | 7.188 | 1.89504708 | 2.387227e−09 | 0.818 | 77.3 | 3.766 | 3.763 |
| −0.01554 | 8.021 | 1.89655878 | 1.013983e−10 | 0.799 | 95.7 | 3.818 | 3.815 |
| −0.01249 | 8.950 | 1.89776119 | 2.855577e−12 | 0.779 | 119 | 3.864 | 3.862 |
| −0.01003 | 9.986 | 1.89871965 | 5.079043e−14 | 0.759 | 148 | 3.907 | 3.905 |
| −0.00805 | 11.142 | 1.89948492 | 5.403573e−16 | 0.738 | 185 | 3.946 | 3.945 |
| −0.00647 | 12.433 | 1.90009670 | 3.235812e−18 | 0.717 | 233 | 3.966 | 3.965 |

Relative uncertainty of Γ: 4×10⁻⁹–3×10⁻⁸ (internal), ≤ 10⁻⁶ (independent method); ε: ≤ 4×10⁻⁹.
ε_BO = 1.565–1.804 and ε_BOD = 2.196–2.555 over the same range (CSV).

### 5.2 Local slope and the deep-well formula
b(Λ) is computed by second-order differences of ln Γ on the x grid (`b_exact`). It departs from π√2 = 4.443 for two
reasons.

1. **Resonance near or above the barrier top (large |Λ|).** The Langer BO barrier top is 1.125(1.5x²)^{1/3}; it falls
   below ε for x ≲ 1.56 (|Λ| ≳ 0.41). There Γ = O(0.1–1) and b ≈ 1.8–2.0 (shaded band in the PNG).
2. **Energy dependence of the barrier action (all |Λ|).** The resonance energy ε ≈ 1.67–1.90 is the zero-point energy
   of the r motion in the linear well σ₀r (plus non-adiabatic corrections) and does not vanish as Λ → 0. Expanding
   S(E) = 2∫√(2(U − E))dr for U = σ₀r − |Λ|r⁴/4,
   S(ε) = π√2 x − √2·[B(1/6,1/2)/3]·√(r₀/σ₀)·ε + … = π√2 x − 3.78 ε x^{1/3} + …, with r₀ = (4σ₀/|Λ|)^{1/3}, so
   b ≈ π√2 − 1.26 ε x^{−2/3}. With the full S(ε) of the plain BO barrier at the exact energy, dS/dx agrees with
   b_exact to ≤ 0.003 for x ≥ 4 (table). The approach to 4.443 is slow: the WKB continuation (exact ε, extrapolated to
   ε₀ = 1.9026 for Λ → 0) gives b = 4.28 at x = 60, 4.39 at x = 300 and 4.42 at x = 1000.
3. **Prefactor.** Γ/(T⁻¹e^{−S_BO(ε)}) = 0.75–0.80 for x = 2–4 and 0.757 at x = 12.4 (slowly varying), whereas
   A_eff = Γe^{π√2 x} = 52, 3.6×10³, 6.3×10⁴, 9.4×10⁵, 3.2×10⁶ at x = 1, 3, 5.77, 10, 12.4. A form
   Γ ≃ A exp(−π√2 x) with constant A is therefore valid only asymptotically; at fixed coupling the factor
   exp(3.78 ε x^{1/3}) (≈ 10³ at x = 10) must be kept.

The plain Langer–BO WKB (Bohr–Sommerfeld energy 1.71–1.84) gives Γ 6–19% below the exact value for x ≥ 5,
partly because its energy lies between ε_BO and ε.

### 5.3 Born–Oppenheimer accuracy
* Plain BO: ε_BO − ε = −0.096 to −0.103 (−5.0 to −6.2%); Γ_BO/Γ from 1.02 (Λ = −1) through 0.94 (Λ = −0.11), 0.85 (Λ = −0.03),
  0.76 (Λ = −0.010) to 0.72 (Λ = −0.0065); b_BO − b = +0.02 to +0.04. The slow drift follows from the energy error:
  ΔS ≈ 3.78·0.10·x^{1/3}.
* BO + diagonal correction: ε_BOD − ε = +0.53 (Λ = −1) to +0.65 (Λ → 0); Γ_BOD/Γ = 2.5 to 233; b_BOD lower by 0.2–0.9.
  The diagonal term 3/(16r²) is ≈ 0.2–0.3 in the well (r ≈ 1) and is almost cancelled by the second-order
  non-adiabatic coupling to the excited w channels (gap 2er ≈ 2). In the well the w frequency er is comparable to
  the r-motion scale for every e (the scaling makes this e-independent), so the adiabatic expansion has no small
  parameter there; only the barrier region r ≈ |Λ|^{−1/3} is adiabatic. The 1D model
  (BO + diagonal correction) should not be used for quantitative widths; the plain BO model, or better the BO
  barrier at the exact (2D) energy, is accurate to tens of per cent.

### 5.4 Thresholds Γ(Λ_c) N = ln 2 (`C171_thresholds.csv`; cubic spline of ln Γ in x)

| N | Λ_c (exact) | Λ_c (BO) | Λ_c (BOD) | \|Λ_c\|^{1/2} ln N | local d\|Λ_c\|^{1/2}/d(1/ln N) |
|---|---|---|---|---|---|
| 10 | −0.22952 ± 4×10⁻⁵ | −0.23151 | −0.11387 | 1.103 | 0.52 |
| 300 | −0.091379 ± 4×10⁻⁶ | −0.092657 | −0.053875 | 1.724 | 0.94 |
| 10⁴ | −0.052518 ± 4×10⁻⁶ | −0.053295 | −0.033818 | 2.111 | 1.29 |
| 10⁶ | −0.031227 ± 1×10⁻⁶ | −0.031697 | −0.021578 | 2.441 | 1.64 |
| 10⁸ | −0.020976 | −0.021290 | −0.015187 | 2.668 | 1.90 |
| 10¹⁰ | −0.015166 | −0.015389 | −0.011357 | 2.836 | 2.10 |
| 10¹² | −0.011525 | −0.011691 | −0.008856 | 2.966 | 2.27 |
| 10¹⁴ | −0.009080 | −0.009208 | −0.007122 | 3.072 | 2.40 |
| 10¹⁶ | −0.007353 | −0.007454 | – | 3.159 | 2.52 |

For general e the condition reads e^{2/3}F(Λ_c)N = ln 2 and λ_c = e²Λ_c; for e = 0.8733:
λ_c = −0.1818, −0.0709, −0.0405, −0.0240 (N = 10, 300, 10⁴, 10⁶); for e = 0.5: −0.0705, −0.0250, −0.0140, −0.0082.

**Linearity in 1/ln N.** From ln(N/ln 2) = S(ε, x_c) + ln T − ln(0.76), |Λ_c|^{1/2} = 1/x_c = π√2/ln N·[1 + O((ln N)^{−2/3})].
Hence |Λ_c|^{1/2} is linear in 1/ln N asymptotically, with slope π√2 and zero intercept, but in the range of the
computed widths the local slope is 0.5–2.5 and a straight-line fit over N = 10⁴–10¹⁶ gives slope 1.76, intercept
+0.044 (max residual 0.006). Continuing with the WKB barrier at the exact energy (anchored at x = 12.4):
|Λ_c|^{1/2} ln N = 3.75 (N = 10⁵⁰), 3.98 (10¹⁰⁰), 4.21 (10³⁰⁰), local slope 3.35, 3.70, 4.06 — still short of π√2.

### 5.5 SM-like slope (orientation; pure zero modes, no matching)
e = 2·1.31/3 = 0.8733 (σ₀ = 1.31):

| λ | Λ = λ/e² | Γ L | ε L | Γ_BO L | Γ_BOD L | survival exp(−ΓN), N = 10⁶ |
|---|---|---|---|---|---|---|
| −0.010 | −0.013111 | 6.0109×10⁻¹² | 1.73369 | 4.71×10⁻¹² | 6.80×10⁻¹⁰ | 0.999994 |
| −0.013 | −0.017044 | 3.6642×10⁻¹⁰ | 1.73228 | 2.96×10⁻¹⁰ | 3.20×10⁻⁸ | 0.99963 |

Both values were also computed directly at e = 0.8733 without scaling (agreement 7×10⁻¹², 5×10⁻¹²). The deep-well
exponent π√2 x is 38.80 and 34.03; the actual −ln(Γ/e^{2/3}) is 25.75 and 21.64.

### 5.6 Holonomy (compactness of w)
The truncation treats w as non-compact; the fundamental domain is e|w_i| < π. Probability inside the well (r < r_b,
barrier-top radius), from the converged resonance wavefunctions (`C171_holonomy_tails.csv`, `holonomy` in JSON;
thresholds S > (π/2)e^{−2/3} and πe^{−2/3} in scaled units):

| e | P(e\|w\| > π/2) | P(e\|w\| > π) |
|---|---|---|
| 1 | 0.229–0.260 | 1.8–2.6×10⁻³ |
| 0.873 | 0.165–0.190 (0.188 at λ = −0.010) | 5.5–8.1×10⁻⁴ (8.0×10⁻⁴ at λ = −0.010) |
| 0.5 | 0.019–0.024 | 3.2–5.9×10⁻⁷ |

(ranges over Λ = −1 … −0.0065; the narrow-resonance values are at the upper end). The direct e = 0.8733 runs with
physical thresholds reproduce the scaled numbers. The weight beyond the edge of the fundamental domain is per mille
for e ≈ 0.87 and negligible for e = 0.5, so the non-compact truncation is harmless at that level; the wavefunction is,
however, not deep inside the domain for e ≈ 0.87–1 (about a fifth of the probability lies beyond half of it).

## 6. Limitations
* Pure zero-mode problem: no one-loop matching of the nonzero modes, no fermions; the results test the zero-mode
  resonance mechanism, not the SM numbers.
* The compactness of the holonomy and the nonzero-momentum Φ modes that become light near e|w| = π are not included;
  their weight is quantified in §5.6.
* Γ was computed down to 3.2×10⁻¹⁸; the Rayleigh-quotient Im E has a ~10⁻¹⁷ absolute floor, which the flux identity
  avoids. The 1D shooting has a ~10⁻²¹ floor (irrelevant here). Asymptotic statements beyond x = 12.4 (|Λ| < 0.0065,
  N > 10¹⁷) rest on the WKB barrier action at the exact energy, whose prefactor ratio to the exact Γ varies slowly
  (0.80 → 0.757 over x = 3–12).
* Threshold uncertainties include an interpolation estimate (10% of the cubic-versus-linear spline difference).

## 7. Files
* `C171_results.json` — all numbers: table (per Λ: ε, Γ, h-ladder, Richardson, errors, 1D and WKB values, slopes,
  prefactors, holonomy, grids), convergence variants, finest-h runs, thresholds (+ general e, fit, asymptotic), SM-like,
  scaling checks, CAP comparison, WKB asymptotics, e → 0 check.
* `C171_gamma_table.csv`, `C171_thresholds.csv`, `C171_cap_crosscheck.csv`, `C171_holonomy_tails.csv`.
* `checks.json` (13 checks, all pass), `C171_lnGamma_vs_x.png` (ln Γ and b against x).
* `raw/` — per-task JSON (main, conv, fine, direct, cap, oneD_all), and the run logs `scan_log*.txt`, `cap_log*.txt`,
  `analyze_log.txt`; both are bundled in `C171_point_records.jsonl` (`python -B unbundle_records.py` in the supplement
  root restores them).
* Code: `c171_core.py` (method A, 1D shooting, WKB), `c171_scan.py` (driver, ≤ 4 workers, resumable),
  `c171_cap.py` (method B), `c171_analyze.py` (outputs). Run order: `python -B c171_scan.py 4`,
  `python -B c171_cap.py 3`, `python -B c171_analyze.py` (set OPENBLAS_NUM_THREADS=1).


==> anc/results/C171/checks.json <==
[
 {
  "check": "flux_vs_rayleigh_gamma_agree",
  "passed": true,
  "max_rel": 2.4936729081659337e-07,
  "note": "Gamma > 1e-11; below that Im E(RQ) hits the 1e-15 floor"
 },
 {
  "check": "rayleigh_floor_below_1e-11",
  "passed": true,
  "values": {
   "j20": 1.1288041132928583e-06,
   "j21": 0.000518166196265879,
   "j22": 0.1550355911697504,
   "j23": 10.111494094504218
  }
 },
 {
  "check": "h2_convergence_ratio_near_4",
  "passed": true,
  "ratios": [
   3.994469852175164,
   3.9976816710953003,
   3.999973388220869,
   4.000411917813218,
   4.00216743918707,
   4.00323565894586,
   4.003075458798089,
   4.00271730446272,
   4.002143668549343,
   4.002077445453407,
   4.001934060544903,
   4.001705909631087,
   4.001810231309715,
   4.0024669300881515,
   4.003756235148693,
   4.00962112117516,
   3.9895858757948295,
   3.9963996383175604,
   3.9976327633131072,
   3.9980975967453367,
   3.9982934449845513,
   3.998357137376128,
   3.998342747044572,
   3.9982770485979056
  ]
 },
 {
  "check": "parameter_variation_dlnG_small",
  "passed": true,
  "max_abs_dlnG": {
   "j00": 4.0179614635427185e-09,
   "j08": 1.5102679107314998e-09,
   "j12": 1.0342731115997594e-09,
   "j16": 8.319247513099981e-10,
   "j21": 8.59866844393764e-10,
   "j23": 1.0874074973798997e-09
  },
  "max_abs_dE": {
   "j00": 2.639302998375115e-09,
   "j08": 2.5553115179377528e-11,
   "j12": 5.331290964250002e-13,
   "j16": 1.2878587085651816e-13,
   "j21": 1.254552017826427e-13,
   "j23": 1.2856382625159313e-13
  }
 },
 {
  "check": "residuals_small",
  "passed": true,
  "max_resid": 9.672416554697851e-12
 },
 {
  "check": "BO_bounds_E_BO<E_exact<E_BOD",
  "passed": true,
  "detail": [
   [
    1.0,
    1.5653738073178758,
    1.6688420440494924,
    2.1987762634855317
   ],
   [
    1.1158092587927873,
    1.5763517830969007,
    1.679341531316158,
    2.1961530207229027
   ],
   [
    1.2450303020077094,
    1.5909689583374844,
    1.6931900435268505,
    2.1999837643343483
   ],
   [
    1.3892163384577825,
    1.6088061844743933,
    1.7100537020182083,
    2.2099980477660806
   ],
   [
    1.5501004529174083,
    1.6293080515505365,
    1.7294757949239212,
    2.2258868462091237
   ],
   [
    1.7296164374241372,
    1.6517348937839065,
    1.7508219449168092,
    2.2472667890207902
   ],
   [
    1.929922035038048,
    1.675123026922451,
    1.7732303991632878,
    2.273626501912822
   ],
   [
    2.153424875443672,
    1.6982879331102136,
    1.795600200001164,
    2.3042473172919373
   ],
   [
    2.4028114141347543,
    1.7199284645608688,
    1.8166756621405409,
    2.338092662009373
   ],
   [
    2.6810792230245495,
    1.7388766253960228,
    1.8352803545191483,
    2.373677280414987
   ],
   [
    2.9915730206077646,
    1.7544273923526184,
    1.8506521094818096,
    2.408984203462144
   ],
   [
    3.3380248747488497,
    1.7665296103142474,
    1.862665926970408,
    2.441611730247509
   ],
   [
    3.7245990613254003,
    1.7756631536937262,
    1.8717462727528174,
    2.469379885482332
   ],
   [
    4.155942117917807,
    1.782513215431901,
    1.878552508844947,
    2.491229079574538
   ],
   [
    4.637238694179595,
    1.787702114771565,
    1.8837007209619536,
    2.5075675751569286
   ],
   [
    5.174273870197767,
    1.791691447101837,
    1.8876531871435513,
    2.519638066317144
   ],
   [
    5.773502691896257,
    1.7947976752856523,
    1.8907275360560785,
    2.528681752903862
   ],
   [
    6.442127759282926,
    1.7972377813808469,
    1.8931409506745032,
    2.5355940615753756
   ],
   [
    7.188185800133921,
    1.7991658719142525,
    1.8950470836075866,
    2.5409590509407334
   ],
   [
    8.02064426971227,
    1.8006954699101376,
    1.8965587824703765,
    2.545164493280118
   ],
   [
    8.949509137628263,
    1.8019123923290155,
    1.8977611867336255,
    2.5484820457669586
   ],
   [
    9.985945157416271,
    1.8028825970521924,
    1.8987196506819004,
    2.5511105590926397
   ],
   [
    11.142410064442073,
    1.8036573391475,
    1.8994849162076026,
    2.5531996623237925
   ],
   [
    12.432804315170404,
    1.8042767576328371,
    1.9000966955519116,
    2.554863914458209
   ]
  ]
 },
 {
  "check": "1D_shooting_alt_params_agree_Gamma>1e-14",
  "passed": true,
  "max_rel": 4.066376946276762e-08,
  "below_1em14": {
   "j22": [
    3.990034095856243e-16,
    1.4634430688387212e-06,
    1.0007171879475518e-13,
    4.737645831198734e-10
   ],
   "j23": [
    2.320631561666943e-18,
    0.0004706418309368132,
    7.537856660120003e-16,
    1.4267448558147322e-06
   ]
  },
  "note": "1D Newton/shooting floor ~1e-21 absolute in Gamma (real-part rounding x derivative error)"
 },
 {
  "check": "finest_h_0.0025_consistent",
  "passed": true,
  "detail": {
   "j08": {
    "R1_fine": -3.446428461743802,
    "R2_main": -3.4464284619360535,
    "dlnG": 1.922515480146103e-10,
    "dE": 1.1250333997736561e-11
   },
   "j16": {
    "R1_fine": -14.599599950077272,
    "R2_main": -14.599599950310454,
    "dlnG": 2.331823623080709e-10,
    "dE": 1.0276224315930449e-11
   }
  }
 },
 {
  "check": "CAP_vs_ECS_gamma",
  "passed": true,
  "detail": [
   [
    "cap_j04_a",
    0.21900701001073225,
    0.21901145647598663,
    2.0302844434771927e-05,
    8.601080363879188e-06,
    -4.1266034300768695e-06
   ],
   [
    "cap_j04_b",
    0.21900701001073225,
    0.2190069700170232,
    1.8261383061268788e-07,
    5.80953901652137e-09,
    -1.4344252008413605e-08
   ],
   [
    "cap_j10_a",
    0.006115927402293394,
    0.0061159644438687185,
    6.05657537899873e-06,
    3.2088040722785816e-08,
    -1.8612180685551039e-09
   ],
   [
    "cap_j10_b",
    0.006115927402293394,
    0.0061159275459197315,
    2.3483983424554822e-08,
    2.8431833450082156e-10,
    -1.0409411776990396e-08
   ],
   [
    "cap_j16_a",
    4.5653523704322273e-07,
    4.5653555577519985e-07,
    6.981541647022027e-07,
    7.934886303493686e-13,
    -3.668834058778714e-08
   ],
   [
    "cap_j16_b",
    4.5653523704322273e-07,
    4.565355260058876e-07,
    6.32947122936045e-07,
    1.8850508452259243e-13,
    -1.1611671402178558e-08
   ],
   [
    "cap_j19_a",
    1.0139834284924432e-10,
    1.0138829729456493e-10,
    9.907020565735891e-05,
    3.133862199071548e-14,
    -3.7284124454473044e-08
   ],
   [
    "cap_j19_b",
    1.0139834284924432e-10,
    1.0139839521331129e-10,
    5.164193566109532e-07,
    2.893973338860653e-17,
    -1.1799235588583201e-08
   ]
  ]
 },
 {
  "check": "e_scaling_direct_e0.8733_lam-0.010",
  "passed": true,
  "rel_diff": 7.287725978244453e-12
 },
 {
  "check": "e_scaling_direct_e0.8733_lam-0.013",
  "passed": true,
  "rel_diff": 5.0246473648485335e-12
 },
 {
  "check": "e_scaling_direct_e0.5",
  "passed": true,
  "rel_diff": 3.175237850427948e-14
 },
 {
  "check": "no_gauge_modes_no_narrow_resonance",
  "passed": true,
  "Lam": -0.03,
  "E_re": 0.14457114428599582,
  "E_im": -0.2504045672117609,
  "arg_deg": -60.000000000004476,
  "Gamma_over_ReE": 3.464101615138379
 }
]

==> anc/unbundle_records.py <==
"""Restore the point-by-point records of this Supplemental Material and verify their SHA-256.

The resumable chains of the static-box calculation (results/C170/S1/chains, S2/chains, S3/chains) and the per-task
records and run logs of the abelian Higgs calculation (results/C171/raw, results/C171/*_log*.txt) are stored as two
JSON-Lines bundles, results/C170/C170_point_records.jsonl and results/C171/C171_point_records.jsonl.  Each line is
{"path": <path relative to the bundle's folder>, "bytes": <size>, "sha256": <of the file>, "text": <file content>}.
Usage: python -B unbundle_records.py [--check]      (--check: verify only, write nothing)
"""
import argparse
import hashlib
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
BUNDLES = (os.path.join("results", "C170", "C170_point_records.jsonl"),
           os.path.join("results", "C171", "C171_point_records.jsonl"))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--check", action="store_true", help="verify the checksums only")
    args = ap.parse_args()
    n = bad = 0
    for rel in BUNDLES:
        bundle = os.path.join(HERE, rel)
        base = os.path.dirname(bundle)
        with open(bundle, encoding="utf-8") as fh:
            for line in fh:
                if not line.strip():
                    continue
                rec = json.loads(line)
                data = rec["text"].encode("utf-8")
                ok = len(data) == rec["bytes"] and hashlib.sha256(data).hexdigest() == rec["sha256"]
                n += 1
                if not ok:
                    bad += 1
                    print("checksum mismatch:", rec["path"])
                    continue
                if not args.check:
                    dst = os.path.join(base, *rec["path"].split("/"))
                    os.makedirs(os.path.dirname(dst), exist_ok=True)
                    with open(dst, "wb") as out:
                        out.write(data)
    print(f"{n} records, {bad} checksum mismatches" + ("" if args.check else ", restored under results/"))
    sys.exit(1 if bad else 0)


if __name__ == "__main__":
    main()

